Observation and investigation of the $T_{c\bar{c}1}(4430)^{+}$ structure in $B^{+} \to \psi(2S) K_{\text{S}}^{0} \pi^{+}$ decays

The first four-dimensional amplitude analysis of the $B^{+} \to \psi(2S) K_{\text{S}}^{0} \pi^{+}$ decay is performed with proton-proton collision data collected by the LHCb experiment at $\sqrt{s} = 13~\rm{TeV}$, corresponding to an integrated luminosity of $5.4~\rm{fb^{-1}}$. The data cannot be fully explained by $B^{+} \to \psi(2S) K^{*+}$ contributions alone. A significantly better description of the data is obtained by adding a $T_{c\bar{c}}^{+}$ contribution decaying to $\psi(2S)\pi^{+}$. The properties of the $T_{c\bar{c}}^{+}$ structure are consistent with the exotic state $T_{c\bar{c}1}(4430)^{+}$ reported in the isospin-related $\bar{B}^{0} \to \psi(2S) K^{-} \pi^{+}$ decay. Effects of a possible $T_{c\bar{c}1}(4430)^{+} \to \bar{D}_{1}^{*}(2600)^{0} D^{+}$ decay mode on the $T_{c\bar{c}1}(4430)^{+} \to \psi(2S)\pi^{+}$ mass distribution are investigated through a Flatt\'e parametrization, providing constraints on the relative decay strength. A description of the $T_{c\bar{c}1}(4430)^{+}$ structure using the triangle singularity mechanism is studied and also found to be consistent with the data.

==> figs/Fig10a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig10a()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 23:50:55 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-1.411168,-114.7501,1.126904,560.2504);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.162);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   
   TH1F *h3__1 = new TH1F("h3__1","",40,-1,1);
   h3__1->SetBinContent(1,60.79763);
   h3__1->SetBinContent(2,80.32777);
   h3__1->SetBinContent(3,88.12946);
   h3__1->SetBinContent(4,102.9168);
   h3__1->SetBinContent(5,108.7455);
   h3__1->SetBinContent(6,147.3454);
   h3__1->SetBinContent(7,137.6835);
   h3__1->SetBinContent(8,129.4374);
   h3__1->SetBinContent(9,131.0274);
   h3__1->SetBinContent(10,143.1093);
   h3__1->SetBinContent(11,181.795);
   h3__1->SetBinContent(12,171.7687);
   h3__1->SetBinContent(13,196.0579);
   h3__1->SetBinContent(14,224.5146);
   h3__1->SetBinContent(15,202.411);
   h3__1->SetBinContent(16,205.1933);
   h3__1->SetBinContent(17,204.5644);
   h3__1->SetBinContent(18,234.2178);
   h3__1->SetBinContent(19,235.8609);
   h3__1->SetBinContent(20,242.1494);
   h3__1->SetBinContent(21,272.2919);
   h3__1->SetBinContent(22,272.0815);
   h3__1->SetBinContent(23,277.9667);
   h3__1->SetBinContent(24,281.8543);
   h3__1->SetBinContent(25,342.1901);
   h3__1->SetBinContent(26,345.5669);
   h3__1->SetBinContent(27,346.2233);
   h3__1->SetBinContent(28,341.1589);
   h3__1->SetBinContent(29,361.6074);
   h3__1->SetBinContent(30,308.8055);
   h3__1->SetBinContent(31,350.13);
   h3__1->SetBinContent(32,323.8902);
   h3__1->SetBinContent(33,310.6201);
   h3__1->SetBinContent(34,319.649);
   h3__1->SetBinContent(35,308.0664);
   h3__1->SetBinContent(36,314.8832);
   h3__1->SetBinContent(37,333.2897);
   h3__1->SetBinContent(38,303.4245);
   h3__1->SetBinContent(39,288.504);
   h3__1->SetBinContent(40,324.002);
   h3__1->SetBinError(1,8.350891);
   h3__1->SetBinError(2,9.662115);
   h3__1->SetBinError(3,9.935105);
   h3__1->SetBinError(4,10.63055);
   h3__1->SetBinError(5,11.22115);
   h3__1->SetBinError(6,12.80058);
   h3__1->SetBinError(7,12.32176);
   h3__1->SetBinError(8,12.1347);
   h3__1->SetBinError(9,12.17096);
   h3__1->SetBinError(10,12.58907);
   h3__1->SetBinError(11,14.26683);
   h3__1->SetBinError(12,13.76085);
   h3__1->SetBinError(13,14.65748);
   h3__1->SetBinError(14,15.60837);
   h3__1->SetBinError(15,15.0746);
   h3__1->SetBinError(16,14.96138);
   h3__1->SetBinError(17,14.86128);
   h3__1->SetBinError(18,16.10435);
   h3__1->SetBinError(19,15.96631);
   h3__1->SetBinError(20,16.31476);
   h3__1->SetBinError(21,17.13207);
   h3__1->SetBinError(22,17.11387);
   h3__1->SetBinError(23,17.30448);
   h3__1->SetBinError(24,17.25464);
   h3__1->SetBinError(25,19.03384);
   h3__1->SetBinError(26,19.2248);
   h3__1->SetBinError(27,19.29069);
   h3__1->SetBinError(28,19.06214);
   h3__1->SetBinError(29,19.68706);
   h3__1->SetBinError(30,18.22159);
   h3__1->SetBinError(31,19.31633);
   h3__1->SetBinError(32,18.57918);
   h3__1->SetBinError(33,18.20932);
   h3__1->SetBinError(34,18.51876);
   h3__1->SetBinError(35,18.26994);
   h3__1->SetBinError(36,18.39231);
   h3__1->SetBinError(37,18.86159);
   h3__1->SetBinError(38,17.91878);
   h3__1->SetBinError(39,17.57817);
   h3__1->SetBinError(40,18.66292);
   h3__1->SetMinimum(0);
   h3__1->SetMaximum(506.2503);
   h3__1->SetEntries(11916);
   h3__1->SetStats(0);
   h3__1->SetLineWidth(3);
   h3__1->SetMarkerStyle(0);
   h3__1->SetMarkerSize(0.5);
   h3__1->GetXaxis()->SetTitle("cos#it{#theta}_{#it{K}}");
   h3__1->GetXaxis()->SetNdivisions(505);
   h3__1->GetXaxis()->SetLabelFont(132);
   h3__1->GetXaxis()->SetLabelOffset(0.01);
   h3__1->GetXaxis()->SetLabelSize(0.06);
   h3__1->GetXaxis()->SetTitleSize(0.072);
   h3__1->GetXaxis()->SetTitleOffset(0.95);
   h3__1->GetXaxis()->SetTitleFont(132);
   h3__1->GetYaxis()->SetTitle("Yield/(0.05)");
   h3__1->GetYaxis()->SetLabelFont(132);
   h3__1->GetYaxis()->SetLabelOffset(0.01);
   h3__1->GetYaxis()->SetLabelSize(0.06);
   h3__1->GetYaxis()->SetTitleSize(0.072);
   h3__1->GetYaxis()->SetTitleOffset(1.05);
   h3__1->GetYaxis()->SetTitleFont(132);
   h3__1->GetZaxis()->SetLabelFont(132);
   h3__1->GetZaxis()->SetLabelSize(0.06);
   h3__1->GetZaxis()->SetTitleSize(0.072);
   h3__1->GetZaxis()->SetTitleOffset(1);
   h3__1->GetZaxis()->SetTitleFont(132);
   h3__1->Draw("e");
   
   Double_t Graph_from_h4_fx1[25] = {
   -0.96,
   -0.88,
   -0.8,
   -0.72,
   -0.64,
   -0.56,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   -3.469447e-17,
   0.08,
   0.16,
   0.24,
   0.32,
   0.4,
   0.48,
   0.56,
   0.64,
   0.72,
   0.8,
   0.88,
   0.96};
   Double_t Graph_from_h4_fy1[25] = {
   71.29702,
   96.46197,
   118.2135,
   136.9494,
   154.0631,
   164.326,
   173.8612,
   180.64,
   194.4053,
   200.6255,
   213.05,
   225.5521,
   253.1067,
   277.8432,
   306.2547,
   329.7076,
   330.1563,
   324.8516,
   316.356,
   320.3255,
   307.8557,
   317.6845,
   313.1731,
   319.4261,
   325.226};
   TGraph *graph = new TGraph(25,Graph_from_h4_fx1,Graph_from_h4_fy1);
   graph->SetName("Graph_from_h4");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_h41 = new TH1F("Graph_Graph_from_h41","",100,-1.152,1.152);
   Graph_Graph_from_h41->SetMinimum(45.41109);
   Graph_Graph_from_h41->SetMaximum(356.0422);
   Graph_Graph_from_h41->SetDirectory(0);
   Graph_Graph_from_h41->SetStats(0);
   Graph_Graph_from_h41->SetMarkerStyle(20);
   Graph_Graph_from_h41->SetMarkerSize(0.5);
   Graph_Graph_from_h41->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_h41->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_h41->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h41->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h41->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h41->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_h41->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_h41->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_h41->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h41->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h41->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h41->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_h41->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_h41->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_h41->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h41->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h41->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_h41->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_h41);
   
   graph->Draw(",c");
   
   TH1F *h3__2 = new TH1F("h3__2","",40,-1,1);
   h3__2->SetBinContent(1,60.79763);
   h3__2->SetBinContent(2,80.32777);
   h3__2->SetBinContent(3,88.12946);
   h3__2->SetBinContent(4,102.9168);
   h3__2->SetBinContent(5,108.7455);
   h3__2->SetBinContent(6,147.3454);
   h3__2->SetBinContent(7,137.6835);
   h3__2->SetBinContent(8,129.4374);
   h3__2->SetBinContent(9,131.0274);
   h3__2->SetBinContent(10,143.1093);
   h3__2->SetBinContent(11,181.795);
   h3__2->SetBinContent(12,171.7687);
   h3__2->SetBinContent(13,196.0579);
   h3__2->SetBinContent(14,224.5146);
   h3__2->SetBinContent(15,202.411);
   h3__2->SetBinContent(16,205.1933);
   h3__2->SetBinContent(17,204.5644);
   h3__2->SetBinContent(18,234.2178);
   h3__2->SetBinContent(19,235.8609);
   h3__2->SetBinContent(20,242.1494);
   h3__2->SetBinContent(21,272.2919);
   h3__2->SetBinContent(22,272.0815);
   h3__2->SetBinContent(23,277.9667);
   h3__2->SetBinContent(24,281.8543);
   h3__2->SetBinContent(25,342.1901);
   h3__2->SetBinContent(26,345.5669);
   h3__2->SetBinContent(27,346.2233);
   h3__2->SetBinContent(28,341.1589);
   h3__2->SetBinContent(29,361.6074);
   h3__2->SetBinContent(30,308.8055);
   h3__2->SetBinContent(31,350.13);
   h3__2->SetBinContent(32,323.8902);
   h3__2->SetBinContent(33,310.6201);
   h3__2->SetBinContent(34,319.649);
   h3__2->SetBinContent(35,308.0664);
   h3__2->SetBinContent(36,314.8832);
   h3__2->SetBinContent(37,333.2897);
   h3__2->SetBinContent(38,303.4245);
   h3__2->SetBinContent(39,288.504);
   h3__2->SetBinContent(40,324.002);
   h3__2->SetBinError(1,8.350891);
   h3__2->SetBinError(2,9.662115);
   h3__2->SetBinError(3,9.935105);
   h3__2->SetBinError(4,10.63055);
   h3__2->SetBinError(5,11.22115);
   h3__2->SetBinError(6,12.80058);
   h3__2->SetBinError(7,12.32176);
   h3__2->SetBinError(8,12.1347);
   h3__2->SetBinError(9,12.17096);
   h3__2->SetBinError(10,12.58907);
   h3__2->SetBinError(11,14.26683);
   h3__2->SetBinError(12,13.76085);
   h3__2->SetBinError(13,14.65748);
   h3__2->SetBinError(14,15.60837);
   h3__2->SetBinError(15,15.0746);
   h3__2->SetBinError(16,14.96138);
   h3__2->SetBinError(17,14.86128);
   h3__2->SetBinError(18,16.10435);
   h3__2->SetBinError(19,15.96631);
   h3__2->SetBinError(20,16.31476);
   h3__2->SetBinError(21,17.13207);
   h3__2->SetBinError(22,17.11387);
   h3__2->SetBinError(23,17.30448);
   h3__2->SetBinError(24,17.25464);
   h3__2->SetBinError(25,19.03384);
   h3__2->SetBinError(26,19.2248);
   h3__2->SetBinError(27,19.29069);
   h3__2->SetBinError(28,19.06214);
   h3__2->SetBinError(29,19.68706);
   h3__2->SetBinError(30,18.22159);
   h3__2->SetBinError(31,19.31633);
   h3__2->SetBinError(32,18.57918);
   h3__2->SetBinError(33,18.20932);
   h3__2->SetBinError(34,18.51876);
   h3__2->SetBinError(35,18.26994);
   h3__2->SetBinError(36,18.39231);
   h3__2->SetBinError(37,18.86159);
   h3__2->SetBinError(38,17.91878);
   h3__2->SetBinError(39,17.57817);
   h3__2->SetBinError(40,18.66292);
   h3__2->SetMinimum(0);
   h3__2->SetMaximum(506.2503);
   h3__2->SetEntries(11916);
   h3__2->SetStats(0);
   h3__2->SetLineWidth(3);
   h3__2->SetMarkerStyle(0);
   h3__2->SetMarkerSize(0.5);
   h3__2->GetXaxis()->SetTitle("cos#it{#theta}_{#it{K}}");
   h3__2->GetXaxis()->SetNdivisions(505);
   h3__2->GetXaxis()->SetLabelFont(132);
   h3__2->GetXaxis()->SetLabelOffset(0.01);
   h3__2->GetXaxis()->SetLabelSize(0.06);
   h3__2->GetXaxis()->SetTitleSize(0.072);
   h3__2->GetXaxis()->SetTitleOffset(0.95);
   h3__2->GetXaxis()->SetTitleFont(132);
   h3__2->GetYaxis()->SetTitle("Yield/(0.05)");
   h3__2->GetYaxis()->SetLabelFont(132);
   h3__2->GetYaxis()->SetLabelOffset(0.01);
   h3__2->GetYaxis()->SetLabelSize(0.06);
   h3__2->GetYaxis()->SetTitleSize(0.072);
   h3__2->GetYaxis()->SetTitleOffset(1.05);
   h3__2->GetYaxis()->SetTitleFont(132);
   h3__2->GetZaxis()->SetLabelFont(132);
   h3__2->GetZaxis()->SetLabelSize(0.06);
   h3__2->GetZaxis()->SetTitleSize(0.072);
   h3__2->GetZaxis()->SetTitleOffset(1);
   h3__2->GetZaxis()->SetTitleFont(132);
   h3__2->Draw("e,same");
   
   TSpline3 *spline3 = new TSpline3("spline_p12",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);

   ci = TColor::GetColor("#999900");
   spline3->SetLineColor(ci);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,15.97176);
   spline3->SetPointCoeff(0,27.96167,-184.2553,645.0457);
   spline3->SetPoint(1,-0.925,16.98984);
   spline3->SetPointCoeff(1,14.37398,-87.49847,645.0457);
   spline3->SetPoint(2,-0.875,17.57042);
   spline3->SetPointCoeff(2,10.46198,9.258387,869.4979);
   spline3->SetPoint(3,-0.825,18.22535);
   spline3->SetPointCoeff(3,17.90905,139.6831,-2655.432);
   spline3->SetPoint(4,-0.775,19.13808);
   spline3->SetPointCoeff(4,11.96162,-258.6317,3082.261);
   spline3->SetPoint(5,-0.725,19.47487);
   spline3->SetPointCoeff(5,9.215408,203.7075,-2235.212);
   spline3->SetPoint(6,-0.675,20.16551);
   spline3->SetPointCoeff(6,12.82207,-131.5743,1634.251);
   spline3->SetPoint(7,-0.625,20.68196);
   spline3->SetPointCoeff(7,11.92152,113.5634,-1603.871);
   spline3->SetPoint(8,-0.575,21.36146);
   spline3->SetPointCoeff(8,11.24882,-127.0173,333.2055);
   spline3->SetPoint(9,-0.525,21.648);
   spline3->SetPointCoeff(9,1.046134,-77.03649,1390.404);
   spline3->SetPoint(10,-0.475,21.68152);
   spline3->SetPointCoeff(10,3.770512,131.524,-433.8668);
   spline3->SetPoint(11,-0.425,22.14462);
   spline3->SetPointCoeff(11,13.66891,66.44402,-1026.488);
   spline3->SetPoint(12,-0.375,22.86587);
   spline3->SetPointCoeff(12,12.61466,-87.52915,210.7164);
   spline3->SetPoint(13,-0.325,23.30412);
   spline3->SetPointCoeff(13,5.442116,-55.92169,291.975);
   spline3->SetPoint(14,-0.275,23.47292);
   spline3->SetPointCoeff(14,2.039759,-12.12544,-1067.291);
   spline3->SetPoint(15,-0.225,23.41118);
   spline3->SetPointCoeff(15,-7.17747,-172.2191,2495.394);
   spline3->SetPoint(16,-0.175,22.93368);
   spline3->SetPointCoeff(16,-5.683929,202.09,577.9175);
   spline3->SetPoint(17,-0.125,23.22695);
   spline3->SetPointCoeff(17,18.85945,288.7776,-6615.612);
   spline3->SetPoint(18,-0.075,24.06491);
   spline3->SetPointCoeff(18,-1.87988,-703.5642,8281.107);
   spline3->SetPoint(19,-0.025,23.24715);
   spline3->SetPointCoeff(19,-10.128,538.6018,-4079.493);
   spline3->SetPoint(20,0.025,23.57732);
   spline3->SetPointCoeff(20,13.13598,-73.3222,-1615.874);
   spline3->SetPoint(21,0.075,23.84883);
   spline3->SetPointCoeff(21,-6.315297,-315.7033,4567.129);
   spline3->SetPoint(22,0.125,23.31469);
   spline3->SetPointCoeff(22,-3.632162,369.366,-3954.215);
   spline3->SetPoint(23,0.175,23.56222);
   spline3->SetPointCoeff(23,3.647824,-223.7663,1678.763);
   spline3->SetPoint(24,0.225,23.39504);
   spline3->SetPointCoeff(24,-6.138081,28.04817,445.157);
   spline3->SetPoint(25,0.275,23.21391);
   spline3->SetPointCoeff(25,0.005413851,94.82173,-1970.271);
   spline3->SetPoint(26,0.325,23.20495);
   spline3->SetPointCoeff(26,-5.289443,-200.7189,2201.489);
   spline3->SetPoint(27,0.375,22.71386);
   spline3->SetPointCoeff(27,-8.85016,129.5045,-2492.883);
   spline3->SetPoint(28,0.425,22.28351);
   spline3->SetPointCoeff(28,-14.59633,-244.4279,6111.991);
   spline3->SetPoint(29,0.475,21.70662);
   spline3->SetPointCoeff(29,6.800818,672.3707,-9416.14);
   spline3->SetPoint(30,0.525,22.55057);
   spline3->SetPointCoeff(30,3.416843,-740.0502,7818.651);
   spline3->SetPoint(31,0.575,21.84862);
   spline3->SetPointCoeff(31,-11.94829,432.7475,-4630.851);
   spline3->SetPoint(32,0.625,21.75422);
   spline3->SetPointCoeff(32,-3.404925,-261.8801,2482.004);
   spline3->SetPoint(33,0.675,21.23952);
   spline3->SetPointCoeff(33,-10.97791,110.4204,-1051.344);
   spline3->SetPoint(34,0.725,20.83526);
   spline3->SetPointCoeff(34,-7.820952,-47.28123,342.8193);
   spline3->SetPoint(35,0.775,20.36886);
   spline3->SetPointCoeff(35,-9.97793,4.141668,1594.313);
   spline3->SetPoint(36,0.825,20.07961);
   spline3->SetPointCoeff(36,2.393582,243.2886,-5112.938);
   spline3->SetPoint(37,0.875,20.16839);
   spline3->SetPointCoeff(37,-11.6246,-523.6521,4862.077);
   spline3->SetPoint(38,0.925,18.88579);
   spline3->SetPointCoeff(38,-27.52423,205.6595,4862.077);
   spline3->SetPoint(39,0.975,18.63148);
   spline3->SetPointCoeff(39,29.5073,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_p22",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(8);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,5.252567);
   spline3->SetPointCoeff(0,44.97991,-226.1454,644.329);
   spline3->SetPoint(1,-0.925,7.01674);
   spline3->SetPointCoeff(1,27.19784,-129.496,644.329);
   spline3->SetPoint(2,-0.875,8.133433);
   spline3->SetPointCoeff(2,19.08071,-32.84665,771.1412);
   spline3->SetPoint(3,-0.825,9.101745);
   spline3->SetPointCoeff(3,21.5796,82.82454,-1142.007);
   spline3->SetPoint(4,-0.775,10.24504);
   spline3->SetPointCoeff(4,21.297,-88.47644,1214.556);
   spline3->SetPoint(5,-0.725,11.24051);
   spline3->SetPointCoeff(5,21.55853,93.70697,-1300.774);
   spline3->SetPoint(6,-0.675,12.39011);
   spline3->SetPointCoeff(6,21.17342,-101.4092,1314.668);
   spline3->SetPoint(7,-0.625,13.35959);
   spline3->SetPointCoeff(7,20.89251,95.79099,-2447.086);
   spline3->SetPoint(8,-0.575,14.33781);
   spline3->SetPointCoeff(8,12.11846,-271.272,3517.455);
   spline3->SetPoint(9,-0.525,14.70523);
   spline3->SetPointCoeff(9,11.37218,256.3463,-2247.887);
   spline3->SetPoint(10,-0.475,15.63372);
   spline3->SetPointCoeff(10,20.14766,-80.83671,-100.7982);
   spline3->SetPoint(11,-0.425,16.42641);
   spline3->SetPointCoeff(11,11.308,-95.95644,1454.584);
   spline3->SetPoint(12,-0.375,16.93375);
   spline3->SetPointCoeff(12,12.62174,122.2312,-1226.23);
   spline3->SetPoint(13,-0.325,17.71713);
   spline3->SetPointCoeff(13,15.64814,-61.70321,112.5959);
   spline3->SetPoint(14,-0.275,18.35936);
   spline3->SetPointCoeff(14,10.32229,-44.81382,-127.688);
   spline3->SetPoint(15,-0.225,18.74747);
   spline3->SetPointCoeff(15,4.883244,-63.96702,719.0942);
   spline3->SetPoint(16,-0.175,18.92161);
   spline3->SetPointCoeff(16,3.879748,43.8971,-323.9298);
   spline3->SetPoint(17,-0.125,19.18484);
   spline3->SetPointCoeff(17,5.839984,-4.692373,1007.93);
   spline3->SetPoint(18,-0.075,19.5911);
   spline3->SetPointCoeff(18,12.93022,146.4971,-4241.848);
   spline3->SetPoint(19,-0.025,20.07363);
   spline3->SetPointCoeff(19,-4.233925,-489.7801,8447.073);
   spline3->SetPoint(20,0.025,19.69337);
   spline3->SetPointCoeff(20,10.14111,777.2808,-10860.56);
   spline3->SetPoint(21,0.075,20.78605);
   spline3->SetPointCoeff(21,6.414993,-851.8032,9197.437);
   spline3->SetPoint(22,0.125,20.12697);
   spline3->SetPointCoeff(22,-9.784544,527.8124,-4812.23);
   spline3->SetPoint(23,0.175,20.35575);
   spline3->SetPointCoeff(23,6.904969,-194.0221,929.8719);
   spline3->SetPoint(24,0.225,20.33218);
   spline3->SetPointCoeff(24,-5.523206,-54.54136,2832.26);
   spline3->SetPoint(25,0.275,20.27369);
   spline3->SetPointCoeff(25,10.26461,370.2976,-7163.163);
   spline3->SetPoint(26,0.325,20.81727);
   spline3->SetPointCoeff(26,-6.429351,-704.1768,9420.963);
   spline3->SetPoint(27,0.375,19.91298);
   spline3->SetPointCoeff(27,-6.189812,708.9676,-7047.192);
   spline3->SetPoint(28,0.425,20.49501);
   spline3->SetPointCoeff(28,11.853,-348.1113,1750.305);
   spline3->SetPoint(29,0.475,20.43617);
   spline3->SetPointCoeff(29,-9.830834,-85.56552,1928.144);
   spline3->SetPoint(30,0.525,19.97174);
   spline3->SetPointCoeff(30,-3.926304,203.6561,-1926.383);
   spline3->SetPoint(31,0.575,20.04376);
   spline3->SetPointCoeff(31,1.991436,-85.30131,502.8511);
   spline3->SetPoint(32,0.625,19.99294);
   spline3->SetPointCoeff(32,-2.767313,-9.873649,-838.3785);
   spline3->SetPoint(33,0.675,19.72509);
   spline3->SetPointCoeff(33,-10.04252,-135.6304,927.1246);
   spline3->SetPoint(34,0.725,18.99978);
   spline3->SetPointCoeff(34,-16.65212,3.438268,1903.455);
   spline3->SetPoint(35,0.775,18.4137);
   spline3->SetPointCoeff(35,-2.032385,288.9565,-3039.693);
   spline3->SetPoint(36,0.825,18.65451);
   spline3->SetPointCoeff(36,4.065567,-166.9975,-259.0102);
   spline3->SetPoint(37,0.875,18.40792);
   spline3->SetPointCoeff(37,-14.57676,-205.849,2581.761);
   spline3->SetPoint(38,0.925,17.48718);
   spline3->SetPointCoeff(38,-15.79845,181.4152,2581.761);
   spline3->SetPoint(39,0.975,17.47352);
   spline3->SetPointCoeff(39,21.70628,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_q2",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(12);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,0.4889143);
   spline3->SetPointCoeff(0,0.9298451,-11.75691,51.63767);
   spline3->SetPoint(1,-0.925,0.5124689);
   spline3->SetPointCoeff(1,0.1414364,-4.011261,51.63767);
   spline3->SetPoint(2,-0.875,0.5159673);
   spline3->SetPointCoeff(2,0.1275928,3.73439,-1.10066);
   spline3->SetPoint(3,-0.825,0.5315453);
   spline3->SetPointCoeff(3,0.4927768,3.569291,-80.52685);
   spline3->SetPoint(4,-0.775,0.5550416);
   spline3->SetPointCoeff(4,0.2457545,-8.509737,94.36724);
   spline3->SetPoint(5,-0.725,0.5578508);
   spline3->SetPointCoeff(5,0.1025351,5.645349,-44.95036);
   spline3->SetPoint(6,-0.675,0.5714722);
   spline3->SetPointCoeff(6,0.3299423,-1.097205,3.497347);
   spline3->SetPoint(7,-0.625,0.5856634);
   spline3->SetPointCoeff(7,0.2464519,-0.5726026,18.62853);
   spline3->SetPoint(8,-0.575,0.5988831);
   spline3->SetPointCoeff(8,0.3289056,2.221677,-76.14464);
   spline3->SetPoint(9,-0.525,0.6113645);
   spline3->SetPointCoeff(9,-0.02001155,-9.20002,114.6253);
   spline3->SetPoint(10,-0.475,0.601692);
   spline3->SetPointCoeff(10,-0.08032369,7.993777,-23.81512);
   spline3->SetPoint(11,-0.425,0.6146834);
   spline3->SetPointCoeff(11,0.5404406,4.42151,-85.36578);
   spline3->SetPoint(12,-0.375,0.6420885);
   spline3->SetPointCoeff(12,0.3423482,-8.383358,66.78439);
   spline3->SetPoint(13,-0.325,0.6465955);
   spline3->SetPointCoeff(13,0.004895359,1.634301,-13.66762);
   spline3->SetPoint(14,-0.275,0.6492176);
   spline3->SetPointCoeff(14,0.06581831,-0.4158419,-14.39129);
   spline3->SetPoint(15,-0.225,0.64967);
   spline3->SetPointCoeff(15,-0.08370057,-2.574536,52.44445);
   spline3->SetPoint(16,-0.175,0.6456042);
   spline3->SetPointCoeff(16,0.05217924,5.292132,-10.32697);
   spline3->SetPoint(17,-0.125,0.6601526);
   spline3->SetPointCoeff(17,0.5039402,3.743086,-137.3425);
   spline3->SetPoint(18,-0.075,0.6775395);
   spline3->SetPointCoeff(18,-0.1518198,-16.85829,229.4099);
   spline3->SetPoint(19,-0.025,0.6564791);
   spline3->SetPointCoeff(19,-0.117074,17.5532,-184.7857);
   spline3->SetPoint(20,0.025,0.6714101);
   spline3->SetPointCoeff(20,0.252353,-10.16466,77.97706);
   spline3->SetPoint(21,0.075,0.6683633);
   spline3->SetPointCoeff(21,-0.1792851,1.531898,10.38017);
   spline3->SetPoint(22,0.125,0.6645263);
   spline3->SetPointCoeff(22,0.051756,3.088924,-39.99184);
   spline3->SetPoint(23,0.175,0.6698374);
   spline3->SetPointCoeff(23,0.06070966,-2.909851,14.55405);
   spline3->SetPoint(24,0.225,0.6674175);
   spline3->SetPointCoeff(24,-0.1211201,-0.726744,22.62151);
   spline3->SetPoint(25,0.275,0.6623724);
   spline3->SetPointCoeff(25,-0.02413314,2.666483,-45.3997);
   spline3->SetPoint(26,0.325,0.6621569);
   spline3->SetPointCoeff(26,-0.09798256,-4.143472,40.36499);
   spline3->SetPoint(27,0.375,0.6519448);
   spline3->SetPointCoeff(27,-0.2095923,1.911277,-61.55014);
   spline3->SetPoint(28,0.425,0.6385496);
   spline3->SetPointCoeff(28,-0.4800907,-7.321244,169.4744);
   spline3->SetPoint(29,0.475,0.6174262);
   spline3->SetPointCoeff(29,0.05884257,18.09991,-205.5449);
   spline3->SetPoint(30,0.525,0.639925);
   spline3->SetPointCoeff(30,0.3272466,-12.73183,94.61321);
   spline3->SetPoint(31,0.575,0.6362844);
   spline3->SetPointCoeff(31,-0.2363373,1.460152,-26.1174);
   spline3->SetPoint(32,0.625,0.6248533);
   spline3->SetPointCoeff(32,-0.2862026,-2.457458,46.73976);
   spline3->SetPoint(33,0.675,0.6102419);
   spline3->SetPointCoeff(33,-0.1814002,4.553505,-62.2565);
   spline3->SetPoint(34,0.725,0.6047736);
   spline3->SetPointCoeff(34,-0.1929734,-4.78497,53.0653);
   spline3->SetPoint(35,0.775,0.5897957);
   spline3->SetPointCoeff(35,-0.2734806,3.174826,6.867086);
   spline3->SetPoint(36,0.825,0.5849171);
   spline3->SetPointCoeff(36,0.0955051,4.204889,-121.957);
   spline3->SetPoint(37,0.875,0.58496);
   spline3->SetPointCoeff(37,-0.3986833,-14.08866,138.0271);
   spline3->SetPoint(38,0.925,0.5470576);
   spline3->SetPointCoeff(38,-0.7723455,6.615412,138.0271);
   spline3->SetPoint(39,0.975,0.5422322);
   spline3->SetPointCoeff(39,0.9243992,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_r2",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(9);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,50.15786);
   spline3->SetPointCoeff(0,647.0852,-4946.61,18640.41);
   spline3->SetPoint(1,-0.925,72.47565);
   spline3->SetPointCoeff(1,292.2273,-2150.548,18640.41);
   spline3->SetPoint(2,-0.875,84.0407);
   spline3->SetPointCoeff(2,216.9756,645.5143,-12035.75);
   spline3->SetPoint(3,-0.825,94.99879);
   spline3->SetPointCoeff(3,191.259,-1159.848,11988.6);
   spline3->SetPoint(4,-0.775,103.1607);
   spline3->SetPointCoeff(4,165.1887,638.442,-7173.348);
   spline3->SetPoint(5,-0.725,112.1196);
   spline3->SetPointCoeff(5,175.2328,-437.5602,-1136.515);
   spline3->SetPoint(6,-0.675,119.6452);
   spline3->SetPointCoeff(6,122.9529,-608.0375,9727.403);
   spline3->SetPoint(7,-0.625,125.4887);
   spline3->SetPointCoeff(7,135.1046,851.073,-36365.38);
   spline3->SetPoint(8,-0.575,129.826);
   spline3->SetPointCoeff(8,-52.52842,-4603.734,74630.43);
   spline3->SetPoint(9,-0.525,125.019);
   spline3->SetPointCoeff(9,46.82636,6590.83,-81826.26);
   spline3->SetPoint(10,-0.475,133.6091);
   spline3->SetPointCoeff(10,92.21242,-5683.109,52192.49);
   spline3->SetPoint(11,-0.425,130.536);
   spline3->SetPointCoeff(11,-84.65477,2145.765,-4752.005);
   spline3->SetPoint(12,-0.375,131.0737);
   spline3->SetPointCoeff(12,94.28171,1432.964,-27885.4);
   spline3->SetPoint(13,-0.325,135.8845);
   spline3->SetPointCoeff(13,28.43764,-2749.846,12780.06);
   spline3->SetPoint(14,-0.275,132.0293);
   spline3->SetPointCoeff(14,-150.6965,-832.8366,45362.2);
   spline3->SetPoint(15,-0.225,128.0827);
   spline3->SetPointCoeff(15,106.2364,5971.494,-100517.2);
   spline3->SetPoint(16,-0.175,135.7586);
   spline3->SetPointCoeff(16,-50.49327,-9106.087,116853.3);
   spline3->SetPoint(17,-0.125,125.0753);
   spline3->SetPointCoeff(17,-84.70232,8421.906,-76760.13);
   spline3->SetPoint(18,-0.075,132.3);
   spline3->SetPointCoeff(18,181.7873,-3092.114,19451.09);
   spline3->SetPoint(19,-0.025,136.0904);
   spline3->SetPointCoeff(19,18.4591,-174.45,3440.81);
   spline3->SetPoint(20,0.025,137.0074);
   spline3->SetPointCoeff(20,26.82017,341.6715,-5296.973);
   spline3->SetPoint(21,0.075,138.5404);
   spline3->SetPointCoeff(21,21.26003,-452.8744,3527.843);
   spline3->SetPoint(22,0.125,138.9122);
   spline3->SetPointCoeff(22,2.431407,76.30203,12970.39);
   spline3->SetPoint(23,0.175,140.8459);
   spline3->SetPointCoeff(23,107.3395,2021.861,-22214.95);
   spline3->SetPoint(24,0.225,148.4906);
   spline3->SetPointCoeff(24,142.9135,-1310.381,462.8855);
   spline3->SetPoint(25,0.275,152.4182);
   spline3->SetPointCoeff(25,15.34699,-1240.949,11471.56);
   spline3->SetPoint(26,0.325,151.5171);
   spline3->SetPointCoeff(26,-22.71118,479.7853,16192.99);
   spline3->SetPoint(27,0.375,153.6051);
   spline3->SetPointCoeff(27,146.7148,2908.734,-37261.95);
   spline3->SetPoint(28,0.425,163.555);
   spline3->SetPointCoeff(28,158.1235,-2680.559,28889.61);
   spline3->SetPoint(29,0.475,168.371);
   spline3->SetPointCoeff(29,106.7397,1652.882,-8192.588);
   spline3->SetPoint(30,0.525,176.8161);
   spline3->SetPointCoeff(30,210.5834,423.9937,-34304.43);
   spline3->SetPoint(31,0.575,184.1172);
   spline3->SetPointCoeff(31,-4.300454,-4721.671,71847.58);
   spline3->SetPoint(32,0.625,181.0789);
   spline3->SetPointCoeff(32,62.38925,6055.466,-42834.67);
   spline3->SetPoint(33,0.675,193.9827);
   spline3->SetPointCoeff(33,346.6758,-369.7343,-32507.09);
   spline3->SetPoint(34,0.725,206.3288);
   spline3->SetPointCoeff(34,65.89924,-5245.797,61449.56);
   spline3->SetPoint(35,0.775,204.1904);
   spline3->SetPointCoeff(35,2.19121,3971.637,-22672.86);
   spline3->SetPoint(36,0.825,211.395);
   spline3->SetPointCoeff(36,229.3084,570.7071,-10084.15);
   spline3->SetPoint(37,0.875,223.0267);
   spline3->SetPointCoeff(37,210.7479,-941.9161,-317.0558);
   spline3->SetPoint(38,0.925,231.1696);
   spline3->SetPointCoeff(38,114.1784,-989.4745,-317.0558);
   spline3->SetPoint(39,0.975,234.3652);
   spline3->SetPointCoeff(39,12.85305,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_s2",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(6);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,22.71136);
   spline3->SetPointCoeff(0,34.85642,-1133.164,5286.825);
   spline3->SetPoint(1,-0.925,22.28212);
   spline3->SetPointCoeff(1,-38.80878,-340.1402,5286.825);
   spline3->SetPoint(2,-0.875,20.15219);
   spline3->SetPointCoeff(2,-33.17161,452.8835,-3846.69);
   spline3->SetPoint(3,-0.825,19.14498);
   spline3->SetPointCoeff(3,-16.73343,-124.1199,197.1791);
   spline3->SetPoint(4,-0.775,18.02266);
   spline3->SetPointCoeff(4,-27.66658,-94.54309,1694.265);
   spline3->SetPoint(5,-0.725,16.61475);
   spline3->SetPointCoeff(5,-24.4139,159.5967,-1614.025);
   spline3->SetPoint(6,-0.675,15.5913);
   spline3->SetPointCoeff(6,-20.55942,-82.50708,996.6219);
   spline3->SetPoint(7,-0.625,14.48163);
   spline3->SetPointCoeff(7,-21.33547,66.98621,233.7538);
   spline3->SetPoint(8,-0.575,13.61155);
   spline3->SetPointCoeff(8,-12.88369,102.0493,-2525.089);
   spline3->SetPoint(9,-0.525,12.90685);
   spline3->SetPointCoeff(9,-21.61694,-276.7141,3348.102);
   spline3->SetPoint(10,-0.475,11.55273);
   spline3->SetPointCoeff(10,-24.17758,225.5012,-720.6225);
   spline3->SetPoint(11,-0.425,10.81752);
   spline3->SetPointCoeff(11,-7.032125,117.4079,-1974.707);
   spline3->SetPoint(12,-0.375,10.5126);
   spline3->SetPointCoeff(12,-10.10164,-178.7982,1801.586);
   spline3->SetPoint(13,-0.325,9.785721);
   spline3->SetPointCoeff(13,-14.46956,91.43979,-699.4959);
   spline3->SetPoint(14,-0.275,9.203405);
   spline3->SetPointCoeff(14,-10.5718,-13.48459,-61.83025);
   spline3->SetPoint(15,-0.225,8.633375);
   spline3->SetPointCoeff(15,-12.38399,-22.75913,725.1067);
   spline3->SetPoint(16,-0.175,8.047916);
   spline3->SetPointCoeff(16,-9.221598,86.00687,227.184);
   spline3->SetPoint(17,-0.125,7.830252);
   spline3->SetPointCoeff(17,1.082969,120.0845,-2375.061);
   spline3->SetPoint(18,-0.075,7.887729);
   spline3->SetPointCoeff(18,-4.721543,-236.1747,3077.776);
   spline3->SetPoint(19,-0.025,7.445937);
   spline3->SetPointCoeff(19,-5.255698,225.4916,-1427.771);
   spline3->SetPoint(20,0.025,7.568409);
   spline3->SetPointCoeff(20,6.58518,11.32593,-1027.938);
   spline3->SetPoint(21,0.075,7.797491);
   spline3->SetPointCoeff(21,0.008241032,-142.8647,2442.331);
   spline3->SetPoint(22,0.125,7.746033);
   spline3->SetPointCoeff(22,4.039252,223.4849,-1941.616);
   spline3->SetPoint(23,0.175,8.264006);
   spline3->SetPointCoeff(23,11.82563,-67.75745,390.188);
   spline3->SetPoint(24,0.225,8.734667);
   spline3->SetPointCoeff(24,7.97629,-9.22926,578.6485);
   spline3->SetPoint(25,0.275,9.182739);
   spline3->SetPointCoeff(25,11.39323,77.56802,-1197.763);
   spline3->SetPoint(26,0.325,9.7966);
   spline3->SetPointCoeff(26,10.16681,-102.0964,2358.583);
   spline3->SetPoint(27,0.375,10.34452);
   spline3->SetPointCoeff(27,17.64653,251.691,-4791.385);
   spline3->SetPoint(28,0.425,11.25715);
   spline3->SetPointCoeff(28,6.880244,-467.0168,7632.55);
   spline3->SetPoint(29,0.475,11.38769);
   spline3->SetPointCoeff(29,17.42269,677.8657,-6753.555);
   spline3->SetPoint(30,0.525,13.1093);
   spline3->SetPointCoeff(30,34.5576,-335.1676,2192.34);
   spline3->SetPoint(31,0.575,14.2733);
   spline3->SetPointCoeff(31,17.48339,-6.316592,-713.0775);
   spline3->SetPoint(32,0.625,15.04254);
   spline3->SetPointCoeff(32,11.50365,-113.2782,3826.054);
   spline3->SetPoint(33,0.675,15.81279);
   spline3->SetPointCoeff(33,28.87123,460.6299,-7129.264);
   spline3->SetPoint(34,0.725,17.51677);
   spline3->SetPointCoeff(34,21.46475,-608.7597,8166.276);
   spline3->SetPoint(35,0.775,18.08889);
   spline3->SetPointCoeff(35,21.83585,616.1817,-5078.037);
   spline3->SetPoint(36,0.825,20.08638);
   spline3->SetPointCoeff(36,45.36874,-145.5239,-2480.562);
   spline3->SetPoint(37,0.875,21.68094);
   spline3->SetPointCoeff(37,12.21213,-517.6082,5576.273);
   spline3->SetPoint(38,0.925,21.69456);
   spline3->SetPointCoeff(38,2.273364,318.8328,5576.273);
   spline3->SetPoint(39,0.975,23.30234);
   spline3->SetPointCoeff(39,75.97869,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_z2",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(7);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,0.7953857);
   spline3->SetPointCoeff(0,2.256893,5.527517,-36.66605);
   spline3->SetPoint(1,-0.925,0.9174659);
   spline3->SetPointCoeff(1,2.53465,0.02760887,-36.66605);
   spline3->SetPoint(2,-0.875,1.039684);
   spline3->SetPointCoeff(2,2.262415,-5.472299,171.2949);
   spline3->SetPoint(3,-0.825,1.160536);
   spline3->SetPointCoeff(3,2.999897,20.22193,-204.9472);
   spline3->SetPoint(4,-0.775,1.335467);
   spline3->SetPointCoeff(4,3.484987,-10.52014,138.1771);
   spline3->SetPoint(5,-0.725,1.500688);
   spline3->SetPointCoeff(5,3.4693,10.20641,7.453112);
   spline3->SetPoint(6,-0.675,1.700601);
   spline3->SetPointCoeff(6,4.54584,11.32438,-73.89713);
   spline3->SetPoint(7,-0.625,1.946967);
   spline3->SetPointCoeff(7,5.124049,0.2398101,63.81691);
   spline3->SetPoint(8,-0.575,2.211746);
   spline3->SetPointCoeff(8,5.626657,9.812346,-114.2185);
   spline3->SetPoint(9,-0.525,2.503332);
   spline3->SetPointCoeff(9,5.751253,-7.320425,352.6956);
   spline3->SetPoint(10,-0.475,2.816681);
   spline3->SetPointCoeff(10,7.664427,45.58391,-239.1336);
   spline3->SetPoint(11,-0.425,3.28397);
   spline3->SetPointCoeff(11,10.42932,9.713869,94.01417);
   spline3->SetPoint(12,-0.375,3.841473);
   spline3->SetPointCoeff(12,12.10581,23.816,-119.5814);
   spline3->SetPoint(13,-0.325,4.491355);
   spline3->SetPointCoeff(13,13.59055,5.878778,297.5654);
   spline3->SetPoint(14,-0.275,5.222775);
   spline3->SetPointCoeff(14,16.41017,50.51359,-344.0986);
   spline3->SetPoint(15,-0.225,6.126555);
   spline3->SetPointCoeff(15,18.88079,-1.101196,763.9561);
   spline3->SetPoint(16,-0.175,7.163336);
   spline3->SetPointCoeff(16,24.50034,113.4922,271.9282);
   spline3->SetPoint(17,-0.125,8.706075);
   spline3->SetPointCoeff(17,37.88902,154.2814,-1581.508);
   spline3->SetPoint(18,-0.075,10.78854);
   spline3->SetPointCoeff(18,41.45585,-82.94478,2247.773);
   spline3->SetPoint(19,-0.025,12.93494);
   spline3->SetPointCoeff(19,50.01967,254.2212,-122.604);
   spline3->SetPoint(20,0.025,16.05615);
   spline3->SetPointCoeff(20,74.52226,235.8306,-3017.764);
   spline3->SetPoint(21,0.075,19.99462);
   spline3->SetPointCoeff(21,75.47209,-216.834,3461.839);
   spline3->SetPoint(22,0.125,23.65887);
   spline3->SetPointCoeff(22,79.75249,302.4419,-6574.421);
   spline3->SetPoint(23,0.175,27.5808);
   spline3->SetPointCoeff(23,60.68852,-683.7212,1835.036);
   spline3->SetPoint(24,0.225,29.1353);
   spline3->SetPointCoeff(24,6.079169,-408.4658,1360.878);
   spline3->SetPoint(25,0.275,28.58821);
   spline3->SetPointCoeff(25,-24.56082,-204.3341,-1534.561);
   spline3->SetPoint(26,0.325,26.65751);
   spline3->SetPointCoeff(26,-56.50344,-434.5182,4937.141);
   spline3->SetPoint(27,0.375,23.36318);
   spline3->SetPointCoeff(27,-62.9267,306.0529,-3885.664);
   spline3->SetPoint(28,0.425,20.49627);
   spline3->SetPointCoeff(28,-61.46389,-276.7966,4454.36);
   spline3->SetPoint(29,0.475,17.28788);
   spline3->SetPointCoeff(29,-55.73586,391.3574,-3196.22);
   spline3->SetPoint(30,0.525,15.07996);
   spline3->SetPointCoeff(30,-40.57176,-88.07556,1224.569);
   spline3->SetPoint(31,0.575,12.98425);
   spline3->SetPointCoeff(31,-40.19505,95.60978,-692.1912);
   spline3->SetPoint(32,0.625,11.127);
   spline3->SetPointCoeff(32,-35.82551,-8.218905,983.9237);
   spline3->SetPoint(33,0.675,9.438165);
   spline3->SetPointCoeff(33,-29.26797,139.3697,-1365.093);
   spline3->SetPoint(34,0.725,8.152554);
   spline3->SetPointCoeff(34,-25.56921,-65.39434,1748.231);
   spline3->SetPoint(35,0.775,6.929136);
   spline3->SetPointCoeff(35,-18.99691,196.8404,-1947.45);
   spline3->SetPoint(36,0.825,6.227961);
   spline3->SetPointCoeff(36,-13.91875,-95.27718,661.519);
   spline3->SetPoint(37,0.875,5.37652);
   spline3->SetPointCoeff(37,-18.48507,3.950671,296.5448);
   spline3->SetPoint(38,0.925,4.499211);
   spline3->SetPointCoeff(38,-15.86592,48.4324,296.5448);
   spline3->SetPoint(39,0.975,3.864064);
   spline3->SetPointCoeff(39,-8.798593,0.05,0.02320508);
   spline3->Draw("same,C");
   
   TPaveText *pt = new TPaveText(0.5,0.82,0.7,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.18,0.45,0.34,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h3","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h4","Fit","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("p12","#it{K}^{*}_{0}(1430)","lp");

   ci = TColor::GetColor("#999900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#999900");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("p22","#it{K}^{*}_{0}(800)","lp");
   entry->SetLineColor(8);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(8);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("q2","#it{K}^{*}(1410)","lp");
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(12);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("r2","#it{K}^{*}(892)","lp");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(9);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s2","#it{K}^{*}_{2}(1430)","lp");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("z2","#it{T}_{c#bar{c}1}(4430)","lp");
   entry->SetLineColor(7);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(7);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   leg->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig10b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig10b()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 23:50:56 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-1.375,-92.75672,1.125,452.8711);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.15);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   
   TH1F *h5__3 = new TH1F("h5__3","",40,-1,1);
   h5__3->SetBinContent(1,199.5383);
   h5__3->SetBinContent(2,177.2163);
   h5__3->SetBinContent(3,224.8864);
   h5__3->SetBinContent(4,212.4765);
   h5__3->SetBinContent(5,227.6201);
   h5__3->SetBinContent(6,224.2747);
   h5__3->SetBinContent(7,234.8334);
   h5__3->SetBinContent(8,219.4541);
   h5__3->SetBinContent(9,234.3732);
   h5__3->SetBinContent(10,267.4456);
   h5__3->SetBinContent(11,242.5282);
   h5__3->SetBinContent(12,248.2076);
   h5__3->SetBinContent(13,251.2425);
   h5__3->SetBinContent(14,272.3319);
   h5__3->SetBinContent(15,241.8301);
   h5__3->SetBinContent(16,274.3409);
   h5__3->SetBinContent(17,230.4485);
   h5__3->SetBinContent(18,268.2621);
   h5__3->SetBinContent(19,266.5951);
   h5__3->SetBinContent(20,288.7782);
   h5__3->SetBinContent(21,255.1202);
   h5__3->SetBinContent(22,269.3039);
   h5__3->SetBinContent(23,272.5306);
   h5__3->SetBinContent(24,292.3006);
   h5__3->SetBinContent(25,260.0534);
   h5__3->SetBinContent(26,253.6009);
   h5__3->SetBinContent(27,250.1942);
   h5__3->SetBinContent(28,225.7482);
   h5__3->SetBinContent(29,207.3934);
   h5__3->SetBinContent(30,233.1002);
   h5__3->SetBinContent(31,226.4573);
   h5__3->SetBinContent(32,273.0916);
   h5__3->SetBinContent(33,268.5435);
   h5__3->SetBinContent(34,235.3807);
   h5__3->SetBinContent(35,218.6084);
   h5__3->SetBinContent(36,215.6221);
   h5__3->SetBinContent(37,207.4701);
   h5__3->SetBinContent(38,194.6362);
   h5__3->SetBinContent(39,208.8474);
   h5__3->SetBinContent(40,179.5721);
   h5__3->SetBinError(1,14.55159);
   h5__3->SetBinError(2,13.86418);
   h5__3->SetBinError(3,15.5913);
   h5__3->SetBinError(4,15.14513);
   h5__3->SetBinError(5,15.7147);
   h5__3->SetBinError(6,15.64676);
   h5__3->SetBinError(7,15.9344);
   h5__3->SetBinError(8,15.31651);
   h5__3->SetBinError(9,15.9395);
   h5__3->SetBinError(10,17.10879);
   h5__3->SetBinError(11,16.34322);
   h5__3->SetBinError(12,16.34044);
   h5__3->SetBinError(13,16.46997);
   h5__3->SetBinError(14,17.17041);
   h5__3->SetBinError(15,16.34467);
   h5__3->SetBinError(16,17.33492);
   h5__3->SetBinError(17,15.98712);
   h5__3->SetBinError(18,17.08752);
   h5__3->SetBinError(19,16.95751);
   h5__3->SetBinError(20,17.56461);
   h5__3->SetBinError(21,16.5894);
   h5__3->SetBinError(22,17.20873);
   h5__3->SetBinError(23,17.15777);
   h5__3->SetBinError(24,17.73315);
   h5__3->SetBinError(25,16.80139);
   h5__3->SetBinError(26,16.54231);
   h5__3->SetBinError(27,16.4905);
   h5__3->SetBinError(28,15.66605);
   h5__3->SetBinError(29,14.98989);
   h5__3->SetBinError(30,15.81117);
   h5__3->SetBinError(31,15.61357);
   h5__3->SetBinError(32,17.12401);
   h5__3->SetBinError(33,16.94607);
   h5__3->SetBinError(34,15.95974);
   h5__3->SetBinError(35,15.33837);
   h5__3->SetBinError(36,15.26974);
   h5__3->SetBinError(37,14.97354);
   h5__3->SetBinError(38,14.40981);
   h5__3->SetBinError(39,15.03611);
   h5__3->SetBinError(40,13.97104);
   h5__3->SetMinimum(0);
   h5__3->SetMaximum(409.2208);
   h5__3->SetEntries(11916);
   h5__3->SetStats(0);
   h5__3->SetLineWidth(3);
   h5__3->SetMarkerStyle(0);
   h5__3->SetMarkerSize(0.5);
   h5__3->GetXaxis()->SetTitle("cos#it{#theta}_{#it{#psi}}");
   h5__3->GetXaxis()->SetNdivisions(505);
   h5__3->GetXaxis()->SetLabelFont(132);
   h5__3->GetXaxis()->SetLabelOffset(0.01);
   h5__3->GetXaxis()->SetLabelSize(0.06);
   h5__3->GetXaxis()->SetTitleSize(0.072);
   h5__3->GetXaxis()->SetTitleOffset(0.95);
   h5__3->GetXaxis()->SetTitleFont(132);
   h5__3->GetYaxis()->SetTitle("Yield/(0.05)");
   h5__3->GetYaxis()->SetLabelFont(132);
   h5__3->GetYaxis()->SetLabelOffset(0.01);
   h5__3->GetYaxis()->SetLabelSize(0.06);
   h5__3->GetYaxis()->SetTitleSize(0.072);
   h5__3->GetYaxis()->SetTitleOffset(1.05);
   h5__3->GetYaxis()->SetTitleFont(132);
   h5__3->GetZaxis()->SetLabelFont(132);
   h5__3->GetZaxis()->SetLabelSize(0.06);
   h5__3->GetZaxis()->SetTitleSize(0.072);
   h5__3->GetZaxis()->SetTitleOffset(1);
   h5__3->GetZaxis()->SetTitleFont(132);
   h5__3->Draw("e");
   
   Double_t Graph_from_h6_fx2[25] = {
   -0.96,
   -0.88,
   -0.8,
   -0.72,
   -0.64,
   -0.56,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   -3.469447e-17,
   0.08,
   0.16,
   0.24,
   0.32,
   0.4,
   0.48,
   0.56,
   0.64,
   0.72,
   0.8,
   0.88,
   0.96};
   Double_t Graph_from_h6_fy2[25] = {
   188.2768,
   206.1696,
   215.469,
   226.4574,
   237.7517,
   246.0526,
   247.4397,
   254.1488,
   255.4462,
   253.5389,
   264.9605,
   262.7024,
   257.315,
   268.2694,
   264.8569,
   258.1441,
   253.528,
   252.5624,
   251.4266,
   242.7196,
   229.4372,
   224.457,
   218.5132,
   204.3625,
   187.406};
   TGraph *graph = new TGraph(25,Graph_from_h6_fx2,Graph_from_h6_fy2);
   graph->SetName("Graph_from_h6");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_h62 = new TH1F("Graph_Graph_from_h62","",100,-1.152,1.152);
   Graph_Graph_from_h62->SetMinimum(179.3197);
   Graph_Graph_from_h62->SetMaximum(276.3557);
   Graph_Graph_from_h62->SetDirectory(0);
   Graph_Graph_from_h62->SetStats(0);
   Graph_Graph_from_h62->SetMarkerStyle(20);
   Graph_Graph_from_h62->SetMarkerSize(0.5);
   Graph_Graph_from_h62->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_h62->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_h62->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h62->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h62->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h62->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_h62->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_h62->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_h62->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h62->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h62->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h62->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_h62->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_h62->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_h62->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h62->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h62->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_h62->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_h62);
   
   graph->Draw(",c");
   
   TH1F *h5__4 = new TH1F("h5__4","",40,-1,1);
   h5__4->SetBinContent(1,199.5383);
   h5__4->SetBinContent(2,177.2163);
   h5__4->SetBinContent(3,224.8864);
   h5__4->SetBinContent(4,212.4765);
   h5__4->SetBinContent(5,227.6201);
   h5__4->SetBinContent(6,224.2747);
   h5__4->SetBinContent(7,234.8334);
   h5__4->SetBinContent(8,219.4541);
   h5__4->SetBinContent(9,234.3732);
   h5__4->SetBinContent(10,267.4456);
   h5__4->SetBinContent(11,242.5282);
   h5__4->SetBinContent(12,248.2076);
   h5__4->SetBinContent(13,251.2425);
   h5__4->SetBinContent(14,272.3319);
   h5__4->SetBinContent(15,241.8301);
   h5__4->SetBinContent(16,274.3409);
   h5__4->SetBinContent(17,230.4485);
   h5__4->SetBinContent(18,268.2621);
   h5__4->SetBinContent(19,266.5951);
   h5__4->SetBinContent(20,288.7782);
   h5__4->SetBinContent(21,255.1202);
   h5__4->SetBinContent(22,269.3039);
   h5__4->SetBinContent(23,272.5306);
   h5__4->SetBinContent(24,292.3006);
   h5__4->SetBinContent(25,260.0534);
   h5__4->SetBinContent(26,253.6009);
   h5__4->SetBinContent(27,250.1942);
   h5__4->SetBinContent(28,225.7482);
   h5__4->SetBinContent(29,207.3934);
   h5__4->SetBinContent(30,233.1002);
   h5__4->SetBinContent(31,226.4573);
   h5__4->SetBinContent(32,273.0916);
   h5__4->SetBinContent(33,268.5435);
   h5__4->SetBinContent(34,235.3807);
   h5__4->SetBinContent(35,218.6084);
   h5__4->SetBinContent(36,215.6221);
   h5__4->SetBinContent(37,207.4701);
   h5__4->SetBinContent(38,194.6362);
   h5__4->SetBinContent(39,208.8474);
   h5__4->SetBinContent(40,179.5721);
   h5__4->SetBinError(1,14.55159);
   h5__4->SetBinError(2,13.86418);
   h5__4->SetBinError(3,15.5913);
   h5__4->SetBinError(4,15.14513);
   h5__4->SetBinError(5,15.7147);
   h5__4->SetBinError(6,15.64676);
   h5__4->SetBinError(7,15.9344);
   h5__4->SetBinError(8,15.31651);
   h5__4->SetBinError(9,15.9395);
   h5__4->SetBinError(10,17.10879);
   h5__4->SetBinError(11,16.34322);
   h5__4->SetBinError(12,16.34044);
   h5__4->SetBinError(13,16.46997);
   h5__4->SetBinError(14,17.17041);
   h5__4->SetBinError(15,16.34467);
   h5__4->SetBinError(16,17.33492);
   h5__4->SetBinError(17,15.98712);
   h5__4->SetBinError(18,17.08752);
   h5__4->SetBinError(19,16.95751);
   h5__4->SetBinError(20,17.56461);
   h5__4->SetBinError(21,16.5894);
   h5__4->SetBinError(22,17.20873);
   h5__4->SetBinError(23,17.15777);
   h5__4->SetBinError(24,17.73315);
   h5__4->SetBinError(25,16.80139);
   h5__4->SetBinError(26,16.54231);
   h5__4->SetBinError(27,16.4905);
   h5__4->SetBinError(28,15.66605);
   h5__4->SetBinError(29,14.98989);
   h5__4->SetBinError(30,15.81117);
   h5__4->SetBinError(31,15.61357);
   h5__4->SetBinError(32,17.12401);
   h5__4->SetBinError(33,16.94607);
   h5__4->SetBinError(34,15.95974);
   h5__4->SetBinError(35,15.33837);
   h5__4->SetBinError(36,15.26974);
   h5__4->SetBinError(37,14.97354);
   h5__4->SetBinError(38,14.40981);
   h5__4->SetBinError(39,15.03611);
   h5__4->SetBinError(40,13.97104);
   h5__4->SetMinimum(0);
   h5__4->SetMaximum(409.2208);
   h5__4->SetEntries(11916);
   h5__4->SetStats(0);
   h5__4->SetLineWidth(3);
   h5__4->SetMarkerStyle(0);
   h5__4->SetMarkerSize(0.5);
   h5__4->GetXaxis()->SetTitle("cos#it{#theta}_{#it{#psi}}");
   h5__4->GetXaxis()->SetNdivisions(505);
   h5__4->GetXaxis()->SetLabelFont(132);
   h5__4->GetXaxis()->SetLabelOffset(0.01);
   h5__4->GetXaxis()->SetLabelSize(0.06);
   h5__4->GetXaxis()->SetTitleSize(0.072);
   h5__4->GetXaxis()->SetTitleOffset(0.95);
   h5__4->GetXaxis()->SetTitleFont(132);
   h5__4->GetYaxis()->SetTitle("Yield/(0.05)");
   h5__4->GetYaxis()->SetLabelFont(132);
   h5__4->GetYaxis()->SetLabelOffset(0.01);
   h5__4->GetYaxis()->SetLabelSize(0.06);
   h5__4->GetYaxis()->SetTitleSize(0.072);
   h5__4->GetYaxis()->SetTitleOffset(1.05);
   h5__4->GetYaxis()->SetTitleFont(132);
   h5__4->GetZaxis()->SetLabelFont(132);
   h5__4->GetZaxis()->SetLabelSize(0.06);
   h5__4->GetZaxis()->SetTitleSize(0.072);
   h5__4->GetZaxis()->SetTitleOffset(1);
   h5__4->GetZaxis()->SetTitleFont(132);
   h5__4->Draw("e,same");
   
   TSpline3 *spline3 = new TSpline3("spline_p14",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);

   ci = TColor::GetColor("#999900");
   spline3->SetLineColor(ci);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,1.72156);
   spline3->SetPointCoeff(0,70.81221,-92.96358,194.7645);
   spline3->SetPoint(1,-0.925,5.054107);
   spline3->SetPointCoeff(1,62.97658,-63.74891,194.7645);
   spline3->SetPoint(2,-0.875,8.067909);
   spline3->SetPointCoeff(2,58.06243,-34.53424,391.4951);
   spline3->SetPoint(3,-0.825,10.93363);
   spline3->SetPointCoeff(3,57.54522,24.19002,-2079.745);
   spline3->SetPoint(4,-0.775,13.6114);
   spline3->SetPointCoeff(4,44.36613,-287.7717,4789.164);
   spline3->SetPoint(5,-0.725,15.70892);
   spline3->SetPointCoeff(5,51.50769,430.6029,-7209.357);
   spline3->SetPoint(6,-0.675,18.45964);
   spline3->SetPointCoeff(6,40.4978,-650.8007,6740.234);
   spline3->SetPoint(7,-0.625,19.70006);
   spline3->SetPointCoeff(7,25.96949,360.2344,-2281.22);
   spline3->SetPoint(8,-0.575,21.61397);
   spline3->SetPointCoeff(8,44.88378,18.0515,-2014.205);
   spline3->SetPoint(9,-0.525,23.65151);
   spline3->SetPointCoeff(9,31.5824,-284.0792,3099.712);
   spline3->SetPoint(10,-0.475,24.9079);
   spline3->SetPointCoeff(10,26.42231,180.8776,-1433.197);
   spline3->SetPoint(11,-0.425,26.50206);
   spline3->SetPointCoeff(11,33.7611,-34.10197,-2682.583);
   spline3->SetPoint(12,-0.375,27.76954);
   spline3->SetPointCoeff(12,10.23153,-436.4894,5566.558);
   spline3->SetPoint(13,-0.325,27.88571);
   spline3->SetPointCoeff(13,8.331777,398.4943,-3383.636);
   spline3->SetPoint(14,-0.275,28.87558);
   spline3->SetPointCoeff(14,22.80394,-109.0511,1615.707);
   spline3->SetPoint(15,-0.225,29.94511);
   spline3->SetPointCoeff(15,24.01663,133.3049,-4417.769);
   spline3->SetPoint(16,-0.175,30.92698);
   spline3->SetPointCoeff(16,4.213851,-529.3605,6722.119);
   spline3->SetPoint(17,-0.125,30.65454);
   spline3->SetPointCoeff(17,1.693694,478.9573,-4185.808);
   spline3->SetPoint(18,-0.075,31.41339);
   spline3->SetPointCoeff(18,18.19587,-148.9139,-1416.204);
   spline3->SetPoint(19,-0.025,31.77387);
   spline3->SetPointCoeff(19,-7.317049,-361.3444,4150.031);
   spline3->SetPoint(20,0.025,31.02341);
   spline3->SetPointCoeff(20,-12.32626,261.1602,151.6976);
   spline3->SetPoint(21,0.075,31.07896);
   spline3->SetPointCoeff(21,14.92749,283.9148,-6950.348);
   spline3->SetPoint(22,0.125,31.66633);
   spline3->SetPointCoeff(22,-8.80864,-758.6374,8980.338);
   spline3->SetPoint(23,0.175,30.45185);
   spline3->SetPointCoeff(23,-17.31984,588.4133,-5952.099);
   spline3->SetPoint(24,0.225,30.31288);
   spline3->SetPointCoeff(24,-3.119257,-304.4016,947.2604);
   spline3->SetPoint(25,0.275,29.51432);
   spline3->SetPointCoeff(25,-26.45496,-162.3125,3755.007);
   spline3->SetPoint(26,0.325,28.25517);
   spline3->SetPointCoeff(26,-14.52366,400.9385,-6165.836);
   spline3->SetPoint(27,0.375,27.7606);
   spline3->SetPointCoeff(27,-20.67357,-523.9368,6108.577);
   spline3->SetPoint(28,0.425,26.18065);
   spline3->SetPointCoeff(28,-27.25293,392.3497,-5011.055);
   spline3->SetPoint(29,0.475,25.1725);
   spline3->SetPointCoeff(29,-25.60087,-359.3085,3807.789);
   spline3->SetPoint(30,0.525,23.47016);
   spline3->SetPointCoeff(30,-32.9733,211.8599,-2996.561);
   spline3->SetPoint(31,0.575,21.97657);
   spline3->SetPointCoeff(31,-34.26152,-237.6243,1956.623);
   spline3->SetPoint(32,0.625,19.91401);
   spline3->SetPointCoeff(32,-43.34928,55.86916,-144.6594);
   spline3->SetPoint(33,0.675,17.86814);
   spline3->SetPointCoeff(33,-38.84731,34.17025,-1612.628);
   spline3->SetPoint(34,0.725,15.80962);
   spline3->SetPointCoeff(34,-47.52499,-207.7239,2886.666);
   spline3->SetPoint(35,0.775,13.27489);
   spline3->SetPointCoeff(35,-46.64739,225.276,-3632.196);
   spline3->SetPoint(36,0.825,11.05169);
   spline3->SetPointCoeff(36,-51.36125,-319.5533,2772.778);
   spline3->SetPoint(37,0.875,8.031341);
   spline3->SetPointCoeff(37,-62.52075,96.36332,-992.1976);
   spline3->SetPoint(38,0.925,5.022187);
   spline3->SetPointCoeff(38,-60.3259,-52.46632,-992.1976);
   spline3->SetPoint(39,0.975,1.750701);
   spline3->SetPointCoeff(39,-73.01401,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_p24",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(8);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,1.566184);
   spline3->SetPointCoeff(0,54.31837,80.52371,-681.2231);
   spline3->SetPoint(1,-0.925,4.398259);
   spline3->SetPointCoeff(1,57.26156,-21.65976,-681.2231);
   spline3->SetPoint(2,-0.875,7.122035);
   spline3->SetPointCoeff(2,49.98641,-123.8432,817.0043);
   spline3->SetPoint(3,-0.825,9.413873);
   spline3->SetPointCoeff(3,43.72962,-1.292582,-384.5616);
   spline3->SetPoint(4,-0.775,11.54905);
   spline3->SetPointCoeff(4,40.71615,-58.97683,1172.807);
   spline3->SetPoint(5,-0.725,13.58402);
   spline3->SetPointCoeff(5,43.61452,116.9442,-4672.481);
   spline3->SetPoint(6,-0.675,15.47305);
   spline3->SetPointCoeff(6,20.26534,-583.9279,8426.777);
   spline3->SetPoint(7,-0.625,16.07984);
   spline3->SetPointCoeff(7,25.07338,680.0886,-8127.765);
   spline3->SetPoint(8,-0.575,18.01776);
   spline3->SetPointCoeff(8,32.124,-539.0762,4759.515);
   spline3->SetPoint(9,-0.525,18.87121);
   spline3->SetPointCoeff(9,13.91275,174.8512,-2075.702);
   spline3->SetPoint(10,-0.475,19.74451);
   spline3->SetPointCoeff(10,15.8301,-136.5041,2704.868);
   spline3->SetPoint(11,-0.425,20.53286);
   spline3->SetPointCoeff(11,22.46619,269.226,-4041.818);
   spline3->SetPoint(12,-0.375,21.82401);
   spline3->SetPointCoeff(12,19.07515,-337.0468,1695.072);
   spline3->SetPoint(13,-0.325,22.14704);
   spline3->SetPointCoeff(13,-1.916482,-82.78594,2520.777);
   spline3->SetPoint(14,-0.275,22.15934);
   spline3->SetPointCoeff(14,8.710749,295.3306,-2820.339);
   spline3->SetPoint(15,-0.225,22.98067);
   spline3->SetPointCoeff(15,17.09126,-127.7202,637.9581);
   spline3->SetPoint(16,-0.175,23.59567);
   spline3->SetPointCoeff(16,9.103927,-32.02652,-223.9253);
   spline3->SetPoint(17,-0.125,23.94281);
   spline3->SetPointCoeff(17,4.221834,-65.61532,-234.5665);
   spline3->SetPoint(18,-0.075,23.96054);
   spline3->SetPointCoeff(18,-4.098946,-100.8003,1349.706);
   spline3->SetPoint(19,-0.025,23.67231);
   spline3->SetPointCoeff(19,-4.056177,101.6557,428.3619);
   spline3->SetPoint(20,0.025,23.77719);
   spline3->SetPointCoeff(20,9.322104,165.9099,-3121.122);
   spline3->SetPoint(21,0.075,24.26793);
   spline3->SetPointCoeff(21,2.504684,-302.2583,2531.071);
   spline3->SetPoint(22,0.125,23.9539);
   spline3->SetPointCoeff(22,-8.738118,77.4023,-1425.678);
   spline3->SetPoint(23,0.175,23.53229);
   spline3->SetPointCoeff(23,-11.69047,-136.4494,2967.89);
   spline3->SetPoint(24,0.225,22.97763);
   spline3->SetPointCoeff(24,-3.076236,308.7341,-5770.511);
   spline3->SetPoint(25,0.275,22.87434);
   spline3->SetPointCoeff(25,-15.48166,-556.8426,6913.091);
   spline3->SetPoint(26,0.325,21.57228);
   spline3->SetPointCoeff(26,-19.31775,480.121,-4390.841);
   spline3->SetPoint(27,0.375,21.25784);
   spline3->SetPointCoeff(27,-4.236948,-178.5051,1122.776);
   spline3->SetPoint(28,0.425,20.74008);
   spline3->SetPointCoeff(28,-13.66664,-10.08866,-940.1842);
   spline3->SetPoint(29,0.475,19.914);
   spline3->SetPointCoeff(29,-21.72688,-151.1163,1413.824);
   spline3->SetPoint(30,0.525,18.6266);
   spline3->SetPointCoeff(30,-26.23483,60.95732,-72.61024);
   spline3->SetPoint(31,0.575,17.45817);
   spline3->SetPointCoeff(31,-20.68368,50.06579,-1480.164);
   spline3->SetPoint(32,0.625,16.36413);
   spline3->SetPointCoeff(32,-26.77833,-171.9588,746.9441);
   spline3->SetPoint(33,0.675,14.68869);
   spline3->SetPointCoeff(33,-38.37213,-59.91722,2696.192);
   spline3->SetPoint(34,0.725,12.95731);
   spline3->SetPointCoeff(34,-24.14242,344.5115,-6450.222);
   spline3->SetPoint(35,0.775,11.80519);
   spline3->SetPointCoeff(35,-38.06792,-623.0217,6936.588);
   spline3->SetPoint(36,0.825,9.211314);
   spline3->SetPointCoeff(36,-48.34568,417.4666,-5011.075);
   spline3->SetPoint(37,0.875,7.211312);
   spline3->SetPointCoeff(37,-44.18208,-334.1946,2069.586);
   spline3->SetPoint(38,0.925,4.42542);
   spline3->SetPointCoeff(38,-62.07965,-23.75669,2069.586);
   spline3->SetPoint(39,0.975,1.520744);
   spline3->SetPointCoeff(39,-48.93342,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_q4",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(12);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,0.6812281);
   spline3->SetPointCoeff(0,0.5960697,-12.6042,50.56858);
   spline3->SetPoint(1,-0.925,0.6858422);
   spline3->SetPointCoeff(1,-0.285086,-5.018914,50.56858);
   spline3->SetPoint(2,-0.875,0.6653616);
   spline3->SetPointCoeff(2,-0.407713,2.566374,21.99839);
   spline3->SetPoint(3,-0.825,0.6541417);
   spline3->SetPointCoeff(3,0.01391228,5.866133,-146.5296);
   spline3->SetPoint(4,-0.775,0.6511865);
   spline3->SetPointCoeff(4,-0.4984467,-16.11331,288.6895);
   spline3->SetPoint(5,-0.725,0.622067);
   spline3->SetPointCoeff(5,0.05539304,27.19011,-370.6483);
   spline3->SetPoint(6,-0.675,0.6464809);
   spline3->SetPointCoeff(6,-0.005458394,-28.40714,294.0237);
   spline3->SetPoint(7,-0.625,0.6119431);
   spline3->SetPointCoeff(7,-0.640994,15.69642,-105.3972);
   spline3->SetPoint(8,-0.575,0.6059598);
   spline3->SetPointCoeff(8,0.1381692,-0.1131602,-36.76483);
   spline3->SetPoint(9,-0.525,0.6079898);
   spline3->SetPointCoeff(9,-0.1488831,-5.627885,72.79909);
   spline3->SetPoint(10,-0.475,0.5955758);
   spline3->SetPointCoeff(10,-0.1656784,5.291978,-34.59337);
   spline3->SetPoint(11,-0.425,0.5961977);
   spline3->SetPointCoeff(11,0.1040692,0.1029724,-61.13601);
   spline3->SetPoint(12,-0.375,0.5940166);
   spline3->SetPointCoeff(12,-0.3441537,-9.067429,141.1918);
   spline3->SetPoint(13,-0.325,0.5717893);
   spline3->SetPointCoeff(13,-0.1919584,12.11134,-119.8802);
   spline3->SetPoint(14,-0.275,0.5774847);
   spline3->SetPointCoeff(14,0.1200741,-5.870687,84.52512);
   spline3->SetPoint(15,-0.225,0.5793773);
   spline3->SetPointCoeff(15,0.1669438,6.808081,-135.5539);
   spline3->SetPoint(16,-0.175,0.5878004);
   spline3->SetPointCoeff(16,-0.1689026,-13.52501,181.3687);
   spline3->SetPoint(17,-0.125,0.5682139);
   spline3->SetPointCoeff(17,-0.1611381,13.6803,-121.911);
   spline3->SetPoint(18,-0.075,0.5791188);
   spline3->SetPointCoeff(18,0.2925592,-4.606354,-9.284958);
   spline3->SetPoint(19,-0.025,0.5810703);
   spline3->SetPointCoeff(19,-0.2377134,-5.999098,87.60587);
   spline3->SetPoint(20,0.025,0.5651376);
   spline3->SetPointCoeff(20,-0.1805791,7.141783,-10.23976);
   spline3->SetPoint(21,0.075,0.5726832);
   spline3->SetPointCoeff(21,0.456801,5.605819,-136.2779);
   spline3->SetPoint(22,0.125,0.592503);
   spline3->SetPointCoeff(22,-0.004701494,-14.83587,173.9088);
   spline3->SetPoint(23,0.175,0.5769169);
   spline3->SetPointCoeff(23,-0.1839719,11.25046,-101.3888);
   spline3->SetPoint(24,0.225,0.5831708);
   spline3->SetPointCoeff(24,0.1806583,-3.957855,20.29864);
   spline3->SetPoint(25,0.275,0.5848464);
   spline3->SetPointCoeff(25,-0.06288747,-0.91306,46.76931);
   spline3->SetPoint(26,0.325,0.5852656);
   spline3->SetPointCoeff(26,0.1965763,6.102336,-93.47521);
   spline3->SetPoint(27,0.375,0.5986658);
   spline3->SetPointCoeff(27,0.1057459,-7.918945,103.318);
   spline3->SetPoint(28,0.425,0.5970705);
   spline3->SetPointCoeff(28,0.08873635,7.578754,-114.1698);
   spline3->SetPoint(29,0.475,0.606183);
   spline3->SetPointCoeff(29,-0.009661752,-9.546716,138.3043);
   spline3->SetPoint(30,0.525,0.5991212);
   spline3->SetPointCoeff(30,0.07294895,11.19893,-141.841);
   spline3->SetPoint(31,0.575,0.6130358);
   spline3->SetPointCoeff(31,0.1290343,-10.07722,114.7039);
   spline3->SetPoint(32,0.625,0.6086324);
   spline3->SetPointCoeff(32,-0.01840853,7.128367,-44.41128);
   spline3->SetPoint(33,0.675,0.6199815);
   spline3->SetPointCoeff(33,0.3613436,0.4666753,-72.48438);
   spline3->SetPoint(34,0.725,0.6301548);
   spline3->SetPointCoeff(34,-0.1356217,-10.40598,211.5365);
   spline3->SetPoint(35,0.775,0.6238009);
   spline3->SetPointCoeff(35,0.4103041,21.3245,-281.0471);
   spline3->SetPoint(36,0.825,0.6624964);
   spline3->SetPointCoeff(36,0.4349012,-20.83256,200.4682);
   spline3->SetPoint(37,0.875,0.6572186);
   spline3->SetPointCoeff(37,-0.1448432,9.23767,-31.97796);
   spline3->SetPoint(38,0.925,0.6690734);
   spline3->SetPointCoeff(38,0.539089,4.440975,-31.97796);
   spline3->SetPoint(39,0.975,0.703133);
   spline3->SetPointCoeff(39,0.7433518,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_r4",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(9);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,149.2757);
   spline3->SetPointCoeff(0,-584.4093,10732.77,-50099.78);
   spline3->SetPoint(1,-0.925,140.6247);
   spline3->SetPointCoeff(1,113.1192,3217.801,-50099.78);
   spline3->SetPoint(2,-0.875,148.0627);
   spline3->SetPointCoeff(2,59.15092,-4297.166,44119.37);
   spline3->SetPoint(3,-0.825,145.7922);
   spline3->SetPointCoeff(3,-39.67036,2320.74,-22026.03);
   spline3->SetPoint(4,-0.775,146.8573);
   spline3->SetPointCoeff(4,27.20843,-983.1644,17981.09);
   spline3->SetPoint(5,-0.725,148.0075);
   spline3->SetPointCoeff(5,63.75015,1713.999,-42202.64);
   spline3->SetPoint(6,-0.675,150.2046);
   spline3->SetPointCoeff(6,-81.36979,-4616.398,71823.86);
   spline3->SetPoint(7,-0.625,143.5731);
   spline3->SetPointCoeff(7,-4.33056,6157.182,-68165.81);
   spline3->SetPoint(8,-0.575,150.2288);
   spline3->SetPointCoeff(8,100.1441,-4067.69,22862.46);
   spline3->SetPoint(9,-0.525,147.9246);
   spline3->SetPointCoeff(9,-135.1565,-638.321,39110.26);
   spline3->SetPoint(10,-0.475,144.4598);
   spline3->SetPointCoeff(10,94.3384,5228.219,-81415.21);
   spline3->SetPoint(11,-0.425,152.0703);
   spline3->SetPointCoeff(11,6.546179,-6984.063,86779.71);
   spline3->SetPoint(12,-0.375,145.785);
   spline3->SetPointCoeff(12,-41.01231,6032.893,-75433.12);
   spline3->SetPoint(13,-0.325,149.3874);
   spline3->SetPointCoeff(13,-3.471363,-5282.074,52608.52);
   spline3->SetPoint(14,-0.275,142.5847);
   spline3->SetPointCoeff(14,-137.1149,2609.204,-6652.833);
   spline3->SetPoint(15,-0.225,141.4204);
   spline3->SetPointCoeff(15,73.9093,1611.279,-9935.058);
   spline3->SetPoint(16,-0.175,147.9022);
   spline3->SetPointCoeff(16,160.5243,121.0206,-27060.92);
   spline3->SetPoint(17,-0.125,152.8483);
   spline3->SetPointCoeff(17,-30.33051,-3938.117,39270.15);
   spline3->SetPoint(18,-0.075,146.3953);
   spline3->SetPointCoeff(18,-129.6161,1952.406,-9701.206);
   spline3->SetPoint(19,-0.025,143.5829);
   spline3->SetPointCoeff(19,-7.134516,497.2249,16228.16);
   spline3->SetPoint(20,0.025,146.4977);
   spline3->SetPointCoeff(20,164.2991,2931.448,-61596.55);
   spline3->SetPoint(21,0.075,154.3417);
   spline3->SetPointCoeff(21,-4.530134,-6308.034,83955.15);
   spline3->SetPoint(22,0.125,148.8395);
   spline3->SetPointCoeff(22,-5.66988,6285.239,-88006.89);
   spline3->SetPoint(23,0.175,153.2683);
   spline3->SetPointCoeff(23,-37.19769,-6915.795,81859.78);
   spline3->SetPoint(24,0.225,144.3514);
   spline3->SetPointCoeff(24,-114.8289,5363.171,-45307.33);
   spline3->SetPoint(25,0.275,146.3544);
   spline3->SetPointCoeff(25,81.68325,-1432.928,-2206.627);
   spline3->SetPoint(26,0.325,146.5804);
   spline3->SetPointCoeff(26,-78.15929,-1763.922,38751.76);
   spline3->SetPoint(27,0.375,143.1066);
   spline3->SetPointCoeff(27,36.08666,4048.841,-48928.58);
   spline3->SetPoint(28,0.425,148.917);
   spline3->SetPointCoeff(28,74.00644,-3290.446,30917.15);
   spline3->SetPoint(29,0.475,148.2559);
   spline3->SetPointCoeff(29,-23.15949,1347.127,-10708.41);
   spline3->SetPoint(30,0.525,149.1272);
   spline3->SetPointCoeff(30,31.24016,-259.134,-8338.775);
   spline3->SetPoint(31,0.575,148.999);
   spline3->SetPointCoeff(31,-57.21405,-1509.95,14845.73);
   spline3->SetPoint(32,0.625,144.2191);
   spline3->SetPointCoeff(32,-96.86608,716.9097,-661.1003);
   spline3->SetPoint(33,0.675,141.0854);
   spline3->SetPointCoeff(33,-30.13336,617.7447,18953.45);
   spline3->SetPoint(34,0.725,143.4923);
   spline3->SetPointCoeff(34,173.792,3460.763,-69903.93);
   spline3->SetPoint(35,0.775,152.0958);
   spline3->SetPointCoeff(35,-4.411221,-7024.827,85665.21);
   spline3->SetPoint(36,0.825,145.0214);
   spline3->SetPointCoeff(36,-64.40488,5824.954,-60664.26);
   spline3->SetPoint(37,0.875,148.7805);
   spline3->SetPointCoeff(37,63.10862,-3274.684,18387.69);
   spline3->SetPoint(38,0.925,146.0477);
   spline3->SetPointCoeff(38,-126.4522,-516.5314,18387.69);
   spline3->SetPoint(39,0.975,140.7322);
   spline3->SetPointCoeff(39,-40.19765,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_s4",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(6);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,13.57003);
   spline3->SetPointCoeff(0,18.70997,-455.2214,2569.125);
   spline3->SetPoint(1,-0.925,13.68862);
   spline3->SetPointCoeff(1,-7.543734,-69.85264,2569.125);
   spline3->SetPoint(2,-0.875,13.45794);
   spline3->SetPointCoeff(2,4.739443,315.5162,-4525.078);
   spline3->SetPoint(3,-0.825,13.91807);
   spline3->SetPointCoeff(3,2.352975,-363.2455,3612.592);
   spline3->SetPoint(4,-0.775,13.57918);
   spline3->SetPointCoeff(4,-6.877135,178.6433,-428.3812);
   spline3->SetPoint(5,-0.725,13.62838);
   spline3->SetPointCoeff(5,7.774337,114.3861,-3068.333);
   spline3->SetPoint(6,-0.675,13.91952);
   spline3->SetPointCoeff(6,-3.799549,-345.8639,3372.75);
   spline3->SetPoint(7,-0.625,13.28648);
   spline3->SetPointCoeff(7,-13.09031,160.0487,1181);
   spline3->SetPoint(8,-0.575,13.17971);
   spline3->SetPointCoeff(8,11.77206,337.1987,-5723.17);
   spline3->SetPoint(9,-0.525,13.89591);
   spline3->SetPointCoeff(9,2.56816,-521.2768,4974.177);
   spline3->SetPoint(10,-0.475,13.3429);
   spline3->SetPointCoeff(10,-12.25319,224.8497,-323.6144);
   spline3->SetPoint(11,-0.425,13.25191);
   spline3->SetPointCoeff(11,7.80467,176.3076,-4657.212);
   spline3->SetPoint(12,-0.375,13.50076);
   spline3->SetPointCoeff(12,-9.493667,-522.2743,8057.467);
   spline3->SetPoint(13,-0.325,12.72758);
   spline3->SetPointCoeff(13,-1.290095,686.3457,-7569.054);
   spline3->SetPoint(14,-0.275,13.43281);
   spline3->SetPointCoeff(14,10.57657,-449.0123,5036.734);
   spline3->SetPoint(15,-0.225,13.4687);
   spline3->SetPointCoeff(15,3.450846,306.4978,-4881.814);
   spline3->SetPoint(16,-0.175,13.79726);
   spline3->SetPointCoeff(16,-2.512987,-425.7744,5694.923);
   spline3->SetPoint(17,-0.125,13.31904);
   spline3->SetPointCoeff(17,-2.378506,428.464,-4536.884);
   spline3->SetPoint(18,-0.075,13.70416);
   spline3->SetPointCoeff(18,6.441263,-252.0686,1108.529);
   spline3->SetPoint(19,-0.025,13.53462);
   spline3->SetPointCoeff(19,-10.45163,-85.78931,2582.223);
   spline3->SetPoint(20,0.025,13.12034);
   spline3->SetPointCoeff(20,0.3361089,301.5442,-2738.89);
   spline3->SetPoint(21,0.075,13.54865);
   spline3->SetPointCoeff(21,9.948854,-109.2893,-546.9835);
   spline3->SetPoint(22,0.125,13.70449);
   spline3->SetPointCoeff(22,-5.082449,-191.3368,3562.169);
   spline3->SetPoint(23,0.175,13.4173);
   spline3->SetPointCoeff(23,2.50014,342.9886,-5041.125);
   spline3->SetPoint(24,0.225,13.76964);
   spline3->SetPointCoeff(24,-1.009439,-413.1802,4636.854);
   spline3->SetPoint(25,0.275,13.26582);
   spline3->SetPointCoeff(25,-7.551052,282.3479,-2128.498);
   spline3->SetPoint(26,0.325,13.32808);
   spline3->SetPointCoeff(26,4.720003,-36.92682,269.9154);
   spline3->SetPoint(27,0.375,13.5055);
   spline3->SetPointCoeff(27,3.051687,3.560497,-565.4976);
   spline3->SetPoint(28,0.425,13.5963);
   spline3->SetPointCoeff(28,-0.8334956,-81.26414,722.4522);
   spline3->SetPoint(29,0.475,13.44177);
   spline3->SetPointCoeff(29,-3.541519,27.10369,508.3456);
   spline3->SetPoint(30,0.525,13.396);
   spline3->SetPointCoeff(30,2.981442,103.3555,-1941.595);
   spline3->SetPoint(31,0.575,13.56076);
   spline3->SetPointCoeff(31,-1.244969,-187.8838,2189.409);
   spline3->SetPoint(32,0.625,13.30247);
   spline3->SetPointCoeff(32,-3.612778,140.5276,-691.3605);
   spline3->SetPoint(33,0.675,13.38673);
   spline3->SetPointCoeff(33,5.254776,36.8235,-2393.518);
   spline3->SetPoint(34,0.725,13.44234);
   spline3->SetPointCoeff(34,-9.014259,-322.2042,5881.697);
   spline3->SetPoint(35,0.775,12.92133);
   spline3->SetPointCoeff(35,2.878046,560.0503,-6529.989);
   spline3->SetPoint(36,0.825,13.64911);
   spline3->SetPointCoeff(36,9.908157,-419.4481,3751.84);
   spline3->SetPoint(37,0.875,13.56488);
   spline3->SetPointCoeff(37,-3.897851,143.3279,-478.4228);
   spline3->SetPoint(38,0.925,13.6685);
   spline3->SetPointCoeff(38,6.846768,71.56448,-478.4228);
   spline3->SetPoint(39,0.975,14.12995);
   spline3->SetPointCoeff(39,10.41505,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_z4",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(7);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,8.776459);
   spline3->SetPointCoeff(0,0.5628183,114.4667,-594.8834);
   spline3->SetPoint(1,-0.925,9.016406);
   spline3->SetPointCoeff(1,7.547866,25.23422,-594.8834);
   spline3->SetPoint(2,-0.875,9.382524);
   spline3->SetPointCoeff(2,5.609663,-63.99829,627.0202);
   spline3->SetPoint(3,-0.825,9.581389);
   spline3->SetPointCoeff(3,3.912485,30.05474,-899.6322);
   spline3->SetPoint(4,-0.775,9.739697);
   spline3->SetPointCoeff(4,0.1707175,-104.8901,2202.229);
   spline3->SetPoint(5,-0.725,9.761286);
   spline3->SetPointCoeff(5,6.198426,225.4443,-3593.259);
   spline3->SetPoint(6,-0.675,10.18566);
   spline3->SetPointCoeff(6,1.793409,-313.5446,3716.935);
   spline3->SetPoint(7,-0.625,9.956086);
   spline3->SetPointCoeff(7,-1.684039,243.9957,-2306.197);
   spline3->SetPoint(8,-0.575,10.1936);
   spline3->SetPointCoeff(8,5.419051,-101.9338,346.3677);
   spline3->SetPoint(9,-0.525,10.25301);
   spline3->SetPointCoeff(9,-2.176575,-49.97869,621.6993);
   spline3->SetPoint(10,-0.475,10.09695);
   spline3->SetPointCoeff(10,-2.5117,43.2762,305.1714);
   spline3->SetPoint(11,-0.425,10.1177);
   spline3->SetPointCoeff(11,4.104706,89.05192,-1693.574);
   spline3->SetPoint(12,-0.375,10.33387);
   spline3->SetPointCoeff(12,0.3080956,-164.9841,1323.341);
   spline3->SetPoint(13,-0.325,10.10223);
   spline3->SetPointCoeff(13,-6.265262,33.51698,527.095);
   spline3->SetPoint(14,-0.275,9.938648);
   spline3->SetPointCoeff(14,1.039649,112.5812,-985.2411);
   spline3->SetPoint(15,-0.225,10.14893);
   spline3->SetPointCoeff(15,4.908465,-35.20493,-480.738);
   spline3->SetPoint(16,-0.175,10.24625);
   spline3->SetPointCoeff(16,-2.217564,-107.3156,1896.436);
   spline3->SetPoint(17,-0.125,10.10413);
   spline3->SetPointCoeff(17,1.274145,177.1498,-2284.618);
   spline3->SetPoint(18,-0.075,10.32514);
   spline3->SetPointCoeff(18,1.854489,-165.5429,1341.547);
   spline3->SetPoint(19,-0.025,10.1717);
   spline3->SetPointCoeff(19,-4.638203,35.68909,170.4758);
   spline3->SetPoint(20,0.025,10.05032);
   spline3->SetPointCoeff(20,0.2092745,61.26046,-162.1751);
   spline3->SetPoint(21,0.075,10.19366);
   spline3->SetPointCoeff(21,5.119007,36.93418,-906.8002);
   spline3->SetPoint(22,0.125,10.4286);
   spline3->SetPointCoeff(22,2.011423,-99.08585,689.82);
   spline3->SetPoint(23,0.175,10.36768);
   spline3->SetPointCoeff(23,-2.723511,4.387152,498.8081);
   spline3->SetPoint(24,0.225,10.30483);
   spline3->SetPointCoeff(24,1.456265,79.20836,-1567.247);
   spline3->SetPoint(25,0.275,10.37976);
   spline3->SetPointCoeff(25,-2.37725,-155.8787,2464.736);
   spline3->SetPoint(26,0.325,10.17929);
   spline3->SetPointCoeff(26,0.5204069,213.8318,-3006.23);
   spline3->SetPoint(27,0.375,10.36411);
   spline3->SetPointCoeff(27,-0.6431363,-237.1027,3291.834);
   spline3->SetPoint(28,0.425,10.15068);
   spline3->SetPointCoeff(28,0.3353528,256.6725,-3581.235);
   spline3->SetPoint(29,0.475,10.36147);
   spline3->SetPointCoeff(29,-0.8566612,-280.5127,3103.89);
   spline3->SetPoint(30,0.525,10.00534);
   spline3->SetPointCoeff(30,-5.628763,185.0707,-2111.561);
   spline3->SetPoint(31,0.575,9.922635);
   spline3->SetPointCoeff(31,-2.958397,-131.6634,2731.193);
   spline3->SetPoint(32,0.625,9.786956);
   spline3->SetPointCoeff(32,4.359209,278.0155,-4629.669);
   spline3->SetPoint(33,0.675,10.12125);
   spline3->SetPointCoeff(33,-2.561762,-416.4349,4635.942);
   spline3->SetPoint(34,0.725,9.531564);
   spline3->SetPointCoeff(34,-9.435686,278.9564,-1820.052);
   spline3->SetPoint(35,0.775,9.529664);
   spline3->SetPointCoeff(35,4.809566,5.948599,-1220.777);
   spline3->SetPoint(36,0.825,9.632417);
   spline3->SetPointCoeff(36,-3.751401,-177.1679,1903.035);
   spline3->SetPoint(37,0.875,9.239806);
   spline3->SetPointCoeff(37,-7.195433,108.2873,-667.0435);
   spline3->SetPoint(38,0.925,9.067372);
   spline3->SetPointCoeff(38,-1.369529,8.230782,-667.0435);
   spline3->SetPoint(39,0.975,8.936092);
   spline3->SetPointCoeff(39,-5.549277,0.05,0.02320508);
   spline3->Draw("same,C");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig10c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig10c()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 23:50:56 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-4.31969,-97.54255,3.534292,476.2372);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.15);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   
   TH1F *h7__5 = new TH1F("h7__5","",40,-3.141593,3.141593);
   h7__5->SetBinContent(1,250.6026);
   h7__5->SetBinContent(2,224.562);
   h7__5->SetBinContent(3,219.242);
   h7__5->SetBinContent(4,211.7267);
   h7__5->SetBinContent(5,192.9868);
   h7__5->SetBinContent(6,200.2821);
   h7__5->SetBinContent(7,200.6756);
   h7__5->SetBinContent(8,189.0983);
   h7__5->SetBinContent(9,174.8881);
   h7__5->SetBinContent(10,232.6495);
   h7__5->SetBinContent(11,209.848);
   h7__5->SetBinContent(12,253.1083);
   h7__5->SetBinContent(13,273.2343);
   h7__5->SetBinContent(14,240.7966);
   h7__5->SetBinContent(15,261.5102);
   h7__5->SetBinContent(16,306.2133);
   h7__5->SetBinContent(17,283.7467);
   h7__5->SetBinContent(18,307.382);
   h7__5->SetBinContent(19,267.4015);
   h7__5->SetBinContent(20,252.724);
   h7__5->SetBinContent(21,264.6204);
   h7__5->SetBinContent(22,227.2993);
   h7__5->SetBinContent(23,228.952);
   h7__5->SetBinContent(24,212.6069);
   h7__5->SetBinContent(25,195.8028);
   h7__5->SetBinContent(26,183.1604);
   h7__5->SetBinContent(27,202.8727);
   h7__5->SetBinContent(28,222.0569);
   h7__5->SetBinContent(29,217.3682);
   h7__5->SetBinContent(30,244.8846);
   h7__5->SetBinContent(31,233.8467);
   h7__5->SetBinContent(32,218.8228);
   h7__5->SetBinContent(33,253.5815);
   h7__5->SetBinContent(34,252.474);
   h7__5->SetBinContent(35,287.0111);
   h7__5->SetBinContent(36,302.584);
   h7__5->SetBinContent(37,277.5682);
   h7__5->SetBinContent(38,270.9087);
   h7__5->SetBinContent(39,244.1177);
   h7__5->SetBinContent(40,261.0414);
   h7__5->SetBinError(1,16.56508);
   h7__5->SetBinError(2,15.58803);
   h7__5->SetBinError(3,15.51339);
   h7__5->SetBinError(4,15.2403);
   h7__5->SetBinError(5,14.6073);
   h7__5->SetBinError(6,14.76073);
   h7__5->SetBinError(7,14.90259);
   h7__5->SetBinError(8,14.54223);
   h7__5->SetBinError(9,14.01534);
   h7__5->SetBinError(10,15.90241);
   h7__5->SetBinError(11,15.03735);
   h7__5->SetBinError(12,16.43257);
   h7__5->SetBinError(13,17.08806);
   h7__5->SetBinError(14,16.09333);
   h7__5->SetBinError(15,16.75126);
   h7__5->SetBinError(16,18.0441);
   h7__5->SetBinError(17,17.45737);
   h7__5->SetBinError(18,18.09425);
   h7__5->SetBinError(19,17.11441);
   h7__5->SetBinError(20,16.50089);
   h7__5->SetBinError(21,16.85143);
   h7__5->SetBinError(22,15.85983);
   h7__5->SetBinError(23,15.84911);
   h7__5->SetBinError(24,15.18499);
   h7__5->SetBinError(25,14.48269);
   h7__5->SetBinError(26,14.24845);
   h7__5->SetBinError(27,14.92483);
   h7__5->SetBinError(28,15.525);
   h7__5->SetBinError(29,15.25316);
   h7__5->SetBinError(30,16.26348);
   h7__5->SetBinError(31,15.83053);
   h7__5->SetBinError(32,15.42096);
   h7__5->SetBinError(33,16.6845);
   h7__5->SetBinError(34,16.50036);
   h7__5->SetBinError(35,17.4874);
   h7__5->SetBinError(36,17.9833);
   h7__5->SetBinError(37,17.21229);
   h7__5->SetBinError(38,17.00442);
   h7__5->SetBinError(39,16.23524);
   h7__5->SetBinError(40,16.74009);
   h7__5->SetMinimum(0);
   h7__5->SetMaximum(430.3348);
   h7__5->SetEntries(11916);
   h7__5->SetStats(0);
   h7__5->SetLineWidth(3);
   h7__5->SetMarkerStyle(0);
   h7__5->SetMarkerSize(0.5);
   h7__5->GetXaxis()->SetTitle("#it{#phi}_{#it{#mu}} [rad]");
   h7__5->GetXaxis()->SetNdivisions(505);
   h7__5->GetXaxis()->SetLabelFont(132);
   h7__5->GetXaxis()->SetLabelOffset(0.01);
   h7__5->GetXaxis()->SetLabelSize(0.06);
   h7__5->GetXaxis()->SetTitleSize(0.072);
   h7__5->GetXaxis()->SetTitleOffset(0.95);
   h7__5->GetXaxis()->SetTitleFont(132);
   h7__5->GetYaxis()->SetTitle("Yield/(0.16 rad)");
   h7__5->GetYaxis()->SetLabelFont(132);
   h7__5->GetYaxis()->SetLabelOffset(0.01);
   h7__5->GetYaxis()->SetLabelSize(0.06);
   h7__5->GetYaxis()->SetTitleSize(0.072);
   h7__5->GetYaxis()->SetTitleOffset(1.05);
   h7__5->GetYaxis()->SetTitleFont(132);
   h7__5->GetZaxis()->SetLabelFont(132);
   h7__5->GetZaxis()->SetLabelSize(0.06);
   h7__5->GetZaxis()->SetTitleSize(0.072);
   h7__5->GetZaxis()->SetTitleOffset(1);
   h7__5->GetZaxis()->SetTitleFont(132);
   h7__5->Draw("e");
   
   Double_t Graph_from_h8_fx3[25] = {
   -3.015929,
   -2.764602,
   -2.513274,
   -2.261947,
   -2.010619,
   -1.759292,
   -1.507964,
   -1.256637,
   -1.00531,
   -0.7539822,
   -0.5026548,
   -0.2513274,
   2.775558e-16,
   0.2513274,
   0.5026548,
   0.7539822,
   1.00531,
   1.256637,
   1.507964,
   1.759292,
   2.010619,
   2.261947,
   2.513274,
   2.764602,
   3.015929};
   Double_t Graph_from_h8_fy3[25] = {
   237.086,
   216.0448,
   210.63,
   206.6468,
   208.4366,
   218.0658,
   237.4502,
   250.8872,
   265.5948,
   280.9356,
   269.4803,
   268.9999,
   241.0979,
   224.5036,
   212.5425,
   208.0758,
   201.6948,
   216.0064,
   231.5774,
   238.9999,
   263.7136,
   266.2902,
   272.6399,
   269.7,
   254.3116};
   TGraph *graph = new TGraph(25,Graph_from_h8_fx3,Graph_from_h8_fy3);
   graph->SetName("Graph_from_h8");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_h83 = new TH1F("Graph_Graph_from_h83","",100,-3.619115,3.619115);
   Graph_Graph_from_h83->SetMinimum(193.7707);
   Graph_Graph_from_h83->SetMaximum(288.8597);
   Graph_Graph_from_h83->SetDirectory(0);
   Graph_Graph_from_h83->SetStats(0);
   Graph_Graph_from_h83->SetMarkerStyle(20);
   Graph_Graph_from_h83->SetMarkerSize(0.5);
   Graph_Graph_from_h83->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_h83->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_h83->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h83->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h83->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h83->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_h83->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_h83->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_h83->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h83->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h83->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h83->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_h83->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_h83->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_h83->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h83->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h83->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_h83->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_h83);
   
   graph->Draw(",c");
   
   TH1F *h7__6 = new TH1F("h7__6","",40,-3.141593,3.141593);
   h7__6->SetBinContent(1,250.6026);
   h7__6->SetBinContent(2,224.562);
   h7__6->SetBinContent(3,219.242);
   h7__6->SetBinContent(4,211.7267);
   h7__6->SetBinContent(5,192.9868);
   h7__6->SetBinContent(6,200.2821);
   h7__6->SetBinContent(7,200.6756);
   h7__6->SetBinContent(8,189.0983);
   h7__6->SetBinContent(9,174.8881);
   h7__6->SetBinContent(10,232.6495);
   h7__6->SetBinContent(11,209.848);
   h7__6->SetBinContent(12,253.1083);
   h7__6->SetBinContent(13,273.2343);
   h7__6->SetBinContent(14,240.7966);
   h7__6->SetBinContent(15,261.5102);
   h7__6->SetBinContent(16,306.2133);
   h7__6->SetBinContent(17,283.7467);
   h7__6->SetBinContent(18,307.382);
   h7__6->SetBinContent(19,267.4015);
   h7__6->SetBinContent(20,252.724);
   h7__6->SetBinContent(21,264.6204);
   h7__6->SetBinContent(22,227.2993);
   h7__6->SetBinContent(23,228.952);
   h7__6->SetBinContent(24,212.6069);
   h7__6->SetBinContent(25,195.8028);
   h7__6->SetBinContent(26,183.1604);
   h7__6->SetBinContent(27,202.8727);
   h7__6->SetBinContent(28,222.0569);
   h7__6->SetBinContent(29,217.3682);
   h7__6->SetBinContent(30,244.8846);
   h7__6->SetBinContent(31,233.8467);
   h7__6->SetBinContent(32,218.8228);
   h7__6->SetBinContent(33,253.5815);
   h7__6->SetBinContent(34,252.474);
   h7__6->SetBinContent(35,287.0111);
   h7__6->SetBinContent(36,302.584);
   h7__6->SetBinContent(37,277.5682);
   h7__6->SetBinContent(38,270.9087);
   h7__6->SetBinContent(39,244.1177);
   h7__6->SetBinContent(40,261.0414);
   h7__6->SetBinError(1,16.56508);
   h7__6->SetBinError(2,15.58803);
   h7__6->SetBinError(3,15.51339);
   h7__6->SetBinError(4,15.2403);
   h7__6->SetBinError(5,14.6073);
   h7__6->SetBinError(6,14.76073);
   h7__6->SetBinError(7,14.90259);
   h7__6->SetBinError(8,14.54223);
   h7__6->SetBinError(9,14.01534);
   h7__6->SetBinError(10,15.90241);
   h7__6->SetBinError(11,15.03735);
   h7__6->SetBinError(12,16.43257);
   h7__6->SetBinError(13,17.08806);
   h7__6->SetBinError(14,16.09333);
   h7__6->SetBinError(15,16.75126);
   h7__6->SetBinError(16,18.0441);
   h7__6->SetBinError(17,17.45737);
   h7__6->SetBinError(18,18.09425);
   h7__6->SetBinError(19,17.11441);
   h7__6->SetBinError(20,16.50089);
   h7__6->SetBinError(21,16.85143);
   h7__6->SetBinError(22,15.85983);
   h7__6->SetBinError(23,15.84911);
   h7__6->SetBinError(24,15.18499);
   h7__6->SetBinError(25,14.48269);
   h7__6->SetBinError(26,14.24845);
   h7__6->SetBinError(27,14.92483);
   h7__6->SetBinError(28,15.525);
   h7__6->SetBinError(29,15.25316);
   h7__6->SetBinError(30,16.26348);
   h7__6->SetBinError(31,15.83053);
   h7__6->SetBinError(32,15.42096);
   h7__6->SetBinError(33,16.6845);
   h7__6->SetBinError(34,16.50036);
   h7__6->SetBinError(35,17.4874);
   h7__6->SetBinError(36,17.9833);
   h7__6->SetBinError(37,17.21229);
   h7__6->SetBinError(38,17.00442);
   h7__6->SetBinError(39,16.23524);
   h7__6->SetBinError(40,16.74009);
   h7__6->SetMinimum(0);
   h7__6->SetMaximum(430.3348);
   h7__6->SetEntries(11916);
   h7__6->SetStats(0);
   h7__6->SetLineWidth(3);
   h7__6->SetMarkerStyle(0);
   h7__6->SetMarkerSize(0.5);
   h7__6->GetXaxis()->SetTitle("#it{#phi}_{#it{#mu}} [rad]");
   h7__6->GetXaxis()->SetNdivisions(505);
   h7__6->GetXaxis()->SetLabelFont(132);
   h7__6->GetXaxis()->SetLabelOffset(0.01);
   h7__6->GetXaxis()->SetLabelSize(0.06);
   h7__6->GetXaxis()->SetTitleSize(0.072);
   h7__6->GetXaxis()->SetTitleOffset(0.95);
   h7__6->GetXaxis()->SetTitleFont(132);
   h7__6->GetYaxis()->SetTitle("Yield/(0.16 rad)");
   h7__6->GetYaxis()->SetLabelFont(132);
   h7__6->GetYaxis()->SetLabelOffset(0.01);
   h7__6->GetYaxis()->SetLabelSize(0.06);
   h7__6->GetYaxis()->SetTitleSize(0.072);
   h7__6->GetYaxis()->SetTitleOffset(1.05);
   h7__6->GetYaxis()->SetTitleFont(132);
   h7__6->GetZaxis()->SetLabelFont(132);
   h7__6->GetZaxis()->SetLabelSize(0.06);
   h7__6->GetZaxis()->SetTitleSize(0.072);
   h7__6->GetZaxis()->SetTitleOffset(1);
   h7__6->GetZaxis()->SetTitleFont(132);
   h7__6->Draw("e,same");
   
   TSpline3 *spline3 = new TSpline3("spline_p16",-3.063053,3.063053,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);

   ci = TColor::GetColor("#999900");
   spline3->SetLineColor(ci);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-3.063053,24.1216);
   spline3->SetPointCoeff(0,1.805189,-34.51321,54.73677);
   spline3->SetPoint(1,-2.905973,23.76573);
   spline3->SetPointCoeff(1,-4.98573,-8.719116,54.73677);
   spline3->SetPoint(2,-2.748894,22.97959);
   spline3->SetPointCoeff(2,-3.673194,17.07498,-63.17194);
   spline3->SetPoint(3,-2.591814,22.57907);
   spline3->SetPointCoeff(3,-2.985046,-12.6941,11.23549);
   spline3->SetPoint(4,-2.434734,21.84051);
   spline3->SetPointCoeff(4,-6.14134,-7.399494,38.69032);
   spline3->SetPoint(5,-2.277655,20.84321);
   spline3->SetPointCoeff(5,-5.602023,10.83289,-24.32546);
   spline3->SetPoint(6,-2.120575,20.13626);
   spline3->SetPointCoeff(6,-3.99939,-0.6302122,33.49129);
   spline3->SetPoint(7,-1.963495,19.62229);
   spline3->SetPointCoeff(7,-1.718284,15.15219,-58.31115);
   spline3->SetPoint(8,-1.806416,19.50025);
   spline3->SetPointCoeff(8,-1.274394,-12.3263,28.28316);
   spline3->SetPoint(9,-1.649336,19.10555);
   spline3->SetPointCoeff(9,-3.053236,1.001832,13.57668);
   spline3->SetPoint(10,-1.492257,18.70329);
   spline3->SetPointCoeff(10,-1.733528,7.399694,32.99762);
   spline3->SetPoint(11,-1.335177,18.74146);
   spline3->SetPointCoeff(11,3.033705,22.94945,-57.15889);
   spline3->SetPoint(12,-1.178097,19.56271);
   spline3->SetPointCoeff(12,6.012471,-3.986039,-1.119736);
   spline3->SetPoint(13,-1.021018,20.40445);
   spline3->SetPointCoeff(13,4.677335,-4.513702,5.799512);
   spline3->SetPoint(14,-0.863938,21.05027);
   spline3->SetPointCoeff(14,3.688606,-1.780746,27.69562);
   spline3->SetPoint(15,-0.7068583,21.69308);
   spline3->SetPointCoeff(15,5.179254,11.27051,-29.79528);
   spline3->SetPoint(16,-0.5497787,22.66925);
   spline3->SetPointCoeff(16,6.514481,-2.770185,-17.51994);
   spline3->SetPoint(17,-0.3926991,23.55628);
   spline3->SetPointCoeff(17,4.347341,-11.02626,8.617399);
   spline3->SetPoint(18,-0.2356194,24.0005);
   spline3->SetPointCoeff(18,1.521216,-6.965408,-1.771713);
   spline3->SetPoint(19,-0.07853982,24.06072);
   spline3->SetPointCoeff(19,-0.7981772,-7.800308,80.25231);
   spline3->SetPoint(20,0.07853982,24.05392);
   spline3->SetPointCoeff(20,2.691723,30.0177,-211.5682);
   spline3->SetPoint(21,0.2356194,24.3974);
   spline3->SetPointCoeff(21,-3.538646,-69.68146,260.6602);
   spline3->SetPoint(22,0.3926991,23.13249);
   spline3->SetPointCoeff(22,-6.135128,53.15175,-181.5054);
   spline3->SetPoint(23,0.5497787,22.77678);
   spline3->SetPointCoeff(23,-2.872416,-32.38067,66.75174);
   spline3->SetPoint(24,0.7068583,21.78533);
   spline3->SetPointCoeff(24,-8.104004,-0.9246546,67.6219);
   spline3->SetPoint(25,0.863938,20.75163);
   spline3->SetPointCoeff(25,-3.388982,30.94142,-125.252);
   spline3->SetPoint(26,1.021018,20.49729);
   spline3->SetPointCoeff(26,-2.93986,-28.08222,82.64738);
   spline3->SetPoint(27,1.178097,19.66292);
   spline3->SetPointCoeff(27,-5.644422,10.86444,8.709839);
   spline3->SetPoint(28,1.335177,19.07812);
   spline3->SetPointCoeff(28,-1.586537,14.96886,-71.11531);
   spline3->SetPoint(29,1.492257,18.92263);
   spline3->SetPointCoeff(29,-2.148032,-18.54344,127.967);
   spline3->SetPoint(30,1.649336,18.62365);
   spline3->SetPointCoeff(30,1.49875,41.75958,-160.1875);
   spline3->SetPoint(31,1.806416,19.26859);
   spline3->SetPointCoeff(31,2.760503,-33.72701,169.7995);
   spline3->SetPoint(32,1.963495,19.52814);
   spline3->SetPointCoeff(32,4.733752,46.2891,-184.0512);
   spline3->SetPoint(33,2.120575,20.70051);
   spline3->SetPointCoeff(33,5.652056,-40.443,117.1542);
   spline3->SetPoint(34,2.277655,21.0445);
   spline3->SetPointCoeff(34,1.618501,14.76459,3.355937);
   spline3->SetPoint(35,2.434734,21.67605);
   spline3->SetPointCoeff(35,6.505348,16.34604,-75.98612);
   spline3->SetPoint(36,2.591814,22.80672);
   spline3->SetPointCoeff(36,6.015962,-19.46157,33.95827);
   spline3->SetPoint(37,2.748894,23.40313);
   spline3->SetPointCoeff(37,2.415589,-3.459116,5.729438);
   spline3->SetPoint(38,2.905973,23.71942);
   spline3->SetPointCoeff(38,1.75298,-0.7591822,5.729438);
   spline3->SetPoint(39,3.063053,23.99825);
   spline3->SetPointCoeff(39,1.938581,0.1570796,0.07290091);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_p26",-3.063053,3.063053,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(8);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-3.063053,18.25791);
   spline3->SetPointCoeff(0,3.728911,-50.10932,93.3197);
   spline3->SetPoint(1,-2.905973,17.96894);
   spline3->SetPointCoeff(1,-5.105681,-6.133444,93.3197);
   spline3->SetPoint(2,-2.748894,17.37729);
   spline3->SetPointCoeff(2,-0.1248453,37.84243,-132.2477);
   spline3->SetPoint(3,-2.591814,17.77884);
   spline3->SetPointCoeff(3,1.974462,-24.47783,0.5661813);
   spline3->SetPoint(4,-2.434734,17.48722);
   spline3->SetPointCoeff(4,-5.673565,-24.21102,135.0262);
   spline3->SetPoint(5,-2.277655,16.52197);
   spline3->SetPointCoeff(5,-3.284767,39.41858,-127.6234);
   spline3->SetPoint(6,-2.120575,16.48397);
   spline3->SetPointCoeff(6,-0.3479984,-20.72253,53.64348);
   spline3->SetPoint(7,-1.963495,16.12591);
   spline3->SetPointCoeff(7,-2.887374,4.556365,25.50391);
   spline3->SetPoint(8,-1.806416,15.88363);
   spline3->SetPointCoeff(8,0.4319013,16.5748,-90.16319);
   spline3->SetPoint(9,-1.649336,16.01099);
   spline3->SetPointCoeff(9,-1.035035,-25.91361,133.1257);
   spline3->SetPoint(10,-1.492257,15.72498);
   spline3->SetPointCoeff(10,0.6782036,36.82042,-136.4012);
   spline3->SetPoint(11,-1.335177,16.21136);
   spline3->SetPointCoeff(11,2.148985,-27.45714,56.53561);
   spline3->SetPoint(12,-1.178097,16.09056);
   spline3->SetPointCoeff(12,-2.292049,-0.8153593,68.92469);
   spline3->SetPoint(13,-1.021018,15.97755);
   spline3->SetPointCoeff(13,2.553744,31.66464,-98.59161);
   spline3->SetPoint(14,-0.863938,16.77786);
   spline3->SetPointCoeff(14,5.203531,-14.79557,23.56269);
   spline3->SetPoint(15,-0.7068583,17.32149);
   spline3->SetPointCoeff(15,2.299526,-3.691909,-2.306454);
   spline3->SetPoint(16,-0.5497787,17.58266);
   spline3->SetPointCoeff(16,0.96895,-4.7788,11.42016);
   spline3->SetPoint(17,-0.3926991,17.66121);
   spline3->SetPointCoeff(17,0.3129894,0.6028248,24.49694);
   spline3->SetPoint(18,-0.2356194,17.8202);
   spline3->SetPointCoeff(18,2.315686,12.14674,-65.26088);
   spline3->SetPoint(19,-0.07853982,18.23072);
   spline3->SetPointCoeff(19,1.300952,-18.60673,55.65973);
   spline3->SetPoint(20,0.07853982,18.19169);
   spline3->SetPointCoeff(20,-0.4244772,7.622301,-32.60117);
   spline3->SetPoint(21,0.2356194,18.18673);
   spline3->SetPointCoeff(21,-0.4430658,-7.74064,7.646949);
   spline3->SetPoint(22,0.3926991,17.95578);
   spline3->SetPointCoeff(22,-2.308817,-4.1371,39.9046);
   spline3->SetPoint(23,0.5497787,17.6457);
   spline3->SetPointCoeff(23,-0.6547054,14.6675,-96.00104);
   spline3->SetPoint(24,0.7068583,17.53268);
   spline3->SetPointCoeff(24,-3.152967,-30.57193,135.999);
   spline3->SetPoint(25,0.863938,16.81019);
   spline3->SetPointCoeff(25,-2.690496,33.51611,-126.244);
   spline3->SetPoint(26,1.021018,16.72525);
   spline3->SetPointCoeff(26,-1.505939,-25.97498,96.65539);
   spline3->SetPoint(27,1.178097,16.2224);
   spline3->SetPointCoeff(27,-2.511592,19.5728,-47.54674);
   spline3->SetPoint(28,1.335177,16.12654);
   spline3->SetPointCoeff(28,0.1178774,-2.833075,-15.91776);
   spline3->SetPoint(29,1.492257,16.01346);
   spline3->SetPointCoeff(29,-1.950424,-10.33414,48.3911);
   spline3->SetPoint(30,1.649336,15.63966);
   spline3->SetPointCoeff(30,-1.614983,12.46963,15.25578);
   spline3->SetPoint(31,1.806416,15.75278);
   spline3->SetPointCoeff(31,3.43173,19.65875,-93.67675);
   spline3->SetPoint(32,1.963495,16.41382);
   spline3->SetPointCoeff(32,2.673564,-24.48538,63.36317);
   spline3->SetPoint(33,2.120575,16.47522);
   spline3->SetPointCoeff(33,-0.3284753,5.373807,3.70293);
   spline3->SetPoint(34,2.277655,16.57056);
   spline3->SetPointCoeff(34,1.633854,7.118772,-31.8202);
   spline3->SetPoint(35,2.434734,16.87953);
   spline3->SetPointCoeff(35,1.514887,-7.876143,63.61508);
   spline3->SetPoint(36,2.591814,17.16971);
   spline3->SetPointCoeff(36,3.749441,22.10176,-90.29989);
   spline3->SetPoint(37,2.748894,17.95403);
   spline3->SetPointCoeff(37,4.008733,-20.45106,26.85041);
   spline3->SetPoint(38,2.905973,18.18317);
   spline3->SetPointCoeff(38,-0.4286356,-7.798103,26.85041);
   spline3->SetPoint(39,3.063053,18.0275);
   spline3->SetPointCoeff(39,-0.8909598,0.1570796,0.07290091);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_q6",-3.063053,3.063053,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(12);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-3.063053,0.4413922);
   spline3->SetPointCoeff(0,0.1837726,-0.2593489,0.6653307);
   spline3->SetPoint(1,-2.905973,0.4664386);
   spline3->SetPointCoeff(1,0.1515449,0.0541808,0.6653307);
   spline3->SetPoint(2,-2.748894,0.4941587);
   spline3->SetPointCoeff(2,0.2178154,0.3677105,0.7793828);
   spline3->SetPoint(3,-2.591814,0.5404667);
   spline3->SetPointCoeff(3,0.3910266,0.734986,-3.413972);
   spline3->SetPoint(4,-2.434734,0.6067923);
   spline3->SetPointCoeff(4,0.3692201,-0.8738105,2.122576);
   spline3->SetPoint(5,-2.277655,0.6514555);
   spline3->SetPointCoeff(5,0.2518218,0.1264296,-0.9297784);
   spline3->SetPoint(6,-2.120575,0.6905274);
   spline3->SetPointCoeff(6,0.2227167,-0.3117181,1.32598);
   spline3->SetPoint(7,-1.963495,0.7229596);
   spline3->SetPointCoeff(7,0.2229393,0.3131353,-2.026994);
   spline3->SetPoint(8,-1.806416,0.7578489);
   spline3->SetPointCoeff(8,0.1712715,-0.6420631,-0.2653228);
   spline3->SetPoint(9,-1.649336,0.7678816);
   spline3->SetPointCoeff(9,-0.05007833,-0.7670935,2.110736);
   spline3->SetPoint(10,-1.492257,0.7492688);
   spline3->SetPointCoeff(10,-0.1348269,0.2275674,0.3200647);
   spline3->SetPoint(11,-1.335177,0.7349457);
   spline3->SetPointCoeff(11,-0.03964264,0.3783944,-1.818597);
   spline3->SetPoint(12,-1.178097,0.7310067);
   spline3->SetPointCoeff(12,-0.05538275,-0.4785991,-1.098074);
   spline3->SetPoint(13,-1.021018,0.7062423);
   spline3->SetPointCoeff(13,-0.2870207,-0.9960542,3.036553);
   spline3->SetPoint(14,-0.863938,0.6483496);
   spline3->SetPointCoeff(14,-0.3751686,0.4348878,-0.7882193);
   spline3->SetPoint(15,-0.7068583,0.5970937);
   spline3->SetPointCoeff(15,-0.2968901,0.06344819,-0.3334422);
   spline3->SetPoint(16,-0.5497787,0.5507315);
   spline3->SetPointCoeff(16,-0.3016394,-0.09368277,0.7271529);
   spline3->SetPoint(17,-0.3926991,0.5038568);
   spline3->SetPointCoeff(17,-0.2772453,0.24898,0.02974917);
   spline3->SetPoint(18,-0.2356194,0.4665659);
   spline3->SetPointCoeff(18,-0.1968239,0.2629989,-0.3108852);
   spline3->SetPoint(19,-0.07853982,0.4409332);
   spline3->SetPointCoeff(19,-0.1372127,0.1164977,3.524853);
   spline3->SetPoint(20,0.07853982,0.4359159);
   spline3->SetPointCoeff(20,0.160303,1.777546,-7.804764);
   spline3->SetPoint(21,0.2356194,0.4747058);
   spline3->SetPointCoeff(21,0.1410109,-1.900363,9.326118);
   spline3->SetPoint(22,0.3926991,0.4861122);
   spline3->SetPointCoeff(22,0.2343325,2.494467,-8.432623);
   spline3->SetPoint(23,0.5497787,0.5517865);
   spline3->SetPointCoeff(23,0.3937924,-1.479313,4.502598);
   spline3->SetPoint(24,0.7068583,0.5945938);
   spline3->SetPointCoeff(24,0.2623439,0.642486,-0.8853954);
   spline3->SetPoint(25,0.863938,0.6482238);
   spline3->SetPointCoeff(25,0.3986481,0.2252533,-2.922742);
   spline3->SetPoint(26,1.021018,0.7050733);
   spline3->SetPointCoeff(26,0.2530662,-1.152057,2.511817);
   spline3->SetPoint(27,1.178097,0.7261342);
   spline3->SetPointCoeff(27,0.07706669,0.03160922,0.8736596);
   spline3->SetPoint(28,1.335177,0.7424059);
   spline3->SetPointCoeff(28,0.1516671,0.4433116,-4.089343);
   spline3->SetPoint(29,1.492257,0.7613186);
   spline3->SetPointCoeff(29,-0.01176394,-1.483746,5.578426);
   spline3->SetPoint(30,1.649336,0.7444815);
   spline3->SetPointCoeff(30,-0.06497003,1.145025,-4.599974);
   spline3->SetPoint(31,1.806416,0.7446999);
   spline3->SetPointCoeff(31,-0.04574914,-1.022661,3.230357);
   spline3->SetPoint(32,1.963495,0.7248006);
   spline3->SetPointCoeff(32,-0.1279101,0.4996085,-3.224727);
   spline3->SetPoint(33,2.120575,0.7045376);
   spline3->SetPointCoeff(33,-0.2096544,-1.020009,1.753336);
   spline3->SetPoint(34,2.277655,0.653233);
   spline3->SetPointCoeff(34,-0.400314,-0.1937685,1.916293);
   spline3->SetPoint(35,2.434734,0.5929979);
   spline3->SetPointCoeff(35,-0.3193402,0.7092635,-2.124962);
   spline3->SetPoint(36,2.591814,0.5521005);
   spline3->SetPointCoeff(36,-0.2538126,-0.2921014,0.3066811);
   spline3->SetPoint(37,2.748894,0.5062131);
   spline3->SetPointCoeff(37,-0.3228778,-0.1475814,1.479869);
   spline3->SetPoint(38,2.905973,0.4575898);
   spline3->SetPointCoeff(38,-0.2596989,0.5497906,1.479869);
   spline3->SetPoint(39,3.063053,0.4360976);
   spline3->SetPointCoeff(39,0.02256586,0.1570796,0.07290091);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_r6",-3.063053,3.063053,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(9);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-3.063053,153.3273);
   spline3->SetPointCoeff(0,-194.5423,702.3921,-988.7771);
   spline3->SetPoint(1,-2.905973,136.2672);
   spline3->SetPointCoeff(1,-47.0706,236.4419,-988.7771);
   spline3->SetPoint(2,-2.748894,130.8751);
   spline3->SetPointCoeff(2,-45.98149,-229.5084,1253.595);
   spline3->SetPoint(3,-2.591814,122.8481);
   spline3->SetPointCoeff(3,-25.29004,361.2342,-1592.527);
   spline3->SetPoint(4,-2.434734,121.6163);
   spline3->SetPointCoeff(4,-29.68701,-389.2262,1630.523);
   spline3->SetPoint(5,-2.277655,113.6689);
   spline3->SetPointCoeff(5,-31.27142,379.1396,-908.0872);
   spline3->SetPoint(6,-2.120575,114.5921);
   spline3->SetPointCoeff(6,20.62033,-48.78645,196.3562);
   spline3->SetPoint(7,-1.963495,117.3885);
   spline3->SetPointCoeff(7,19.8283,43.74421,36.71685);
   spline3->SetPoint(8,-1.806416,121.7247);
   spline3->SetPointCoeff(8,36.2888,61.04662,243.5008);
   spline3->SetPoint(9,-1.649336,129.875);
   spline3->SetPointCoeff(9,73.49159,175.7937,-92.9806);
   spline3->SetPoint(10,-1.492257,145.3962);
   spline3->SetPointCoeff(10,121.8362,131.9776,-2103.615);
   spline3->SetPoint(11,-1.335177,159.6374);
   spline3->SetPointCoeff(11,7.584298,-859.3278,3682.483);
   spline3->SetPoint(12,-1.178097,153.8982);
   spline3->SetPointCoeff(12,10.20342,876.0016,-2444.242);
   spline3->SetPoint(13,-1.021018,167.6421);
   spline3->SetPointCoeff(13,104.4797,-275.8203,746.4857);
   spline3->SetPoint(14,-0.863938,180.1413);
   spline3->SetPointCoeff(14,73.08455,75.9528,-1349.202);
   spline3->SetPoint(15,-0.7068583,188.2663);
   spline3->SetPointCoeff(15,-2.924838,-559.8436,1606.067);
   spline3->SetPoint(16,-0.5497787,180.218);
   spline3->SetPointCoeff(16,-59.92052,196.9978,178.2277);
   spline3->SetPoint(17,-0.3926991,176.3572);
   spline3->SetPointCoeff(17,15.16095,280.9857,-2288.341);
   spline3->SetPoint(18,-0.2356194,176.8026);
   spline3->SetPointCoeff(18,-65.95244,-797.3696,2943.894);
   spline3->SetPoint(19,-0.07853982,158.1784);
   spline3->SetPointCoeff(19,-98.54044,589.908,-2041.061);
   spline3->SetPoint(20,0.07853982,149.3444);
   spline3->SetPointCoeff(20,-64.2989,-371.9195,1642.981);
   spline3->SetPoint(21,0.2356194,136.4355);
   spline3->SetPointCoeff(21,-59.52403,402.3173,-1629.742);
   spline3->SetPoint(22,0.3926991,130.6957);
   spline3->SetPointCoeff(22,-53.76916,-365.6807,1896.669);
   spline3->SetPoint(23,0.5497787,120.5779);
   spline3->SetPointCoeff(23,-28.25581,528.1037,-2336.444);
   spline3->SetPoint(24,0.7068583,120.1144);
   spline3->SetPointCoeff(24,-35.2955,-572.9197,2366.131);
   spline3->SetPoint(25,0.863938,109.6046);
   spline3->SetPointCoeff(25,-40.13773,542.0931,-1048.485);
   spline3->SetPoint(26,1.021018,112.6117);
   spline3->SetPointCoeff(26,52.55483,48.00606,-380.9236);
   spline3->SetPoint(27,1.178097,120.5751);
   spline3->SetPointCoeff(27,39.43964,-131.5,761.4422);
   spline3->SetPoint(28,1.335177,126.4768);
   spline3->SetPointCoeff(28,54.49121,227.3212,-1027.166);
   spline3->SetPoint(29,1.492257,136.6641);
   spline3->SetPointCoeff(29,49.87333,-256.7196,841.9897);
   spline3->SetPoint(30,1.649336,141.4273);
   spline3->SetPointCoeff(30,31.54828,140.0587,-264.2749);
   spline3->SetPoint(31,1.806416,148.8144);
   spline3->SetPointCoeff(31,55.98686,15.5221,903.1874);
   spline3->SetPoint(32,1.963495,161.4924);
   spline3->SetPointCoeff(32,127.719,441.1391,-3323.081);
   spline3->SetPoint(33,2.120575,179.5595);
   spline3->SetPointCoeff(33,20.32576,-1124.826,3656.097);
   spline3->SetPoint(34,2.277655,169.1686);
   spline3->SetPointCoeff(34,-62.41699,598.0693,-999.2346);
   spline3->SetPoint(35,2.434734,170.2481);
   spline3->SetPointCoeff(35,51.50666,127.1911,-472.3016);
   spline3->SetPoint(36,2.591814,179.6465);
   spline3->SetPointCoeff(36,56.5042,-95.37575,-846.2727);
   spline3->SetPoint(37,2.748894,182.8889);
   spline3->SetPointCoeff(37,-36.1018,-494.1724,1268.148);
   spline3->SetPoint(38,2.905973,169.9399);
   spline3->SetPointCoeff(38,-97.47976,103.4281,1268.148);
   spline3->SetPoint(39,3.063053,162.0949);
   spline3->SetPointCoeff(39,28.88401,0.1570796,0.07290091);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_s6",-3.063053,3.063053,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(6);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-3.063053,10.18302);
   spline3->SetPointCoeff(0,3.936136,7.985296,-25.78408);
   spline3->SetPoint(1,-2.905973,10.8984);
   spline3->SetPointCoeff(1,4.536201,-4.165163,-25.78408);
   spline3->SetPoint(2,-2.748894,11.40824);
   spline3->SetPointCoeff(2,1.319087,-16.31562,177.8604);
   spline3->SetPoint(3,-2.591814,11.90222);
   spline3->SetPointCoeff(3,9.358973,67.49913,-331.1151);
   spline3->SetPoint(4,-2.434734,13.75447);
   spline3->SetPointCoeff(4,6.054633,-88.53521,334.911);
   spline3->SetPoint(5,-2.277655,13.81905);
   spline3->SetPointCoeff(5,3.031271,69.28788,-209.6053);
   spline3->SetPoint(6,-2.120575,15.19243);
   spline3->SetPointCoeff(6,9.283291,-29.48628,33.44906);
   spline3->SetPoint(7,-1.963495,16.05274);
   spline3->SetPointCoeff(7,2.49587,-13.72379,0.04359079);
   spline3->SetPoint(8,-1.806416,16.10634);
   spline3->SetPointCoeff(8,-1.812358,-13.70324,78.33373);
   spline3->SetPoint(9,-1.649336,15.78715);
   spline3->SetPointCoeff(9,-0.3189368,23.21066,-103.6557);
   spline3->SetPoint(10,-1.492257,15.908);
   spline3->SetPointCoeff(10,-0.6998997,-25.63594,100.0179);
   spline3->SetPoint(11,-1.335177,15.55317);
   spline3->SetPointCoeff(11,-1.350139,21.49639,-54.72044);
   spline3->SetPoint(12,-1.178097,15.65941);
   spline3->SetPointCoeff(12,1.352635,-4.290004,-42.7125);
   spline3->SetPoint(13,-1.021018,15.60048);
   spline3->SetPointCoeff(13,-3.156776,-24.4178,3.288495);
   spline3->SetPoint(14,-0.863938,14.51488);
   spline3->SetPointCoeff(14,-10.58443,-22.86813,155.3679);
   spline3->SetPoint(15,-0.7068583,12.8902);
   spline3->SetPointCoeff(15,-6.268022,50.34725,-180.8404);
   spline3->SetPoint(16,-0.5497787,12.44699);
   spline3->SetPointCoeff(16,-3.837145,-34.8718,114.4697);
   spline3->SetPoint(17,-0.3926991,11.42749);
   spline3->SetPointCoeff(17,-6.319163,19.07078,-39.81993);
   spline3->SetPoint(18,-0.2356194,10.7511);
   spline3->SetPointCoeff(18,-3.275452,0.3060815,14.06363);
   spline3->SetPoint(19,-0.07853982,10.29865);
   spline3->SetPointCoeff(19,-2.138275,6.933412,29.31872);
   spline3->SetPoint(20,0.07853982,10.24748);
   spline3->SetPointCoeff(20,2.210152,20.74954,-94.8651);
   spline3->SetPoint(21,0.2356194,10.73895);
   spline3->SetPointCoeff(21,1.706703,-23.95459,141.1443);
   spline3->SetPoint(22,0.3926991,10.96302);
   spline3->SetPointCoeff(22,4.628931,42.55807,-155.1532);
   spline3->SetPoint(23,0.5497787,12.13887);
   spline3->SetPointCoeff(23,6.514192,-30.55613,105.423);
   spline3->SetPoint(24,0.7068583,12.81677);
   spline3->SetPointCoeff(24,4.718324,19.12329,-21.64377);
   spline3->SetPoint(25,0.863938,13.94589);
   spline3->SetPointCoeff(25,9.123965,8.9239,-88.80565);
   spline3->SetPoint(26,1.021018,15.25507);
   spline3->SetPointCoeff(26,5.353917,-32.92478,87.3154);
   spline3->SetPoint(27,1.178097,15.62209);
   spline3->SetPointCoeff(27,1.473556,8.221635,-27.77059);
   spline3->SetPoint(28,1.335177,15.94879);
   spline3->SetPointCoeff(28,2.000823,-4.864946,-8.579069);
   spline3->SetPoint(29,1.492257,16.10979);
   spline3->SetPointCoeff(29,-0.1625846,-8.907737,42.71286);
   spline3->SetPoint(30,1.649336,16.03);
   spline3->SetPointCoeff(30,0.2006601,11.22022,-69.81471);
   spline3->SetPoint(31,1.806416,16.06779);
   spline3->SetPointCoeff(31,-1.442229,-21.67918,72.84594);
   spline3->SetPoint(32,1.963495,15.58866);
   spline3->SetPointCoeff(32,-2.860742,12.64865,-46.01849);
   spline3->SetPoint(33,2.120575,15.27303);
   spline3->SetPointCoeff(33,-2.293432,-9.037047,-27.45196);
   spline3->SetPoint(34,2.277655,14.5834);
   spline3->SetPointCoeff(34,-7.164554,-21.97348,103.9511);
   spline3->SetPoint(35,2.434734,13.31872);
   spline3->SetPointCoeff(35,-6.373058,27.0123,-104.4053);
   spline3->SetPoint(36,2.591814,12.57949);
   spline3->SetPointCoeff(36,-5.615186,-22.18754,80.00795);
   spline3->SetPoint(37,2.748894,11.4601);
   spline3->SetPointCoeff(37,-6.663256,15.51532,-17.57381);
   spline3->SetPoint(38,2.905973,10.72815);
   spline3->SetPointCoeff(38,-3.089823,7.233856,-17.57381);
   spline3->SetPoint(39,3.063053,10.35317);
   spline3->SetPointCoeff(39,-2.11809,0.1570796,0.07290091);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_z6",-3.063053,3.063053,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(7);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-3.063053,8.003734);
   spline3->SetPointCoeff(0,1.016599,2.233773,1.762652);
   spline3->SetPoint(1,-2.905973,8.225368);
   spline3->SetPointCoeff(1,1.848835,3.064403,1.762652);
   spline3->SetPoint(2,-2.748894,8.598226);
   spline3->SetPointCoeff(2,2.942021,3.895033,-4.629751);
   spline3->SetPoint(3,-2.591814,9.138519);
   spline3->SetPointCoeff(3,3.822978,1.713314,0.399043);
   spline3->SetPoint(4,-2.434734,9.782852);
   spline3->SetPointCoeff(4,4.390769,1.901359,-19.92674);
   spline3->SetPoint(5,-2.277655,10.44223);
   spline3->SetPointCoeff(5,3.513081,-7.488897,13.14838);
   spline3->SetPoint(6,-2.120575,10.86025);
   spline3->SetPointCoeff(6,2.133644,-1.292868,12.84195);
   spline3->SetPoint(7,-1.963495,11.21327);
   spline3->SetPointCoeff(7,2.678065,4.75876,-22.81326);
   spline3->SetPoint(8,-1.806416,11.66294);
   spline3->SetPointCoeff(8,2.48439,-5.991737,-29.82416);
   spline3->SetPoint(9,-1.649336,11.78975);
   spline3->SetPointCoeff(9,-1.605615,-20.04604,85.29497);
   spline3->SetPoint(10,-1.492257,11.37351);
   spline3->SetPointCoeff(10,-1.589557,20.14827,-62.89277);
   spline3->SetPoint(11,-1.335177,11.37721);
   spline3->SetPointCoeff(11,0.08475644,-9.489253,6.412119);
   spline3->SetPoint(12,-1.178097,11.18123);
   spline3->SetPointCoeff(12,-2.421742,-6.467614,21.16799);
   spline3->SetPoint(13,-1.021018,10.72329);
   spline3->SetPointCoeff(13,-2.886706,3.507565,-4.434884);
   spline3->SetPoint(14,-0.863938,10.3392);
   spline3->SetPointCoeff(14,-2.113051,1.417675,-34.39186);
   spline3->SetPoint(15,-0.7068583,9.90897);
   spline3->SetPointCoeff(15,-4.213431,-14.78911,54.48506);
   spline3->SetPoint(16,-0.5497787,9.093391);
   spline3->SetPointCoeff(16,-4.826472,10.88637,-12.71109);
   spline3->SetPoint(17,-0.3926991,8.554596);
   spline3->SetPointCoeff(17,-2.347319,4.896407,-16.08367);
   spline3->SetPoint(18,-0.2356194,8.244357);
   spline3->SetPointCoeff(18,-1.999613,-2.682844,21.28312);
   spline3->SetPoint(19,-0.07853982,7.946551);
   spline3->SetPointCoeff(19,-1.267034,7.346589,8.245926);
   spline3->SetPoint(20,0.07853982,7.960755);
   spline3->SetPointCoeff(20,1.651345,11.23239,-31.01074);
   spline3->SetPoint(21,0.2356194,8.377105);
   spline3->SetPointCoeff(21,2.884627,-3.381075,7.479827);
   spline3->SetPoint(22,0.3926991,8.775786);
   spline3->SetPointCoeff(22,2.376103,0.1437099,21.53272);
   spline3->SetPoint(23,0.5497787,9.236026);
   spline3->SetPointCoeff(23,4.015146,10.29076,-53.25099);
   spline3->SetPoint(24,0.7068583,9.914248);
   spline3->SetPointCoeff(24,3.306338,-14.80318,55.43594);
   spline3->SetPoint(25,0.863938,10.28321);
   spline3->SetPointCoeff(25,2.759263,11.32039,-44.33105);
   spline3->SetPoint(26,1.021018,10.82414);
   spline3->SetPointCoeff(26,3.034195,-9.570121,28.04232);
   spline3->SetPoint(27,1.178097,11.1733);
   spline3->SetPointCoeff(27,2.103403,3.644513,-20.2161);
   spline3->SetPoint(28,1.335177,11.51527);
   spline3->SetPointCoeff(28,1.751924,-5.8821,-15.68438);
   spline3->SetPoint(29,1.492257,11.58454);
   spline3->SetPointCoeff(29,-1.256982,-13.27319,58.84148);
   spline3->SetPoint(30,1.649336,11.28765);
   spline3->SetPointCoeff(30,-1.071311,14.45521,-35.40327);
   spline3->SetPoint(31,1.806416,11.33882);
   spline3->SetPointCoeff(31,0.8493039,-2.22819,-17.94335);
   spline3->SetPoint(32,1.963495,11.3477);
   spline3->SetPointCoeff(32,-1.178906,-10.68379,3.755567);
   spline3->SetPoint(33,2.120575,10.91347);
   spline3->SetPointCoeff(33,-4.257324,-8.914026,29.38554);
   spline3->SetPoint(34,2.277655,10.13867);
   spline3->SetPointCoeff(34,-4.882571,4.933583,5.170559);
   spline3->SetPoint(35,2.434734,9.513494);
   spline3->SetPointCoeff(35,-2.949905,7.370152,-20.18063);
   spline3->SetPoint(36,2.591814,9.153759);
   spline3->SetPointCoeff(36,-2.128315,-2.139745,-4.495693);
   spline3->SetPoint(37,2.748894,8.749224);
   spline3->SetPointCoeff(37,-3.133316,-4.258291,27.01099);
   spline3->SetPoint(38,2.905973,8.256663);
   spline3->SetPointCoeff(38,-2.471689,8.470339,27.01099);
   spline3->SetPoint(39,3.063053,8.182097);
   spline3->SetPointCoeff(39,2.188756,0.1570796,0.07290091);
   spline3->Draw("same,C");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig11a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig11a()
{
//=========Macro generated from canvas: c1/
//=========  (Tue Nov 18 23:53:17 2025) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0.3822597,-540.3298,1.656882,2638.081);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.2);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.17);
   c1->SetFrameLineWidth(3);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(3);
   c1->SetFrameBorderMode(0);
   
   TH1F *m1__1 = new TH1F("m1__1","",40,0.6371842,1.593151);
   m1__1->SetBinContent(1,9.798468);
   m1__1->SetBinContent(2,22.80566);
   m1__1->SetBinContent(3,61.82784);
   m1__1->SetBinContent(4,56.14189);
   m1__1->SetBinContent(5,81.24686);
   m1__1->SetBinContent(6,109.487);
   m1__1->SetBinContent(7,137.9454);
   m1__1->SetBinContent(8,219.9462);
   m1__1->SetBinContent(9,375.1718);
   m1__1->SetBinContent(10,951.0757);
   m1__1->SetBinContent(11,1986.506);
   m1__1->SetBinContent(12,1294.93);
   m1__1->SetBinContent(13,579.8372);
   m1__1->SetBinContent(14,333.0029);
   m1__1->SetBinContent(15,242.5909);
   m1__1->SetBinContent(16,178.2314);
   m1__1->SetBinContent(17,147.2004);
   m1__1->SetBinContent(18,166.8776);
   m1__1->SetBinContent(19,127.5047);
   m1__1->SetBinContent(20,108.2093);
   m1__1->SetBinContent(21,114.1781);
   m1__1->SetBinContent(22,108.5091);
   m1__1->SetBinContent(23,96.06096);
   m1__1->SetBinContent(24,130.2214);
   m1__1->SetBinContent(25,121.1447);
   m1__1->SetBinContent(26,120.1851);
   m1__1->SetBinContent(27,107.5693);
   m1__1->SetBinContent(28,141.8074);
   m1__1->SetBinContent(29,143.9401);
   m1__1->SetBinContent(30,159.588);
   m1__1->SetBinContent(31,191.3408);
   m1__1->SetBinContent(32,203.2308);
   m1__1->SetBinContent(33,186.9948);
   m1__1->SetBinContent(34,183.9684);
   m1__1->SetBinContent(35,127.5174);
   m1__1->SetBinContent(36,76.46984);
   m1__1->SetBinContent(37,45.89542);
   m1__1->SetBinContent(38,41.72733);
   m1__1->SetBinContent(39,20.67519);
   m1__1->SetBinContent(40,10.84662);
   m1__1->SetBinError(1,3.347981);
   m1__1->SetBinError(2,5.246441);
   m1__1->SetBinError(3,8.243257);
   m1__1->SetBinError(4,8.144754);
   m1__1->SetBinError(5,9.368704);
   m1__1->SetBinError(6,10.96123);
   m1__1->SetBinError(7,12.18366);
   m1__1->SetBinError(8,15.47483);
   m1__1->SetBinError(9,19.88875);
   m1__1->SetBinError(10,31.59289);
   m1__1->SetBinError(11,45.39663);
   m1__1->SetBinError(12,36.67477);
   m1__1->SetBinError(13,24.66583);
   m1__1->SetBinError(14,18.98237);
   m1__1->SetBinError(15,16.33874);
   m1__1->SetBinError(16,13.96183);
   m1__1->SetBinError(17,12.84254);
   m1__1->SetBinError(18,13.57513);
   m1__1->SetBinError(19,12.06138);
   m1__1->SetBinError(20,11.29098);
   m1__1->SetBinError(21,11.79905);
   m1__1->SetBinError(22,11.29621);
   m1__1->SetBinError(23,10.82086);
   m1__1->SetBinError(24,12.30046);
   m1__1->SetBinError(25,12.13402);
   m1__1->SetBinError(26,11.87816);
   m1__1->SetBinError(27,11.10833);
   m1__1->SetBinError(28,12.70844);
   m1__1->SetBinError(29,12.66529);
   m1__1->SetBinError(30,13.41974);
   m1__1->SetBinError(31,14.81609);
   m1__1->SetBinError(32,14.93665);
   m1__1->SetBinError(33,14.54437);
   m1__1->SetBinError(34,14.35697);
   m1__1->SetBinError(35,12.09194);
   m1__1->SetBinError(36,9.431997);
   m1__1->SetBinError(37,7.381925);
   m1__1->SetBinError(38,7.343325);
   m1__1->SetBinError(39,5.283661);
   m1__1->SetBinError(40,3.989607);
   m1__1->SetMinimum(0);
   m1__1->SetMaximum(2383.808);
   m1__1->SetEntries(11965);
   m1__1->SetStats(0);
   m1__1->SetLineWidth(3);
   m1__1->SetMarkerStyle(0);
   m1__1->SetMarkerSize(100);
   m1__1->GetXaxis()->SetTitle("#it{m}_{#it{K}#it{#pi}} [GeV/#it{c}^{2}]");
   m1__1->GetXaxis()->SetNdivisions(505);
   m1__1->GetXaxis()->SetLabelFont(132);
   m1__1->GetXaxis()->SetLabelOffset(0.01);
   m1__1->GetXaxis()->SetLabelSize(0.06);
   m1__1->GetXaxis()->SetTitleSize(0.072);
   m1__1->GetXaxis()->SetTitleOffset(0.95);
   m1__1->GetXaxis()->SetTitleFont(132);
   m1__1->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m1__1->GetYaxis()->SetLabelFont(132);
   m1__1->GetYaxis()->SetLabelOffset(0.01);
   m1__1->GetYaxis()->SetLabelSize(0.06);
   m1__1->GetYaxis()->SetTitleSize(0.072);
   m1__1->GetYaxis()->SetTitleOffset(1.3);
   m1__1->GetYaxis()->SetTitleFont(132);
   m1__1->GetZaxis()->SetLabelFont(132);
   m1__1->GetZaxis()->SetLabelSize(0.06);
   m1__1->GetZaxis()->SetTitleSize(0.072);
   m1__1->GetZaxis()->SetTitleOffset(1);
   m1__1->GetZaxis()->SetTitleFont(132);
   m1__1->Draw("e");
   
   Double_t Graph_from_m2_fx1[80] = {
   0.643159,
   0.6551086,
   0.6670581,
   0.6790077,
   0.6909573,
   0.7029069,
   0.7148565,
   0.7268061,
   0.7387557,
   0.7507052,
   0.7626548,
   0.7746044,
   0.786554,
   0.7985036,
   0.8104532,
   0.8224028,
   0.8343523,
   0.8463019,
   0.8582515,
   0.8702011,
   0.8821507,
   0.8941003,
   0.9060498,
   0.9179994,
   0.929949,
   0.9418986,
   0.9538482,
   0.9657978,
   0.9777474,
   0.9896969,
   1.001647,
   1.013596,
   1.025546,
   1.037495,
   1.049445,
   1.061394,
   1.073344,
   1.085294,
   1.097243,
   1.109193,
   1.121142,
   1.133092,
   1.145042,
   1.156991,
   1.168941,
   1.18089,
   1.19284,
   1.204789,
   1.216739,
   1.228689,
   1.240638,
   1.252588,
   1.264537,
   1.276487,
   1.288437,
   1.300386,
   1.312336,
   1.324285,
   1.336235,
   1.348185,
   1.360134,
   1.372084,
   1.384033,
   1.395983,
   1.407932,
   1.419882,
   1.431832,
   1.443781,
   1.455731,
   1.46768,
   1.47963,
   1.49158,
   1.503529,
   1.515479,
   1.527428,
   1.539378,
   1.551327,
   1.563277,
   1.575227,
   1.587176};
   Double_t Graph_from_m2_fy1[80] = {
   7.440562,
   14.93157,
   21.26387,
   27.97513,
   36.50029,
   45.22781,
   52.34364,
   58.86134,
   65.16533,
   76.45573,
   87.90594,
   102.337,
   114.5711,
   141.4746,
   190.4357,
   241.0826,
   324.2459,
   485.6309,
   738.1161,
   1239.821,
   1806.909,
   2011.913,
   1518.828,
   1032.537,
   712.8901,
   516.85,
   399.7425,
   323.7528,
   278.2642,
   237.14,
   214.2846,
   190.88,
   177.6894,
   163.9275,
   156.1869,
   141.2702,
   138.4462,
   137.6372,
   129.1328,
   128.5334,
   120.6685,
   119.9863,
   115.132,
   113.7246,
   111.5459,
   111.235,
   112.3702,
   113.3635,
   111.6661,
   112.1202,
   112.1396,
   111.5012,
   114.5644,
   114.7931,
   115.8073,
   117.0016,
   121.3313,
   125.2849,
   129.9203,
   133.8798,
   143.2446,
   158.4786,
   168.5335,
   191.1613,
   200.8003,
   214.346,
   206.466,
   181.971,
   151.6344,
   126.4012,
   102.4901,
   84.5035,
   69.35738,
   56.78762,
   47.31729,
   38.53635,
   30.95745,
   23.02881,
   15.59728,
   6.168244};
   TGraph *graph = new TGraph(80,Graph_from_m2_fx1,Graph_from_m2_fy1);
   graph->SetName("Graph_from_m2");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(8);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_m21 = new TH1F("Graph_Graph_from_m21","",100,0.5487572,1.681578);
   Graph_Graph_from_m21->SetMinimum(5.55142);
   Graph_Graph_from_m21->SetMaximum(2212.487);
   Graph_Graph_from_m21->SetDirectory(0);
   Graph_Graph_from_m21->SetStats(0);
   Graph_Graph_from_m21->SetMarkerStyle(20);
   Graph_Graph_from_m21->SetMarkerSize(0.5);
   Graph_Graph_from_m21->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_m21->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_m21->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m21->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m21->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m21->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_m21->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_m21->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_m21->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m21->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m21->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m21->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_m21->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_m21->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_m21->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m21->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m21->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_m21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_m21);
   
   graph->Draw(",c");
   
   TH1F *m1__2 = new TH1F("m1__2","",40,0.6371842,1.593151);
   m1__2->SetBinContent(1,9.798468);
   m1__2->SetBinContent(2,22.80566);
   m1__2->SetBinContent(3,61.82784);
   m1__2->SetBinContent(4,56.14189);
   m1__2->SetBinContent(5,81.24686);
   m1__2->SetBinContent(6,109.487);
   m1__2->SetBinContent(7,137.9454);
   m1__2->SetBinContent(8,219.9462);
   m1__2->SetBinContent(9,375.1718);
   m1__2->SetBinContent(10,951.0757);
   m1__2->SetBinContent(11,1986.506);
   m1__2->SetBinContent(12,1294.93);
   m1__2->SetBinContent(13,579.8372);
   m1__2->SetBinContent(14,333.0029);
   m1__2->SetBinContent(15,242.5909);
   m1__2->SetBinContent(16,178.2314);
   m1__2->SetBinContent(17,147.2004);
   m1__2->SetBinContent(18,166.8776);
   m1__2->SetBinContent(19,127.5047);
   m1__2->SetBinContent(20,108.2093);
   m1__2->SetBinContent(21,114.1781);
   m1__2->SetBinContent(22,108.5091);
   m1__2->SetBinContent(23,96.06096);
   m1__2->SetBinContent(24,130.2214);
   m1__2->SetBinContent(25,121.1447);
   m1__2->SetBinContent(26,120.1851);
   m1__2->SetBinContent(27,107.5693);
   m1__2->SetBinContent(28,141.8074);
   m1__2->SetBinContent(29,143.9401);
   m1__2->SetBinContent(30,159.588);
   m1__2->SetBinContent(31,191.3408);
   m1__2->SetBinContent(32,203.2308);
   m1__2->SetBinContent(33,186.9948);
   m1__2->SetBinContent(34,183.9684);
   m1__2->SetBinContent(35,127.5174);
   m1__2->SetBinContent(36,76.46984);
   m1__2->SetBinContent(37,45.89542);
   m1__2->SetBinContent(38,41.72733);
   m1__2->SetBinContent(39,20.67519);
   m1__2->SetBinContent(40,10.84662);
   m1__2->SetBinError(1,3.347981);
   m1__2->SetBinError(2,5.246441);
   m1__2->SetBinError(3,8.243257);
   m1__2->SetBinError(4,8.144754);
   m1__2->SetBinError(5,9.368704);
   m1__2->SetBinError(6,10.96123);
   m1__2->SetBinError(7,12.18366);
   m1__2->SetBinError(8,15.47483);
   m1__2->SetBinError(9,19.88875);
   m1__2->SetBinError(10,31.59289);
   m1__2->SetBinError(11,45.39663);
   m1__2->SetBinError(12,36.67477);
   m1__2->SetBinError(13,24.66583);
   m1__2->SetBinError(14,18.98237);
   m1__2->SetBinError(15,16.33874);
   m1__2->SetBinError(16,13.96183);
   m1__2->SetBinError(17,12.84254);
   m1__2->SetBinError(18,13.57513);
   m1__2->SetBinError(19,12.06138);
   m1__2->SetBinError(20,11.29098);
   m1__2->SetBinError(21,11.79905);
   m1__2->SetBinError(22,11.29621);
   m1__2->SetBinError(23,10.82086);
   m1__2->SetBinError(24,12.30046);
   m1__2->SetBinError(25,12.13402);
   m1__2->SetBinError(26,11.87816);
   m1__2->SetBinError(27,11.10833);
   m1__2->SetBinError(28,12.70844);
   m1__2->SetBinError(29,12.66529);
   m1__2->SetBinError(30,13.41974);
   m1__2->SetBinError(31,14.81609);
   m1__2->SetBinError(32,14.93665);
   m1__2->SetBinError(33,14.54437);
   m1__2->SetBinError(34,14.35697);
   m1__2->SetBinError(35,12.09194);
   m1__2->SetBinError(36,9.431997);
   m1__2->SetBinError(37,7.381925);
   m1__2->SetBinError(38,7.343325);
   m1__2->SetBinError(39,5.283661);
   m1__2->SetBinError(40,3.989607);
   m1__2->SetMinimum(0);
   m1__2->SetMaximum(2383.808);
   m1__2->SetEntries(11965);
   m1__2->SetStats(0);
   m1__2->SetLineWidth(3);
   m1__2->SetMarkerStyle(0);
   m1__2->SetMarkerSize(100);
   m1__2->GetXaxis()->SetTitle("#it{m}_{#it{K}#it{#pi}} [GeV/#it{c}^{2}]");
   m1__2->GetXaxis()->SetNdivisions(505);
   m1__2->GetXaxis()->SetLabelFont(132);
   m1__2->GetXaxis()->SetLabelOffset(0.01);
   m1__2->GetXaxis()->SetLabelSize(0.06);
   m1__2->GetXaxis()->SetTitleSize(0.072);
   m1__2->GetXaxis()->SetTitleOffset(0.95);
   m1__2->GetXaxis()->SetTitleFont(132);
   m1__2->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m1__2->GetYaxis()->SetLabelFont(132);
   m1__2->GetYaxis()->SetLabelOffset(0.01);
   m1__2->GetYaxis()->SetLabelSize(0.06);
   m1__2->GetYaxis()->SetTitleSize(0.072);
   m1__2->GetYaxis()->SetTitleOffset(1.3);
   m1__2->GetYaxis()->SetTitleFont(132);
   m1__2->GetZaxis()->SetLabelFont(132);
   m1__2->GetZaxis()->SetLabelSize(0.06);
   m1__2->GetZaxis()->SetTitleSize(0.072);
   m1__2->GetZaxis()->SetTitleOffset(1);
   m1__2->GetZaxis()->SetTitleFont(132);
   m1__2->Draw("e,same");
   
   TSpline3 *spline3 = new TSpline3("spline_p12",0.6491338,1.581201,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);

   ci = TColor::GetColor("#999900");
   spline3->SetLineColor(ci);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,0.6491338,0.5724368);
   spline3->SetPointCoeff(0,19.66546,64.78756,-1200.108);
   spline3->SetPoint(1,0.6730329,1.063048);
   spline3->SetPointCoeff(1,20.7058,-21.25717,-1200.108);
   spline3->SetPoint(2,0.6969321,1.529376);
   spline3->SetPointCoeff(2,17.63335,-107.3019,225.5434);
   spline3->SetPoint(3,0.7208313,1.892589);
   spline3->SetPointCoeff(3,12.89097,-91.131,4672.284);
   spline3->SetPoint(4,0.7447304,2.2124);
   spline3->SetPointCoeff(4,16.54107,243.8601,-9034.659);
   spline3->SetPoint(5,0.7686296,2.623676);
   spline3->SetPointCoeff(5,12.71619,-403.9024,14492.53);
   spline3->SetPoint(6,0.7925288,2.894716);
   spline3->SetPointCoeff(6,18.24343,635.1758,-16213.64);
   spline3->SetPoint(7,0.816428,3.472188);
   spline3->SetPointCoeff(7,20.82153,-527.3018,11764.94);
   spline3->SetPoint(8,0.8403271,3.829223);
   spline3->SetPointCoeff(8,15.77673,316.2148,-5891.958);
   spline3->SetPoint(9,0.8642263,4.306458);
   spline3->SetPointCoeff(9,20.79534,-106.2239,731.2985);
   spline3->SetPoint(10,0.8881255,4.75276);
   spline3->SetPointCoeff(10,16.9711,-53.79162,6189.315);
   spline3->SetPoint(11,0.9120246,5.212119);
   spline3->SetPointCoeff(11,25.00541,389.9668,-10159.55);
   spline3->SetPoint(12,0.9359238,5.893782);
   spline3->SetPointCoeff(12,26.23667,-338.4478,11134.92);
   spline3->SetPoint(13,0.959823,6.479502);
   spline3->SetPointCoeff(13,29.13924,459.8984,-9696.625);
   spline3->SetPoint(14,0.9837222,7.306222);
   spline3->SetPointCoeff(14,34.50635,-235.3255,8184.966);
   spline3->SetPoint(15,1.007621,8.108213);
   spline3->SetPointCoeff(15,37.28321,351.5162,-9858.281);
   spline3->SetPoint(16,1.03152,9.065456);
   spline3->SetPointCoeff(16,37.19283,-355.298,18105.71);
   spline3->SetPoint(17,1.05542,9.99855);
   spline3->SetPointCoeff(17,51.23451,942.8366,-14127.86);
   spline3->SetPoint(18,1.079319,11.56868);
   spline3->SetPointCoeff(18,72.0923,-70.09553,-7332.171);
   spline3->SetPoint(19,1.103218,13.1515);
   spline3->SetPointCoeff(19,56.17809,-595.794,25479.98);
   spline3->SetPoint(20,1.127117,14.50163);
   spline3->SetPointCoeff(20,71.36036,1231.057,-20848.78);
   spline3->SetPoint(21,1.151016,16.62563);
   spline3->SetPointCoeff(21,94.47824,-263.7483,27727.87);
   spline3->SetPoint(22,1.174916,19.11143);
   spline3->SetPointCoeff(22,129.3835,1724.271,-37857.87);
   spline3->SetPoint(23,1.198815,22.67167);
   spline3->SetPointCoeff(23,146.9309,-990.0444,32523.24);
   spline3->SetPoint(24,1.222714,26.06167);
   spline3->SetPointCoeff(24,155.3374,1341.791,-1271.416);
   spline3->SetPoint(25,1.246613,30.52314);
   spline3->SetPointCoeff(25,217.2941,1250.633,-31031.22);
   spline3->SetPoint(26,1.270512,36.00702);
   spline3->SetPointCoeff(26,223.9,-974.228,48591.08);
   spline3->SetPoint(27,1.294411,41.46489);
   spline3->SetPointCoeff(27,260.5949,2509.632,-44415.59);
   spline3->SetPoint(28,1.318311,48.52002);
   spline3->SetPointCoeff(28,304.4445,-674.8555,17200.21);
   spline3->SetPoint(29,1.34221,55.64532);
   spline3->SetPointCoeff(29,301.6603,558.3565,-48772.14);
   spline3->SetPoint(30,1.366109,62.50791);
   spline3->SetPointCoeff(30,244.7772,-2938.485,-5978.665);
   spline3->SetPoint(31,1.390008,66.59789);
   spline3->SetPointCoeff(31,94.078,-3367.14,10582.16);
   spline3->SetPoint(32,1.413907,67.06752);
   spline3->SetPointCoeff(32,-48.73306,-2608.425,-40942.53);
   spline3->SetPoint(33,1.437806,63.8541);
   spline3->SetPointCoeff(33,-243.5669,-5543.903,61591.07);
   spline3->SetPoint(34,1.461706,55.70729);
   spline3->SetPointCoeff(34,-403.0193,-1127.977,-6298.728);
   spline3->SetPoint(35,1.485605,45.34521);
   spline3->SetPointCoeff(35,-467.7277,-1579.58,47044.3);
   spline3->SetPoint(36,1.509504,33.90688);
   spline3->SetPointCoeff(36,-462.6181,1793.379,-27634.09);
   spline3->SetPoint(37,1.533403,23.49779);
   spline3->SetPointCoeff(37,-424.2488,-187.9163,11312.41);
   spline3->SetPoint(38,1.557302,13.40569);
   spline3->SetPointCoeff(38,-413.847,623.1551,11312.41);
   spline3->SetPoint(39,1.581201,4.025433);
   spline3->SetPointCoeff(39,-364.6773,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_p22",0.6491338,1.581201,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(8);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,0.6491338,14.98826);
   spline3->SetPointCoeff(0,480.4567,-455.1106,-23477.54);
   spline3->SetPoint(1,0.6730329,25.89035);
   spline3->SetPointCoeff(1,418.4742,-2138.392,-23477.54);
   spline3->SetPoint(2,0.6969321,34.34967);
   spline3->SetPointCoeff(2,276.0336,-3821.673,16311.41);
   spline3->SetPoint(3,0.7208313,38.98648);
   spline3->SetPointCoeff(3,121.3137,-2652.186,80243.57);
   spline3->SetPoint(4,0.7447304,41.46629);
   spline3->SetPointCoeff(4,132.0419,3101.078,-148635.2);
   spline3->SetPoint(5,0.7686296,44.36428);
   spline3->SetPointCoeff(5,25.5802,-7555.698,223244.6);
   spline3->SetPoint(6,0.7925288,43.70744);
   spline3->SetPointCoeff(6,46.96248,8450.385,-240394.8);
   spline3->SetPoint(7,0.816428,46.3749);
   spline3->SetPointCoeff(7,38.95775,-8785.323,170971.7);
   spline3->SetPoint(8,0.8403271,44.62189);
   spline3->SetPointCoeff(8,-88.00428,3472.919,-80867.07);
   spline3->SetPoint(9,0.8642263,43.39841);
   spline3->SetPointCoeff(9,-60.57111,-2325.048,24538.47);
   spline3->SetPoint(10,0.8881255,40.95778);
   spline3->SetPointCoeff(10,-129.6576,-565.7012,37225.05);
   spline3->SetPoint(11,0.9120246,38.0441);
   spline3->SetPointCoeff(11,-92.91167,2103.242,-65091.53);
   spline3->SetPoint(12,0.9359238,36.13636);
   spline3->SetPointCoeff(12,-103.9152,-2563.658,64823.78);
   spline3->SetPoint(13,0.959823,33.07347);
   spline3->SetPointCoeff(13,-115.3776,2084.045,-49286.55);
   spline3->SetPoint(14,0.9837222,30.8336);
   spline3->SetPointCoeff(14,-100.2168,-1449.678,33903.19);
   spline3->SetPoint(15,1.007621,28.07328);
   spline3->SetPointCoeff(15,-111.4155,981.0965,-26558.52);
   spline3->SetPoint(16,1.03152,25.60838);
   spline3->SetPointCoeff(16,-110.029,-923.0836,37848.14);
   spline3->SetPoint(17,1.05542,22.96819);
   spline3->SetPointCoeff(17,-89.29767,1790.534,-34058.85);
   spline3->SetPoint(18,1.079319,21.39183);
   spline3->SetPointCoeff(18,-62.07335,-651.4012,-1501.206);
   spline3->SetPoint(19,1.103218,19.51577);
   spline3->SetPointCoeff(19,-95.78158,-759.0339,29478.2);
   spline3->SetPoint(20,1.127117,17.19553);
   spline3->SetPointCoeff(20,-81.55091,1354.48,-25901.23);
   spline3->SetPoint(21,1.151016,15.6666);
   spline3->SetPointCoeff(21,-61.19106,-502.5737,20932.84);
   spline3->SetPoint(22,1.174916,14.20287);
   spline3->SetPointCoeff(22,-49.34459,998.2587,-26843.34);
   spline3->SetPoint(23,1.198815,13.22733);
   spline3->SetPointCoeff(23,-47.62584,-926.3417,21532.93);
   spline3->SetPoint(24,1.222714,11.85395);
   spline3->SetPointCoeff(24,-55.00651,617.5161,-7421.379);
   spline3->SetPoint(25,1.246613,10.79074);
   spline3->SetPointCoeff(25,-38.20688,85.42172,-5865.849);
   spline3->SetPoint(26,1.270512,9.846346);
   spline3->SetPointCoeff(26,-44.17506,-335.1451,11069.47);
   spline3->SetPoint(27,1.294411,8.750278);
   spline3->SetPointCoeff(27,-41.22677,458.5087,-7925.099);
   spline3->SetPoint(28,1.318311,7.918697);
   spline3->SetPointCoeff(28,-32.89056,-109.7012,3410.357);
   spline3->SetPoint(29,1.34221,7.116535);
   spline3->SetPointCoeff(29,-32.29041,134.8129,-2703.525);
   spline3->SetPoint(30,1.366109,6.384917);
   spline3->SetPointCoeff(30,-30.4791,-59.02316,1527.23);
   spline3->SetPoint(31,1.390008,5.643627);
   spline3->SetPointCoeff(31,-30.68339,50.47541,1405.282);
   spline3->SetPoint(32,1.413907,4.958333);
   spline3->SetPointCoeff(32,-25.86278,151.2306,-3563.965);
   spline3->SetPoint(33,1.437806,4.377962);
   spline3->SetPointCoeff(33,-24.7411,-104.2968,2696.97);
   spline3->SetPoint(34,1.461706,3.763914);
   spline3->SetPointCoeff(34,-25.10502,89.06926,-2425.991);
   spline3->SetPoint(35,1.485605,3.181683);
   spline3->SetPointCoeff(35,-25.00462,-84.86823,2198.746);
   spline3->SetPoint(36,1.509504,2.565633);
   spline3->SetPointCoeff(36,-25.29361,72.77636,-2960.289);
   spline3->SetPoint(37,1.533403,1.962295);
   spline3->SetPointCoeff(37,-26.88751,-139.469,504.1252);
   spline3->SetPoint(38,1.557302,1.246926);
   spline3->SetPointCoeff(38,-32.69007,-103.3245,504.1252);
   spline3->SetPoint(39,1.581201,0.4135265);
   spline3->SetPointCoeff(39,-36.76499,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_q2",0.6491338,1.581201,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(12);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,0.6491338,0.0003856679);
   spline3->SetPointCoeff(0,0.03674317,1.043932,-1.958689);
   spline3->SetPoint(1,0.6730329,0.001833325);
   spline3->SetPointCoeff(1,0.08328515,0.9034987,-1.958689);
   spline3->SetPoint(2,0.6969321,0.004313086);
   spline3->SetPointCoeff(2,0.1231147,0.7630656,-13.77226);
   spline3->SetPoint(3,0.7208313,0.007503266);
   spline3->SetPointCoeff(3,0.135989,-0.2243714,34.8635);
   spline3->SetPoint(4,0.7447304,0.01110104);
   spline3->SetPointCoeff(4,0.1850034,2.275255,-63.95005);
   spline3->SetPoint(5,0.7686296,0.01594908);
   spline3->SetPointCoeff(5,0.1841777,-2.309805,102.1616);
   spline3->SetPoint(6,0.7925288,0.02042603);
   spline3->SetPointCoeff(6,0.2488279,5.01493,-108.428);
   spline3->SetPoint(7,0.816428,0.0277571);
   spline3->SetPointCoeff(7,0.3027407,-2.759087,53.57166);
   spline3->SetPoint(8,0.8403271,0.03414772);
   spline3->SetPointCoeff(8,0.2626565,1.081867,12.98073);
   spline3->SetPoint(9,0.8642263,0.04122012);
   spline3->SetPointCoeff(9,0.3366106,2.012554,-43.5068);
   spline3->SetPoint(10,0.8881255,0.04982045);
   spline3->SetPointCoeff(10,0.3582579,-1.106776,68.24427);
   spline3->SetPoint(11,0.9120246,0.05868193);
   spline3->SetPointCoeff(11,0.4222932,3.786169,-68.4912);
   spline3->SetPoint(12,0.9359238,0.070002);
   spline3->SetPointCoeff(12,0.4859054,-1.12448,76.71693);
   spline3->SetPoint(13,0.959823,0.08201969);
   spline3->SetPointCoeff(13,0.5636124,4.375933,-89.12882);
   spline3->SetPoint(14,0.9837222,0.09677231);
   spline3->SetPointCoeff(14,0.6200515,-2.014382,138.1273);
   spline3->SetPoint(15,1.007621,0.112326);
   spline3->SetPointCoeff(15,0.7604501,7.889004,-184.6701);
   spline3->SetPoint(16,1.03152,0.1324852);
   spline3->SetPointCoeff(16,0.821097,-5.351386,206.0034);
   spline3->SetPoint(17,1.05542,0.1518643);
   spline3->SetPointCoeff(17,0.9182988,9.418548,-13.49745);
   spline3->SetPoint(18,1.079319,0.1790062);
   spline3->SetPointCoeff(18,1.345362,8.450814,-210.7188);
   spline3->SetPoint(19,1.103218,0.2131097);
   spline3->SetPointCoeff(19,1.388228,-6.6572,277.2004);
   spline3->SetPoint(20,1.127117,0.2462687);
   spline3->SetPointCoeff(20,1.54501,13.21738,-94.71564);
   spline3->SetPoint(21,1.151016,0.2894496);
   spline3->SetPointCoeff(21,2.014483,6.426502,219.293);
   spline3->SetPoint(22,1.174916,0.3442582);
   spline3->SetPointCoeff(22,2.69742,22.14927,-237.0905);
   spline3->SetPoint(23,1.198815,0.4181389);
   spline3->SetPointCoeff(23,3.349861,5.150465,169.7752);
   spline3->SetPoint(24,1.222714,0.5034571);
   spline3->SetPointCoeff(24,3.886956,17.32292,289.8448);
   spline3->SetPoint(25,1.246613,0.610203);
   spline3->SetPointCoeff(25,5.211616,38.10408,-550.3008);
   spline3->SetPoint(26,1.270512,0.7490083);
   spline3->SetPointCoeff(26,6.089981,-1.351124,728.4918);
   spline3->SetPoint(27,1.294411,0.9037263);
   spline3->SetPointCoeff(27,7.273678,50.87993,-605.0267);
   spline3->SetPoint(28,1.318311,1.098363);
   spline3->SetPointCoeff(28,8.668934,7.501019,101.3336);
   spline3->SetPoint(29,1.34221,1.311211);
   spline3->SetPointCoeff(29,9.201107,14.76638,-1916.497);
   spline3->SetPoint(30,1.366109,1.513383);
   spline3->SetPointCoeff(30,6.622977,-122.6417,508.5061);
   spline3->SetPoint(31,1.390008,1.608559);
   spline3->SetPointCoeff(31,1.63224,-86.18303,99.66094);
   spline3->SetPoint(32,1.413907,1.599703);
   spline3->SetPointCoeff(32,-2.316395,-79.03759,-1456.488);
   spline3->SetPoint(33,1.437806,1.479318);
   spline3->SetPointCoeff(33,-8.58997,-183.4642,3430.439);
   spline3->SetPoint(34,1.461706,1.216062);
   spline3->SetPointCoeff(34,-11.48116,62.48981,-1104.635);
   spline3->SetPoint(35,1.485605,0.9622858);
   spline3->SetPointCoeff(35,-10.38705,-16.70976,975.2882);
   spline3->SetPoint(36,1.509504,0.717813);
   spline3->SetPointCoeff(36,-9.514583,53.21598,-562.792);
   spline3->SetPoint(37,1.533403,0.5131353);
   spline3->SetPointCoeff(37,-7.935298,12.86519,-147.2721);
   spline3->SetPoint(38,1.557302,0.3288262);
   spline3->SetPointCoeff(38,-7.572715,2.306147,-147.2721);
   spline3->SetPoint(39,1.581201,0.1471514);
   spline3->SetPointCoeff(39,-7.714838,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_r2",0.6491338,1.581201,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(9);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,0.6491338,0.3645655);
   spline3->SetPointCoeff(0,40.83692,826.4034,10330.24);
   spline3->SetPoint(1,0.6730329,1.953564);
   spline3->SetPointCoeff(1,98.03861,1567.056,10330.24);
   spline3->SetPoint(2,0.6969321,5.332674);
   spline3->SetPointCoeff(2,190.6422,2307.708,-13212.56);
   spline3->SetPoint(3,0.7208313,11.0266);
   spline3->SetPointCoeff(3,278.307,1360.4,130561.1);
   spline3->SetPoint(4,0.7447304,20.23715);
   spline3->SetPointCoeff(4,567.0497,10721.31,-119230.6);
   spline3->SetPoint(5,0.7686296,38.28531);
   spline3->SetPointCoeff(5,875.2074,2172.767,631449.9);
   spline3->SetPoint(6,0.7925288,69.06266);
   spline3->SetPointCoeff(6,2061.058,47446.15,128304);
   spline3->SetPoint(7,0.816428,147.1715);
   spline3->SetPointCoeff(7,4548.756,56645.23,2859569);
   spline3->SetPoint(8,0.8403271,327.2716);
   spline3->SetPointCoeff(8,12156.21,261669.2,9269439);
   spline3->SetPoint(9,0.8642263,893.785);
   spline3->SetPointCoeff(9,40546.85,926264.9,-4.537483e+07);
   spline3->SetPoint(10,0.8881255,1772.487);
   spline3->SetPointCoeff(10,7070.494,-2326998,3.898035e+07);
   spline3->SetPoint(11,0.9120246,1144.455);
   spline3->SetPointCoeff(11,-37362.87,467796.5,-1130426);
   spline3->SetPoint(12,0.9359238,503.274);
   spline3->SetPointCoeff(12,-16939.98,386747.8,-4261207);
   spline3->SetPoint(13,0.959823,261.1539);
   spline3->SetPointCoeff(13,-5755.698,81229.86,-612930.9);
   spline3->SetPoint(14,0.9837222,161.6268);
   spline3->SetPointCoeff(14,-2923.309,37284.24,-263469.1);
   spline3->SetPoint(15,1.007621,109.4613);
   spline3->SetPointCoeff(15,-1592.642,18394.16,-166227.7);
   spline3->SetPoint(16,1.03152,79.63557);
   spline3->SetPointCoeff(16,-998.2644,6476.044,32909.37);
   spline3->SetPoint(17,1.05542,59.92603);
   spline3->SetPointCoeff(17,-632.3297,8835.563,-108305.9);
   spline3->SetPoint(18,1.079319,48.38206);
   spline3->SetPointCoeff(18,-395.5877,1070.302,-5764.776);
   spline3->SetPoint(19,1.103218,39.46047);
   spline3->SetPointCoeff(19,-354.307,656.9824,34656.42);
   spline3->SetPoint(20,1.127117,31.84115);
   spline3->SetPointCoeff(20,-263.5202,3141.761,-39952.78);
   spline3->SetPoint(21,1.151016,26.79235);
   spline3->SetPointCoeff(21,-181.8088,277.2463,16706.11);
   spline3->SetPoint(22,1.174916,22.83367);
   spline3->SetPointCoeff(22,-139.9308,1475.033,-26335.39);
   spline3->SetPoint(23,1.198815,19.97244);
   spline3->SetPointCoeff(23,-114.5526,-413.149,17505.81);
   spline3->SetPoint(24,1.222714,17.23771);
   spline3->SetPointCoeff(24,-104.3041,841.9739,-8485.552);
   spline3->SetPoint(25,1.246613,15.11001);
   spline3->SetPointCoeff(25,-78.59918,233.581,-5561.516);
   spline3->SetPoint(26,1.270512,13.28905);
   spline3->SetPointCoeff(26,-76.96412,-165.1659,11669.16);
   spline3->SetPoint(27,1.294411,11.51463);
   spline3->SetPointCoeff(27,-64.86353,671.4842,-10409.13);
   spline3->SetPoint(28,1.318311,10.20589);
   spline3->SetPointCoeff(28,-50.60387,-74.82489,5020.653);
   spline3->SetPoint(29,1.34221,9.022292);
   spline3->SetPointCoeff(29,-45.57743,285.1435,-7780.312);
   spline3->SetPoint(30,1.366109,7.98969);
   spline3->SetPointCoeff(30,-45.27969,-272.6856,9406.28);
   spline3->SetPoint(31,1.390008,6.880193);
   spline3->SetPointCoeff(31,-42.19585,401.7213,-4394.507);
   spline3->SetPoint(32,1.413907,6.041212);
   spline3->SetPointCoeff(32,-30.52427,86.64609,-4008.082);
   spline3->SetPoint(33,1.437806,5.306484);
   spline3->SetPointCoeff(33,-33.25062,-200.7234,5805.513);
   spline3->SetPoint(34,1.461706,4.476423);
   spline3->SetPointCoeff(34,-32.89706,215.5174,-3667.705);
   spline3->SetPoint(35,1.485605,3.763242);
   spline3->SetPointCoeff(35,-28.88034,-47.44793,1195.707);
   spline3->SetPoint(36,1.509504,3.062247);
   spline3->SetPointCoeff(36,-29.09941,38.28125,-1474.028);
   spline3->SetPoint(37,1.533403,2.368539);
   spline3->SetPointCoeff(37,-29.7954,-67.4029,-729.4705);
   spline3->SetPoint(38,1.557302,1.607997);
   spline3->SetPointCoeff(38,-34.2671,-119.7041,-729.4705);
   spline3->SetPoint(39,1.581201,0.7107129);
   spline3->SetPointCoeff(39,-41.23871,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_s2",0.6491338,1.581201,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(6);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,0.6491338,3.786547e-05);
   spline3->SetPointCoeff(0,0.008953475,0.07014369,9.484046);
   spline3->SetPoint(1,0.6730329,0.000421372);
   spline3->SetPointCoeff(1,0.02855725,0.7501262,9.484046);
   spline3->SetPoint(2,0.6969321,0.001661778);
   spline3->SetPointCoeff(2,0.08066305,1.430109,-11.84149);
   spline3->SetPoint(3,0.7208313,0.004244752);
   spline3->SetPointCoeff(3,0.1287293,0.5811031,56.75559);
   spline3->SetPoint(4,0.7447304,0.008427927);
   spline3->SetPointCoeff(4,0.2537564,4.650338,-90.57052);
   spline3->SetPoint(5,0.7686296,0.0159123);
   spline3->SetPointCoeff(5,0.3208413,-1.843343,174.5602);
   spline3->SetPoint(6,0.7925288,0.02491011);
   spline3->SetPointCoeff(6,0.5318433,10.67219,-166.5382);
   spline3->SetPoint(7,0.816428,0.04144303);
   spline3->SetPointCoeff(7,0.7565911,-1.26819,147.4023);
   spline3->SetPoint(8,0.8403271,0.06081269);
   spline3->SetPointCoeff(8,0.9485492,9.300188,-103.2242);
   spline3->SetPoint(9,0.8642263,0.08738516);
   spline3->SetPointCoeff(9,1.216207,1.899273,175.9203);
   spline3->SetPoint(10,0.8881255,0.1199377);
   spline3->SetPointCoeff(10,1.608431,14.51232,-119.1959);
   spline3->SetPoint(11,0.9120246,0.1650398);
   spline3->SetPointCoeff(11,2.097852,5.966273,23.52026);
   spline3->SetPoint(12,0.9359238,0.2189055);
   spline3->SetPointCoeff(12,2.423332,7.652617,333.7613);
   spline3->SetPoint(13,0.959823,0.2857481);
   spline3->SetPointCoeff(13,3.361018,31.58247,-383.4416);
   spline3->SetPoint(14,0.9837222,0.3788785);
   spline3->SetPointCoeff(14,4.213576,4.090659,547.856);
   spline3->SetPoint(15,1.007621,0.4893944);
   spline3->SetPointCoeff(15,5.34786,43.37057,-785.2605);
   spline3->SetPoint(16,1.03152,0.6312566);
   spline3->SetPointCoeff(16,6.075349,-12.93066,1747.132);
   spline3->SetPoint(17,1.05542,0.7929161);
   spline3->SetPointCoeff(17,8.451016,112.3344,-1398.755);
   spline3->SetPoint(18,1.079319,1.039957);
   spline3->SetPointCoeff(18,11.42363,12.04713,237.9995);
   spline3->SetPoint(19,1.103218,1.323102);
   spline3->SetPointCoeff(19,12.40728,29.1111,1917.781);
   spline3->SetPoint(20,1.127117,1.662431);
   spline3->SetPointCoeff(20,17.08488,166.6112,-1714.824);
   spline3->SetPoint(21,1.151016,2.142501);
   spline3->SetPointCoeff(21,22.11025,43.66261,3634.435);
   spline3->SetPoint(22,1.174916,2.745468);
   spline3->SetPointCoeff(22,30.42489,304.2426,-1541.92);
   spline3->SetPoint(23,1.198815,3.625324);
   spline3->SetPointCoeff(23,42.32509,193.6907,3910.87);
   spline3->SetPoint(24,1.222714,4.800875);
   spline3->SetPointCoeff(24,58.2845,474.0904,1581.27);
   spline3->SetPoint(25,1.246613,6.486197);
   spline3->SetPointCoeff(25,83.65476,587.4635,4714.797);
   spline3->SetPoint(26,1.270512,8.885378);
   spline3->SetPointCoeff(26,119.8134,925.5027,12001.24);
   spline3->SetPoint(27,1.294411,12.44126);
   spline3->SetPointCoeff(27,184.6152,1785.962,25900.59);
   spline3->SetPoint(28,1.318311,18.22705);
   spline3->SetPointCoeff(28,314.3621,3642.969,26858.57);
   spline3->SetPoint(29,1.34221,28.18744);
   spline3->SetPointCoeff(29,534.5125,5568.662,68032.88);
   spline3->SetPoint(30,1.366109,45.07118);
   spline3->SetPointCoeff(30,917.2603,10446.45,-91313.1);
   spline3->SetPoint(31,1.390008,71.71317);
   spline3->SetPointCoeff(31,1260.117,3899.528,-489022.3);
   spline3->SetPoint(32,1.413907,97.38083);
   spline3->SetPointCoeff(32,608.5632,-31162.15,-44247.56);
   spline3->SetPoint(33,1.437806,93.52209);
   spline3->SetPointCoeff(33,-956.7546,-34334.59,713659);
   spline3->SetPoint(34,1.461706,60.78735);
   spline3->SetPointCoeff(34,-1375.029,16832.98,-127416.8);
   spline3->SetPoint(35,1.485605,35.8005);
   spline3->SetPointCoeff(35,-788.77,7697.514,-35524.59);
   spline3->SetPoint(36,1.509504,20.86122);
   spline3->SetPointCoeff(36,-481.7134,5150.489,-35963.66);
   spline3->SetPoint(37,1.533403,11.79955);
   spline3->SetPointCoeff(37,-297.1527,2571.984,-16956.28);
   spline3->SetPoint(38,1.557302,5.935429);
   spline3->SetPointCoeff(38,-203.2709,1356.262,-16956.28);
   spline3->SetPoint(39,1.581201,1.620619);
   spline3->SetPointCoeff(39,-167.4986,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_z2",0.6491338,1.581201,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(7);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,0.6491338,0.2700064);
   spline3->SetPointCoeff(0,12.73678,405.2058,3788.343);
   spline3->SetPoint(1,0.6730329,0.8575591);
   spline3->SetPointCoeff(1,38.59631,676.8205,3788.343);
   spline3->SetPoint(2,0.6969321,2.218271);
   spline3->SetPointCoeff(2,77.43858,948.4353,-29945.02);
   spline3->SetPoint(3,0.7208313,4.201943);
   spline3->SetPointCoeff(3,71.46109,-1198.548,19258.05);
   spline3->SetPoint(4,0.7447304,5.488111);
   spline3->SetPointCoeff(4,47.17136,182.2063,-17674.3);
   spline3->SetPoint(5,0.7686296,6.478275);
   spline3->SetPointCoeff(5,25.59541,-1084.997,30228.16);
   spline3->SetPoint(6,0.7925288,6.882895);
   spline3->SetPointCoeff(6,25.53063,1082.287,-29042.11);
   spline3->SetPoint(7,0.816428,7.714787);
   spline3->SetPointCoeff(7,27.49815,-999.9605,17403.08);
   spline3->SetPoint(8,0.8403271,8.038383);
   spline3->SetPointCoeff(8,9.522076,247.7973,-5496.51);
   spline3->SetPoint(9,0.8642263,8.332457);
   spline3->SetPointCoeff(9,11.94804,-146.2888,-3556.793);
   spline3->SetPoint(10,0.8881255,8.485897);
   spline3->SetPointCoeff(10,-1.138925,-401.302,19494.39);
   spline3->SetPoint(11,0.9120246,8.495574);
   spline3->SetPointCoeff(11,13.08336,996.3972,-30502.27);
   spline3->SetPoint(12,0.9359238,8.960997);
   spline3->SetPointCoeff(12,8.443502,-1190.54,32933.39);
   spline3->SetPoint(13,0.959823,8.932345);
   spline3->SetPointCoeff(13,7.969399,1170.702,-29110.51);
   spline3->SetPoint(14,0.9837222,9.394105);
   spline3->SetPointCoeff(14,14.04585,-916.4486,22300.63);
   spline3->SetPoint(15,1.007621,9.510756);
   spline3->SetPointCoeff(15,8.4535,682.4509,-19439.57);
   spline3->SetPoint(16,1.03152,9.837223);
   spline3->SetPointCoeff(16,7.763599,-711.318,17402.2);
   spline3->SetPoint(17,1.05542,9.854032);
   spline3->SetPointCoeff(17,3.582642,536.3765,-11327.6);
   spline3->SetPoint(18,1.079319,10.09139);
   spline3->SetPointCoeff(18,9.81058,-275.7843,9293.719);
   spline3->SetPoint(19,1.103218,10.2952);
   spline3->SetPointCoeff(19,12.55344,390.5522,-14225.31);
   spline3->SetPoint(20,1.127117,10.6241);
   spline3->SetPointCoeff(20,6.845964,-629.3669,10415.71);
   spline3->SetPoint(21,1.151016,10.57042);
   spline3->SetPointCoeff(21,-5.389303,117.4132,11093.86);
   spline3->SetPoint(22,1.174916,10.66012);
   spline3->SetPointCoeff(22,19.2323,912.8151,-24105.87);
   spline3->SetPoint(23,1.198815,11.31207);
   spline3->SetPointCoeff(23,21.55767,-815.5159,11539.59);
   spline3->SetPoint(24,1.222714,11.519);
   spline3->SetPointCoeff(24,2.350574,11.84389,3876.451);
   spline3->SetPoint(25,1.246613,11.63486);
   spline3->SetPointCoeff(25,9.559033,289.7758,-10305.21);
   spline3->SetPoint(26,1.270512,11.88815);
   spline3->SetPointCoeff(26,5.751741,-449.0822,13114.96);
   spline3->SetPoint(27,1.294411,11.94814);
   spline3->SetPointCoeff(27,6.758989,491.2279,-13584.01);
   spline3->SetPoint(28,1.318311,12.20482);
   spline3->SetPointCoeff(28,6.962509,-482.7121,13015.37);
   spline3->SetPoint(29,1.34221,12.27317);
   spline3->SetPointCoeff(29,6.191655,450.4577,-9995.3);
   spline3->SetPoint(30,1.366109,12.542);
   spline3->SetPointCoeff(30,10.59573,-266.1805,2387.287);
   spline3->SetPoint(31,1.390008,12.67578);
   spline3->SetPointCoeff(31,1.963387,-95.01788,7243.12);
   spline3->SetPoint(32,1.413907,12.7673);
   spline3->SetPointCoeff(32,9.832856,424.2958,-21128.3);
   spline3->SetPoint(33,1.437806,12.95623);
   spline3->SetPointCoeff(33,-6.09008,-1090.551,25588.74);
   spline3->SetPoint(34,1.461706,12.5371);
   spline3->SetPointCoeff(34,-14.36999,744.0987,-16476.37);
   spline3->SetPoint(35,1.485605,12.39376);
   spline3->SetPointCoeff(35,-7.035749,-437.216,2560.367);
   spline3->SetPoint(36,1.509504,12.01084);
   spline3->SetPointCoeff(36,-23.54673,-253.6441,-6260.013);
   spline3->SetPoint(37,1.533403,11.21776);
   spline3->SetPointCoeff(37,-46.3971,-702.4714,-22696.42);
   spline3->SetPoint(38,1.557302,9.397863);
   spline3->SetPointCoeff(38,-118.8646,-2329.748,-22696.42);
   spline3->SetPoint(39,1.581201,4.916596);
   spline3->SetPointCoeff(39,-269.1133,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.5,0.3,0.8,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("m1","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerSize(100);
   entry->SetTextFont(132);
   entry=leg->AddEntry("m2","Fit","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("p12","#it{K}^{*}_{0}(1430)","lp");

   ci = TColor::GetColor("#999900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#999900");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("p22","#it{K}^{*}_{0}(800)","lp");
   entry->SetLineColor(8);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(8);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("q2","#it{K}^{*}(1410)","lp");
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(12);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("r2","#it{K}^{*}(892)","lp");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(9);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s2","#it{K}^{*}_{2}(1430)","lp");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("z2","TS","lp");
   entry->SetLineColor(7);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(7);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig11b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig11b()
{
//=========Macro generated from canvas: c2/
//=========  (Tue Nov 18 23:53:17 2025) by ROOT version 6.26/06
   TCanvas *c2 = new TCanvas("c2", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2->SetHighLightColor(2);
   c2->Range(3.570755,-120.6779,4.845377,589.1922);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.2);
   c2->SetRightMargin(0.05);
   c2->SetTopMargin(0.08);
   c2->SetBottomMargin(0.17);
   c2->SetFrameLineWidth(3);
   c2->SetFrameBorderMode(0);
   c2->SetFrameLineWidth(3);
   c2->SetFrameBorderMode(0);
   
   TH1F *m3__3 = new TH1F("m3__3","",40,3.825679,4.781646);
   m3__3->SetBinContent(1,28.71928);
   m3__3->SetBinContent(2,50.61916);
   m3__3->SetBinContent(3,73.68221);
   m3__3->SetBinContent(4,74.75632);
   m3__3->SetBinContent(5,83.18405);
   m3__3->SetBinContent(6,120.9533);
   m3__3->SetBinContent(7,141.1467);
   m3__3->SetBinContent(8,131.417);
   m3__3->SetBinContent(9,120.8801);
   m3__3->SetBinContent(10,128.4083);
   m3__3->SetBinContent(11,150.5431);
   m3__3->SetBinContent(12,193.4101);
   m3__3->SetBinContent(13,187.9462);
   m3__3->SetBinContent(14,204.5279);
   m3__3->SetBinContent(15,221.3945);
   m3__3->SetBinContent(16,212.5196);
   m3__3->SetBinContent(17,233.9491);
   m3__3->SetBinContent(18,242.1173);
   m3__3->SetBinContent(19,249.3355);
   m3__3->SetBinContent(20,283.3246);
   m3__3->SetBinContent(21,307.9493);
   m3__3->SetBinContent(22,316.5502);
   m3__3->SetBinContent(23,333.4312);
   m3__3->SetBinContent(24,372.2819);
   m3__3->SetBinContent(25,419.1531);
   m3__3->SetBinContent(26,425.3432);
   m3__3->SetBinContent(27,440.9448);
   m3__3->SetBinContent(28,425.5842);
   m3__3->SetBinContent(29,443.6688);
   m3__3->SetBinContent(30,395.2649);
   m3__3->SetBinContent(31,398.6823);
   m3__3->SetBinContent(32,340.1279);
   m3__3->SetBinContent(33,346.3556);
   m3__3->SetBinContent(34,348.3928);
   m3__3->SetBinContent(35,324.6821);
   m3__3->SetBinContent(36,283.2641);
   m3__3->SetBinContent(37,241.3537);
   m3__3->SetBinContent(38,143.0912);
   m3__3->SetBinContent(39,59.46134);
   m3__3->SetBinContent(40,23.79059);
   m3__3->SetBinError(1,5.484642);
   m3__3->SetBinError(2,7.301368);
   m3__3->SetBinError(3,8.797941);
   m3__3->SetBinError(4,8.923233);
   m3__3->SetBinError(5,9.514741);
   m3__3->SetBinError(6,11.56523);
   m3__3->SetBinError(7,12.51298);
   m3__3->SetBinError(8,11.98298);
   m3__3->SetBinError(9,11.67394);
   m3__3->SetBinError(10,11.99476);
   m3__3->SetBinError(11,12.85543);
   m3__3->SetBinError(12,14.71024);
   m3__3->SetBinError(13,14.54288);
   m3__3->SetBinError(14,15.07306);
   m3__3->SetBinError(15,15.84691);
   m3__3->SetBinError(16,15.36264);
   m3__3->SetBinError(17,15.97965);
   m3__3->SetBinError(18,16.31615);
   m3__3->SetBinError(19,16.47729);
   m3__3->SetBinError(20,17.60476);
   m3__3->SetBinError(21,18.41382);
   m3__3->SetBinError(22,18.68296);
   m3__3->SetBinError(23,19.05716);
   m3__3->SetBinError(24,19.98792);
   m3__3->SetBinError(25,21.09782);
   m3__3->SetBinError(26,21.29857);
   m3__3->SetBinError(27,21.67646);
   m3__3->SetBinError(28,21.26589);
   m3__3->SetBinError(29,21.79065);
   m3__3->SetBinError(30,20.62463);
   m3__3->SetBinError(31,20.69637);
   m3__3->SetBinError(32,19.22639);
   m3__3->SetBinError(33,19.17115);
   m3__3->SetBinError(34,19.17307);
   m3__3->SetBinError(35,18.70603);
   m3__3->SetBinError(36,17.37915);
   m3__3->SetBinError(37,15.9905);
   m3__3->SetBinError(38,12.31578);
   m3__3->SetBinError(39,8.302538);
   m3__3->SetBinError(40,5.394528);
   m3__3->SetMinimum(0);
   m3__3->SetMaximum(532.4026);
   m3__3->SetEntries(11965);
   m3__3->SetStats(0);
   m3__3->SetLineWidth(3);
   m3__3->SetMarkerStyle(0);
   m3__3->SetMarkerSize(80);
   m3__3->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{#pi}} [GeV/#it{c}^{2}]");
   m3__3->GetXaxis()->SetNdivisions(505);
   m3__3->GetXaxis()->SetLabelFont(132);
   m3__3->GetXaxis()->SetLabelOffset(0.01);
   m3__3->GetXaxis()->SetLabelSize(0.06);
   m3__3->GetXaxis()->SetTitleSize(0.072);
   m3__3->GetXaxis()->SetTitleOffset(0.95);
   m3__3->GetXaxis()->SetTitleFont(132);
   m3__3->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m3__3->GetYaxis()->SetLabelFont(132);
   m3__3->GetYaxis()->SetLabelOffset(0.01);
   m3__3->GetYaxis()->SetLabelSize(0.06);
   m3__3->GetYaxis()->SetTitleSize(0.072);
   m3__3->GetYaxis()->SetTitleOffset(1.3);
   m3__3->GetYaxis()->SetTitleFont(132);
   m3__3->GetZaxis()->SetLabelFont(132);
   m3__3->GetZaxis()->SetLabelSize(0.06);
   m3__3->GetZaxis()->SetTitleSize(0.072);
   m3__3->GetZaxis()->SetTitleOffset(1);
   m3__3->GetZaxis()->SetTitleFont(132);
   m3__3->Draw("e");
   
   Double_t Graph_from_m4_fx2[25] = {
   3.844799,
   3.883037,
   3.921276,
   3.959515,
   3.997753,
   4.035992,
   4.074231,
   4.112469,
   4.150708,
   4.188947,
   4.227185,
   4.265424,
   4.303663,
   4.341901,
   4.38014,
   4.418379,
   4.456617,
   4.494856,
   4.533095,
   4.571333,
   4.609572,
   4.647811,
   4.686049,
   4.724288,
   4.762527};
   Double_t Graph_from_m4_fy2[25] = {
   39.60981,
   72.54913,
   95.19352,
   112.6098,
   133.4642,
   150.9118,
   168.1346,
   184.9979,
   203.0967,
   215.2535,
   232.1198,
   257.5414,
   281.2177,
   311.1206,
   361.911,
   412.7029,
   415.0385,
   403.9582,
   397.2551,
   365.3446,
   366.7048,
   334.0644,
   288.808,
   116.7448,
   31.02711};
   TGraph *graph = new TGraph(25,Graph_from_m4_fx2,Graph_from_m4_fy2);
   graph->SetName("Graph_from_m4");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(8);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_m42 = new TH1F("Graph_Graph_from_m42","",100,3.753026,4.854299);
   Graph_Graph_from_m42->SetMinimum(27.9244);
   Graph_Graph_from_m42->SetMaximum(453.4397);
   Graph_Graph_from_m42->SetDirectory(0);
   Graph_Graph_from_m42->SetStats(0);
   Graph_Graph_from_m42->SetMarkerStyle(20);
   Graph_Graph_from_m42->SetMarkerSize(0.5);
   Graph_Graph_from_m42->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_m42->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_m42->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m42->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m42->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m42->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_m42->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_m42->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_m42->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m42->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m42->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m42->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_m42->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_m42->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_m42->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m42->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m42->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_m42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_m42);
   
   graph->Draw(",c");
   
   TH1F *m3__4 = new TH1F("m3__4","",40,3.825679,4.781646);
   m3__4->SetBinContent(1,28.71928);
   m3__4->SetBinContent(2,50.61916);
   m3__4->SetBinContent(3,73.68221);
   m3__4->SetBinContent(4,74.75632);
   m3__4->SetBinContent(5,83.18405);
   m3__4->SetBinContent(6,120.9533);
   m3__4->SetBinContent(7,141.1467);
   m3__4->SetBinContent(8,131.417);
   m3__4->SetBinContent(9,120.8801);
   m3__4->SetBinContent(10,128.4083);
   m3__4->SetBinContent(11,150.5431);
   m3__4->SetBinContent(12,193.4101);
   m3__4->SetBinContent(13,187.9462);
   m3__4->SetBinContent(14,204.5279);
   m3__4->SetBinContent(15,221.3945);
   m3__4->SetBinContent(16,212.5196);
   m3__4->SetBinContent(17,233.9491);
   m3__4->SetBinContent(18,242.1173);
   m3__4->SetBinContent(19,249.3355);
   m3__4->SetBinContent(20,283.3246);
   m3__4->SetBinContent(21,307.9493);
   m3__4->SetBinContent(22,316.5502);
   m3__4->SetBinContent(23,333.4312);
   m3__4->SetBinContent(24,372.2819);
   m3__4->SetBinContent(25,419.1531);
   m3__4->SetBinContent(26,425.3432);
   m3__4->SetBinContent(27,440.9448);
   m3__4->SetBinContent(28,425.5842);
   m3__4->SetBinContent(29,443.6688);
   m3__4->SetBinContent(30,395.2649);
   m3__4->SetBinContent(31,398.6823);
   m3__4->SetBinContent(32,340.1279);
   m3__4->SetBinContent(33,346.3556);
   m3__4->SetBinContent(34,348.3928);
   m3__4->SetBinContent(35,324.6821);
   m3__4->SetBinContent(36,283.2641);
   m3__4->SetBinContent(37,241.3537);
   m3__4->SetBinContent(38,143.0912);
   m3__4->SetBinContent(39,59.46134);
   m3__4->SetBinContent(40,23.79059);
   m3__4->SetBinError(1,5.484642);
   m3__4->SetBinError(2,7.301368);
   m3__4->SetBinError(3,8.797941);
   m3__4->SetBinError(4,8.923233);
   m3__4->SetBinError(5,9.514741);
   m3__4->SetBinError(6,11.56523);
   m3__4->SetBinError(7,12.51298);
   m3__4->SetBinError(8,11.98298);
   m3__4->SetBinError(9,11.67394);
   m3__4->SetBinError(10,11.99476);
   m3__4->SetBinError(11,12.85543);
   m3__4->SetBinError(12,14.71024);
   m3__4->SetBinError(13,14.54288);
   m3__4->SetBinError(14,15.07306);
   m3__4->SetBinError(15,15.84691);
   m3__4->SetBinError(16,15.36264);
   m3__4->SetBinError(17,15.97965);
   m3__4->SetBinError(18,16.31615);
   m3__4->SetBinError(19,16.47729);
   m3__4->SetBinError(20,17.60476);
   m3__4->SetBinError(21,18.41382);
   m3__4->SetBinError(22,18.68296);
   m3__4->SetBinError(23,19.05716);
   m3__4->SetBinError(24,19.98792);
   m3__4->SetBinError(25,21.09782);
   m3__4->SetBinError(26,21.29857);
   m3__4->SetBinError(27,21.67646);
   m3__4->SetBinError(28,21.26589);
   m3__4->SetBinError(29,21.79065);
   m3__4->SetBinError(30,20.62463);
   m3__4->SetBinError(31,20.69637);
   m3__4->SetBinError(32,19.22639);
   m3__4->SetBinError(33,19.17115);
   m3__4->SetBinError(34,19.17307);
   m3__4->SetBinError(35,18.70603);
   m3__4->SetBinError(36,17.37915);
   m3__4->SetBinError(37,15.9905);
   m3__4->SetBinError(38,12.31578);
   m3__4->SetBinError(39,8.302538);
   m3__4->SetBinError(40,5.394528);
   m3__4->SetMinimum(0);
   m3__4->SetMaximum(532.4026);
   m3__4->SetEntries(11965);
   m3__4->SetStats(0);
   m3__4->SetLineWidth(3);
   m3__4->SetMarkerStyle(0);
   m3__4->SetMarkerSize(80);
   m3__4->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{#pi}} [GeV/#it{c}^{2}]");
   m3__4->GetXaxis()->SetNdivisions(505);
   m3__4->GetXaxis()->SetLabelFont(132);
   m3__4->GetXaxis()->SetLabelOffset(0.01);
   m3__4->GetXaxis()->SetLabelSize(0.06);
   m3__4->GetXaxis()->SetTitleSize(0.072);
   m3__4->GetXaxis()->SetTitleOffset(0.95);
   m3__4->GetXaxis()->SetTitleFont(132);
   m3__4->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m3__4->GetYaxis()->SetLabelFont(132);
   m3__4->GetYaxis()->SetLabelOffset(0.01);
   m3__4->GetYaxis()->SetLabelSize(0.06);
   m3__4->GetYaxis()->SetTitleSize(0.072);
   m3__4->GetYaxis()->SetTitleOffset(1.3);
   m3__4->GetYaxis()->SetTitleFont(132);
   m3__4->GetZaxis()->SetLabelFont(132);
   m3__4->GetZaxis()->SetLabelSize(0.06);
   m3__4->GetZaxis()->SetTitleSize(0.072);
   m3__4->GetZaxis()->SetTitleOffset(1);
   m3__4->GetZaxis()->SetTitleFont(132);
   m3__4->Draw("e,same");
   
   TSpline3 *spline3 = new TSpline3("spline_p14",3.837629,4.769696,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);

   ci = TColor::GetColor("#999900");
   spline3->SetLineColor(ci);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,3.837629,0.1682745);
   spline3->SetPointCoeff(0,19.43992,40.83182,2029.751);
   spline3->SetPoint(1,3.861528,0.6839015);
   spline3->SetPointCoeff(1,24.86962,186.36,2029.751);
   spline3->SetPoint(2,3.885427,1.412415);
   spline3->SetPointCoeff(2,37.25531,331.8881,-2001.81);
   spline3->SetPoint(3,3.909326,2.465025);
   spline3->SetPointCoeff(3,49.68889,188.3633,4301.012);
   spline3->SetPoint(4,3.933225,3.818847);
   spline3->SetPointCoeff(4,66.06218,496.7352,-5225.746);
   spline3->SetPoint(5,3.957125,5.610065);
   spline3->SetPointCoeff(5,80.85092,122.0622,10111.32);
   spline3->SetPoint(6,3.981024,7.750077);
   spline3->SetPointCoeff(6,104.0111,847.0186,-3175.653);
   spline3->SetPoint(7,4.004923,10.6763);
   spline3->SetPointCoeff(7,139.0557,619.3322,-14097.4);
   spline3->SetPoint(8,4.028822,14.16092);
   spline3->SetPointCoeff(8,144.5027,-391.4162,-7642.097);
   spline3->SetPoint(9,4.052721,17.28654);
   spline3->SetPointCoeff(9,112.6989,-939.3356,35726.52);
   spline3->SetPoint(10,4.07662,19.93111);
   spline3->SetPointCoeff(10,129.018,1622.167,-61221.09);
   spline3->SetPoint(11,4.10052,23.10537);
   spline3->SetPointCoeff(11,101.6518,-2767.233,55725.99);
   spline3->SetPoint(12,4.124419,24.71489);
   spline3->SetPointCoeff(12,64.86975,1228.181,-9337.357);
   spline3->SetPoint(13,4.148318,26.83926);
   spline3->SetPointCoeff(13,107.5751,558.716,-46264.89);
   spline3->SetPoint(14,4.172217,29.0978);
   spline3->SetPointCoeff(14,55.00541,-2758.362,55725.43);
   spline3->SetPoint(15,4.196116,29.59757);
   spline3->SetPointCoeff(15,18.64645,1237.013,-9606.136);
   spline3->SetPoint(16,4.220015,30.61862);
   spline3->SetPointCoeff(16,61.31341,548.2772,-18249.36);
   spline3->SetPoint(17,4.243915,32.14801);
   spline3->SetPointCoeff(17,56.24968,-760.1563,-3573.728);
   spline3->SetPoint(18,4.267814,33.00937);
   spline3->SetPointCoeff(18,13.79184,-1016.384,15435.91);
   spline3->SetPoint(19,4.291713,32.96916);
   spline3->SetPointCoeff(19,-8.340018,90.33247,15209.06);
   spline3->SetPoint(20,4.315612,33.02905);
   spline3->SetPointCoeff(20,22.03861,1180.784,-38071.51);
   spline3->SetPoint(21,4.339511,33.71048);
   spline3->SetPointCoeff(21,13.24218,-1548.848,39272.83);
   spline3->SetPoint(22,4.363411,33.6784);
   spline3->SetPointCoeff(22,6.504225,1266.916,-33779.93);
   spline3->SetPoint(23,4.38731,34.09636);
   spline3->SetPointCoeff(23,9.178399,-1155.022,16504.66);
   spline3->SetPoint(24,4.411209,33.88129);
   spline3->SetPointCoeff(24,-17.7488,28.32125,7359.493);
   spline3->SetPoint(25,4.435108,33.57375);
   spline3->SetPointCoeff(25,-3.784523,555.9786,-35949.33);
   spline3->SetPoint(26,4.459007,33.31013);
   spline3->SetPointCoeff(26,-38.80924,-2021.499,57988.7);
   spline3->SetPoint(27,4.482906,32.01958);
   spline3->SetPointCoeff(27,-36.06924,2136.147,-54585.12);
   spline3->SetPoint(28,4.506806,31.63255);
   spline3->SetPointCoeff(28,-27.49718,-1777.47,37039.82);
   spline3->SetPoint(29,4.530705,30.46576);
   spline3->SetPointCoeff(29,-48.98918,878.1922,-19502.97);
   spline3->SetPoint(30,4.554604,29.53033);
   spline3->SetPointCoeff(30,-40.4316,-520.1222,-2869.502);
   spline3->SetPoint(31,4.578503,28.2278);
   spline3->SetPointCoeff(31,-70.20951,-725.8584,4171.2);
   spline3->SetPoint(32,4.602402,26.1922);
   spline3->SetPointCoeff(32,-97.75693,-426.7937,-282.1419);
   spline3->SetPoint(33,4.626301,23.60827);
   spline3->SetPointCoeff(33,-118.6404,-447.0225,933.5899);
   spline3->SetPoint(34,4.650201,20.53028);
   spline3->SetPointCoeff(34,-138.4076,-380.0865,8149.209);
   spline3->SetPoint(35,4.6741,17.1166);
   spline3->SetPointCoeff(35,-142.6114,204.1915,-15728.11);
   spline3->SetPoint(36,4.697999,13.61024);
   spline3->SetPointCoeff(36,-159.8016,-923.4746,26416.65);
   spline3->SetPoint(37,4.721898,9.624249);
   spline3->SetPointCoeff(37,-158.677,970.5334,-12733.57);
   spline3->SetPoint(38,4.745797,6.212521);
   spline3->SetPointCoeff(38,-134.1062,57.5678,-12733.57);
   spline3->SetPoint(39,4.769696,2.866555);
   spline3->SetPointCoeff(39,-153.1737,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_p24",3.837629,4.769696,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(8);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,3.837629,1.140555);
   spline3->SetPointCoeff(0,130.5705,-969.101,10685.87);
   spline3->SetPoint(1,3.861528,3.853426);
   spline3->SetPointCoeff(1,102.5594,-202.9509,10685.87);
   spline3->SetPoint(2,3.885427,6.334459);
   spline3->SetPointCoeff(2,111.169,563.1992,-24823.55);
   spline3->SetPoint(3,3.909326,8.974135);
   spline3->SetPointCoeff(3,95.5536,-1216.587,33408.52);
   spline3->SetPoint(4,3.933225,11.01895);
   spline3->SetPointCoeff(4,94.64861,1178.72,-34802.68);
   spline3->SetPoint(5,3.957125,13.47915);
   spline3->SetPointCoeff(5,91.3547,-1316.545,30313.07);
   spline3->SetPoint(6,3.981024,15.32427);
   spline3->SetPointCoeff(6,80.36781,856.8267,1314.913);
   spline3->SetPoint(7,4.004923,17.75234);
   spline3->SetPointCoeff(7,123.5758,951.1027,-59142.71);
   spline3->SetPoint(8,4.028822,20.44161);
   spline3->SetPointCoeff(8,67.69526,-3289.283,88873.95);
   spline3->SetPoint(9,4.052721,21.3939);
   spline3->SetPointCoeff(9,62.75949,3082.758,-59268.65);
   spline3->SetPoint(10,4.07662,23.84554);
   spline3->SetPointCoeff(10,108.5527,-1166.656,-8037.104);
   spline3->SetPoint(11,4.10052,25.66379);
   spline3->SetPointCoeff(11,39.01685,-1742.897,44059.25);
   spline3->SetPoint(12,4.124419,26.2022);
   spline3->SetPointCoeff(12,31.2053,1416.042,-32581.46);
   spline3->SetPoint(13,4.148318,27.31203);
   spline3->SetPointCoeff(13,43.06108,-919.9671,25807.64);
   spline3->SetPoint(14,4.172217,28.16798);
   spline3->SetPointCoeff(14,43.30985,930.3763,-33670.38);
   spline3->SetPoint(15,4.196116,29.27484);
   spline3->SetPointCoeff(15,30.08572,-1483.706,23300.21);
   spline3->SetPoint(16,4.220015,29.46447);
   spline3->SetPointCoeff(16,-0.9078046,186.8608,18337.95);
   spline3->SetPoint(17,4.243915,29.79983);
   spline3->SetPointCoeff(17,39.44612,1501.646,-53595.02);
   spline3->SetPoint(18,4.267814,30.86865);
   spline3->SetPointCoeff(18,19.38666,-2340.983,26716.14);
   spline3->SetPoint(19,4.291713,30.35957);
   spline3->SetPointCoeff(19,-46.73006,-425.5028,43207.07);
   spline3->SetPoint(20,4.315612,29.58952);
   spline3->SetPointCoeff(20,6.967411,2672.337,-65962.66);
   spline3->SetPoint(21,4.339511,30.38197);
   spline3->SetPointCoeff(21,21.67294,-2057.022,30879.08);
   spline3->SetPoint(22,4.363411,30.14654);
   spline3->SetPointCoeff(22,-23.73764,156.9316,-1151.859);
   spline3->SetPoint(23,4.38731,29.65314);
   spline3->SetPointCoeff(23,-18.21029,74.34618,-12399.93);
   spline3->SetPoint(24,4.411209,29.09113);
   spline3->SetPointCoeff(24,-35.90408,-814.6977,22692.91);
   spline3->SetPoint(25,4.435108,28.07749);
   spline3->SetPointCoeff(25,-35.96073,812.3273,-25949.19);
   spline3->SetPoint(26,4.459007,27.32782);
   spline3->SetPointCoeff(26,-41.59707,-1048.165,29960.98);
   spline3->SetPoint(27,4.482906,26.14398);
   spline3->SetPointCoeff(27,-40.35916,1099.962,-26072.86);
   spline3->SetPoint(28,4.506806,25.45179);
   spline3->SetPointCoeff(28,-32.45892,-769.3966,6410.353);
   spline3->SetPoint(29,4.530705,24.3241);
   spline3->SetPointCoeff(29,-58.25059,-309.7902,2972.246);
   spline3->SetPoint(30,4.554604,22.79559);
   spline3->SetPointCoeff(30,-67.96507,-96.68757,12553.17);
   spline3->SetPoint(31,4.578503,21.28741);
   spline3->SetPointCoeff(31,-51.07658,803.3436,-35591.43);
   spline3->SetPoint(32,4.602402,20.03973);
   spline3->SetPointCoeff(32,-73.6644,-1748.474,43527.4);
   spline3->SetPoint(33,4.626301,17.8747);
   spline3->SetPointCoeff(33,-82.65386,1372.333,-35816.71);
   spline3->SetPoint(34,4.650201,16.19427);
   spline3->SetPointCoeff(34,-78.43097,-1195.636,33963.17);
   spline3->SetPoint(35,4.6741,14.10053);
   spline3->SetPointCoeff(35,-77.38413,1239.439,-42216.64);
   spline3->SetPoint(36,4.697999,12.38277);
   spline3->SetPointCoeff(36,-90.47969,-1787.389,33122.16);
   spline3->SetPoint(37,4.721898,9.651609);
   spline3->SetPointCoeff(37,-119.1587,587.3871,-14692.07);
   spline3->SetPoint(38,4.745797,6.938758);
   spline3->SetPointCoeff(38,-116.2576,-465.9979,-14692.07);
   spline3->SetPoint(39,4.769696,3.693579);
   spline3->SetPointCoeff(39,-163.7066,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_q4",3.837629,4.769696,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(12);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,3.837629,0.001888296);
   spline3->SetPointCoeff(0,0.2234361,1.214562,34.61965);
   spline3->SetPoint(1,3.861528,0.00839453);
   spline3->SetPointCoeff(1,0.3408113,3.696705,34.61965);
   spline3->SetPoint(2,3.885427,0.01912366);
   spline3->SetPointCoeff(2,0.5768288,6.178847,0.9214308);
   spline3->SetPoint(3,3.909326,0.03645114);
   spline3->SetPointCoeff(3,0.8737463,6.244912,76.47796);
   spline3->SetPoint(4,3.933225,0.06194383);
   spline3->SetPointCoeff(4,1.303289,11.72819,-109.8745);
   spline3->SetPoint(5,3.957125,0.09829029);
   spline3->SetPointCoeff(5,1.675605,3.85046,248.1419);
   spline3->SetPoint(6,3.981024,0.1439224);
   spline3->SetPointCoeff(6,2.284845,21.64162,-110.295);
   spline3->SetPoint(7,4.004923,0.2093838);
   spline3->SetPointCoeff(7,3.130287,13.73374,-252.3648);
   spline3->SetPoint(8,4.028822,0.2885944);
   spline3->SetPointCoeff(8,3.354307,-4.36019,-372.8182);
   spline3->SetPoint(9,4.052721,0.36118);
   spline3->SetPointCoeff(9,2.507069,-31.09033,1044.982);
   spline3->SetPoint(10,4.07662,0.4176035);
   spline3->SetPointCoeff(10,2.811591,43.83229,-1836.201);
   spline3->SetPoint(11,4.10052,0.4847689);
   spline3->SetPointCoeff(11,1.760352,-87.81872,1955.763);
   spline3->SetPoint(12,4.124419,0.5033775);
   spline3->SetPointCoeff(12,0.9139835,52.40459,-403.9433);
   spline3->SetPoint(13,4.148318,0.5496389);
   spline3->SetPointCoeff(13,2.726675,23.44287,-1631.342);
   spline3->SetPoint(14,4.172217,0.6059254);
   spline3->SetPointCoeff(14,1.051883,-93.52026,2022.31);
   spline3->SetPoint(15,4.196116,0.6052541);
   spline3->SetPointCoeff(15,0.04702035,51.47433,-497.564);
   spline3->SetPoint(16,4.220015,0.6289864);
   spline3->SetPointCoeff(16,1.654827,15.80023,-762.3743);
   spline3->SetPoint(17,4.243915,0.6671532);
   spline3->SetPointCoeff(17,1.103715,-38.86011,734.9512);
   spline3->SetPoint(18,4.267814,0.6813678);
   spline3->SetPointCoeff(18,0.505613,13.83406,-579.9793);
   spline3->SetPoint(19,4.291713,0.6934361);
   spline3->SetPointCoeff(19,0.1730572,-27.74901,1043.317);
   spline3->SetPoint(20,4.315612,0.6959645);
   spline3->SetPointCoeff(20,0.634436,47.05423,-1443.688);
   spline3->SetPoint(21,4.339511,0.7182959);
   spline3->SetPointCoeff(21,0.4097749,-56.45461,1469.787);
   spline3->SetPoint(22,4.363411,0.7159073);
   spline3->SetPointCoeff(22,0.2298343,48.92545,-1424.766);
   spline3->SetPoint(23,4.38731,0.7298961);
   spline3->SetPointCoeff(23,0.1270375,-53.22672,1193.677);
   spline3->SetPoint(24,4.411209,0.718825);
   spline3->SetPointCoeff(24,-0.3717323,32.35697,-627.2935);
   spline3->SetPoint(25,4.435108,0.7198594);
   spline3->SetPointCoeff(25,0.1000028,-12.61841,-226.0199);
   spline3->SetPoint(26,4.459007,0.7119568);
   spline3->SetPointCoeff(26,-0.8904239,-28.82347,1001.762);
   spline3->SetPoint(27,4.482906,0.6878878);
   spline3->SetPointCoeff(27,-0.5516073,43.00039,-1154.56);
   spline3->SetPoint(28,4.506806,0.6835051);
   spline3->SetPointCoeff(28,-0.4746118,-39.77871,664.3405);
   spline3->SetPoint(29,4.530705,0.6585104);
   spline3->SetPointCoeff(29,-1.237614,7.852846,-95.44527);
   spline3->SetPoint(30,4.554604,0.6321149);
   spline3->SetPointCoeff(30,-1.025807,1.009657,-87.44319);
   spline3->SetPoint(31,4.578503,0.6069821);
   spline3->SetPointCoeff(31,-1.127382,-5.259802,-367.3973);
   spline3->SetPoint(32,4.602402,0.5720192);
   spline3->SetPointCoeff(32,-2.008331,-31.60127,516.3382);
   spline3->SetPoint(33,4.626301,0.5130203);
   spline3->SetPointCoeff(33,-2.634068,5.418892,-406.6538);
   spline3->SetPoint(34,4.650201,0.4476123);
   spline3->SetPointCoeff(34,-3.07186,-23.73717,364.3401);
   spline3->SetPoint(35,4.6741,0.3656129);
   spline3->SetPointCoeff(35,-3.582157,2.385102,-210.9294);
   spline3->SetPoint(36,4.697999,0.2784853);
   spline3->SetPointCoeff(36,-3.829583,-12.73801,519.1999);
   spline3->SetPoint(37,4.721898,0.1867732);
   spline3->SetPointCoeff(37,-3.548784,24.48733,-227.2907);
   spline3->SetPoint(38,4.745797,0.112844);
   spline3->SetPointCoeff(38,-2.767795,8.191153,-227.2907);
   spline3->SetPoint(39,4.769696,0.04827193);
   spline3->SetPointCoeff(39,-2.765737,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_r4",3.837629,4.769696,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(9);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,3.837629,31.98992);
   spline3->SetPointCoeff(0,1853.61,-30434.06,234196.2);
   spline3->SetPoint(1,3.861528,62.10351);
   spline3->SetPointCoeff(1,800.2097,-13642.78,234196.2);
   spline3->SetPoint(2,3.885427,76.6324);
   spline3->SetPointCoeff(2,549.405,3148.501,-141149.1);
   spline3->SetPoint(3,3.909326,89.6343);
   spline3->SetPointCoeff(3,458.0376,-6971.536,228773.3);
   spline3->SetPoint(4,3.933225,99.72195);
   spline3->SetPointCoeff(4,516.8153,9430.939,-392930.3);
   spline3->SetPoint(5,3.957125,112.0964);
   spline3->SetPointCoeff(5,294.3081,-18741.19,574493.8);
   spline3->SetPoint(6,3.981024,116.2678);
   spline3->SetPointCoeff(6,382.9117,22448.58,-574408.3);
   spline3->SetPoint(7,4.004923,130.4001);
   spline3->SetPointCoeff(7,471.6618,-18735.06,130818.3);
   spline3->SetPoint(8,4.028822,132.7572);
   spline3->SetPointCoeff(8,-199.6846,-9355.719,529260.1);
   spline3->SetPoint(9,4.052721,129.8659);
   spline3->SetPointCoeff(9,260.0205,28590.91,-841260.7);
   spline3->SetPoint(10,4.07662,140.9268);
   spline3->SetPointCoeff(10,185.1091,-31725.39,712868.5);
   spline3->SetPoint(11,4.10052,136.9612);
   spline3->SetPointCoeff(11,-109.8037,19385.51,-265081.8);
   spline3->SetPoint(12,4.124419,141.7909);
   spline3->SetPointCoeff(12,362.5709,379.8056,-311815.5);
   spline3->SetPoint(13,4.148318,146.4165);
   spline3->SetPointCoeff(13,-153.5743,-21976.59,649613.1);
   spline3->SetPoint(14,4.172217,139.0614);
   spline3->SetPointCoeff(14,-90.89958,24599.06,-569497.9);
   spline3->SetPoint(15,4.196116,143.1653);
   spline3->SetPointCoeff(15,109.0535,-16232.53,322694);
   spline3->SetPoint(16,4.220015,140.905);
   spline3->SetPointCoeff(16,-113.8946,6903.828,-10106.79);
   spline3->SetPoint(17,4.243915,141.9883);
   spline3->SetPointCoeff(17,198.7788,6179.196,-95071.19);
   spline3->SetPoint(18,4.267814,148.9706);
   spline3->SetPointCoeff(18,331.2286,-637.1715,-240249.7);
   spline3->SetPoint(19,4.291713,153.2432);
   spline3->SetPointCoeff(19,-110.8975,-17862.47,683981.3);
   spline3->SetPoint(20,4.315612,149.727);
   spline3->SetPointCoeff(20,207.3154,31177.28,-913898.8);
   spline3->SetPoint(21,4.339511,160.014);
   spline3->SetPointCoeff(21,131.5622,-34346.98,942989.8);
   spline3->SetPoint(22,4.363411,156.4126);
   spline3->SetPointCoeff(22,105.6568,33263.04,-671510.9);
   spline3->SetPoint(23,4.38731,168.7701);
   spline3->SetPointCoeff(23,544.9335,-14882.62,111583.2);
   spline3->SetPoint(24,4.411209,174.8162);
   spline3->SetPointCoeff(24,24.76784,-6882.388,238332.8);
   spline3->SetPoint(25,4.435108,174.7305);
   spline3->SetPointCoeff(25,104.187,10205.48,-137608.3);
   spline3->SetPoint(26,4.459007,181.1711);
   spline3->SetPointCoeff(26,356.1986,339.3069,2657.872);
   spline3->SetPoint(27,4.482906,189.914);
   spline3->SetPointCoeff(27,376.9712,529.8697,105117.9);
   spline3->SetPoint(28,4.506806,200.6609);
   spline3->SetPointCoeff(28,582.4187,8066.558,-363345);
   spline3->SetPoint(29,4.530705,214.2278);
   spline3->SetPointCoeff(29,345.3912,-17984.37,145277.2);
   spline3->SetPoint(30,4.554604,214.1933);
   spline3->SetPointCoeff(30,-265.2978,-7568.356,953431.2);
   spline3->SetPoint(31,4.578503,216.5449);
   spline3->SetPointCoeff(31,1006.662,60790.29,-2105603);
   spline3->SetPoint(32,4.602402,246.5824);
   spline3->SetPointCoeff(32,304.3634,-90176.2,2140048);
   spline3->SetPoint(33,4.626301,231.5631);
   spline3->SetPointCoeff(33,-338.9125,63259.95,-1442334);
   spline3->SetPoint(34,4.650201,239.907);
   spline3->SetPointCoeff(34,213.3527,-40151.82,877729.5);
   spline3->SetPoint(35,4.6741,234.0539);
   spline3->SetPointCoeff(35,-201.8386,22779.2,-2504812);
   spline3->SetPoint(36,4.697999,208.049);
   spline3->SetPointCoeff(36,-3405.053,-156809.6,3819953);
   spline3->SetPoint(37,4.721898,89.25035);
   spline3->SetPointCoeff(37,-4354.758,117071.6,-1234948);
   spline3->SetPoint(38,4.745797,35.18538);
   spline3->SetPointCoeff(38,-875.0295,28528.84,-1234948);
   spline3->SetPoint(39,4.769696,13.71008);
   spline3->SetPointCoeff(39,-1627.496,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_s4",3.837629,4.769696,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(6);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,3.837629,0.01299929);
   spline3->SetPointCoeff(0,1.869495,8.56891,763.3023);
   spline3->SetPoint(1,3.861528,0.07299244);
   spline3->SetPointCoeff(1,3.587002,63.29578,763.3023);
   spline3->SetPoint(2,3.885427,0.2052909);
   spline3->SetPointCoeff(2,7.920362,118.0227,211.7603);
   spline3->SetPoint(3,3.909326,0.4648827);
   spline3->SetPointCoeff(3,13.9245,133.2053,3818.468);
   spline3->SetPoint(4,3.933225,0.9258737);
   spline3->SetPointCoeff(4,26.83448,406.98,-2152.271);
   spline3->SetPoint(5,3.957125,1.770271);
   spline3->SetPointCoeff(5,42.59951,252.6675,18357.4);
   spline3->SetPoint(6,3.981024,3.183268);
   spline3->SetPointCoeff(6,86.13221,1568.848,15033.93);
   spline3->SetPoint(7,4.004923,6.343056);
   spline3->SetPointCoeff(7,186.8813,2646.743,-16946.72);
   spline3->SetPoint(8,4.028822,12.08978);
   spline3->SetPointCoeff(8,284.3529,1431.705,-81741.03);
   spline3->SetPoint(9,4.052721,18.58751);
   spline3->SetPointCoeff(9,212.7219,-4428.923,74860.64);
   spline3->SetPoint(10,4.07662,22.16361);
   spline3->SetPointCoeff(10,129.3012,938.3987,-109749.1);
   spline3->SetPoint(11,4.10052,24.29165);
   spline3->SetPointCoeff(11,-13.90117,-6930.339,162929.4);
   spline3->SetPoint(12,4.124419,22.22509);
   spline3->SetPointCoeff(12,-65.97849,4751.296,-90043.52);
   spline3->SetPoint(13,4.148318,22.13292);
   spline3->SetPointCoeff(13,6.835005,-1704.6,1316.072);
   spline3->SetPoint(14,4.172217,21.34062);
   spline3->SetPointCoeff(14,-72.38696,-1610.241,32977.25);
   spline3->SetPoint(15,4.196116,19.14107);
   spline3->SetPointCoeff(15,-92.84694,754.1455,3318.506);
   spline3->SetPoint(16,4.220015,17.39815);
   spline3->SetPointCoeff(16,-51.11373,992.0741,-27538.7);
   spline3->SetPoint(17,4.243915,16.3673);
   spline3->SetPointCoeff(17,-50.8821,-982.3821,21200.02);
   spline3->SetPoint(18,4.267814,14.87954);
   spline3->SetPointCoeff(18,-61.51187,537.6066,-11217.78);
   spline3->SetPoint(19,4.291713,13.56339);
   spline3->SetPointCoeff(19,-55.03695,-266.68,18726.69);
   spline3->SetPoint(20,4.315612,12.35137);
   spline3->SetPointCoeff(20,-35.69542,1075.977,-18089.63);
   spline3->SetPoint(21,4.339511,11.86591);
   spline3->SetPointCoeff(21,-15.2623,-221.0049,21227.6);
   spline3->SetPoint(22,4.363411,11.66469);
   spline3->SetPointCoeff(22,10.54776,1300.961,-29291.8);
   spline3->SetPoint(23,4.38731,12.25999);
   spline3->SetPointCoeff(23,22.53972,-799.1877,30925.05);
   spline3->SetPoint(24,4.411209,12.76434);
   spline3->SetPointCoeff(24,37.33029,1418.061,-24814.17);
   spline3->SetPoint(25,4.435108,14.12774);
   spline3->SetPointCoeff(25,62.59193,-361.0525,12013.85);
   spline3->SetPoint(26,4.459007,15.5814);
   spline3->SetPointCoeff(26,65.92008,500.3107,-2560.392);
   spline3->SetPoint(27,4.482906,17.40765);
   spline3->SetPointCoeff(27,85.44684,316.7369,-13936.74);
   spline3->SetPoint(28,4.506806,19.44043);
   spline3->SetPointCoeff(28,76.70558,-682.4927,23310.04);
   spline3->SetPoint(29,4.530705,21.202);
   spline3->SetPointCoeff(29,84.02557,988.779,-21360.27);
   spline3->SetPoint(30,4.554604,23.48332);
   spline3->SetPointCoeff(30,94.68651,-542.6993,-4941.041);
   spline3->SetPoint(31,4.578503,25.36883);
   spline3->SetPointCoeff(31,60.27985,-896.9596,-1528.193);
   spline3->SetPoint(32,4.602402,26.27629);
   spline3->SetPointCoeff(32,14.7881,-1006.527,-23834.86);
   spline3->SetPoint(33,4.626301,25.72946);
   spline3->SetPointCoeff(33,-74.16354,-2715.428,-12498.4);
   spline3->SetPoint(34,4.650201,22.23543);
   spline3->SetPointCoeff(34,-225.3726,-3611.532,45095.19);
   spline3->SetPoint(35,4.6741,15.40199);
   spline3->SetPointCoeff(35,-320.7267,-378.3184,54783.51);
   spline3->SetPoint(36,4.697999,8.26862);
   spline3->SetPointCoeff(36,-244.9376,3549.523,-26215.03);
   spline3->SetPoint(37,4.721898,4.08435);
   spline3->SetPointCoeff(37,-120.196,1669.97,-13090.59);
   spline3->SetPoint(38,4.745797,1.98691);
   spline3->SetPointCoeff(38,-62.80505,731.4074,-13090.59);
   spline3->SetPoint(39,4.769696,0.7249866);
   spline3->SetPointCoeff(39,-50.27587,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_z4",3.837629,4.769696,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(7);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,3.837629,0.007592047);
   spline3->SetPointCoeff(0,0.9223329,0.2556524,103.2865);
   spline3->SetPoint(1,3.861528,0.03119097);
   spline3->SetPointCoeff(1,1.111535,7.66104,103.2865);
   spline3->SetPoint(2,3.885427,0.06354141);
   spline3->SetPointCoeff(2,1.654703,15.06643,-141.1683);
   spline3->SetPoint(3,3.909326,0.1097659);
   spline3->SetPointCoeff(3,2.13296,4.945013,203.0649);
   spline3->SetPoint(4,3.933225,0.1663383);
   spline3->SetPointCoeff(4,2.717277,19.50426,-155.1346);
   spline3->SetPoint(5,3.957125,0.2403015);
   spline3->SetPointCoeff(5,3.383723,8.381491,336.7374);
   spline3->SetPoint(6,3.981024,0.3305536);
   spline3->SetPointCoeff(6,4.361348,32.52473,168.6211);
   spline3->SetPoint(7,4.004923,0.4556651);
   spline3->SetPointCoeff(7,6.20491,44.61444,-848.5115);
   spline3->SetPoint(8,4.028822,0.6178572);
   spline3->SetPointCoeff(8,6.883473,-16.22172,942.5412);
   spline3->SetPoint(9,4.052721,0.7859672);
   spline3->SetPointCoeff(9,7.723156,51.35613,568.2965);
   spline3->SetPoint(10,4.07662,1.007635);
   spline3->SetPointCoeff(10,11.15168,92.10158,-2034.345);
   spline3->SetPoint(11,4.10052,1.298987);
   spline3->SetPointCoeff(11,12.06811,-53.7559,2145.215);
   spline3->SetPoint(12,4.124419,1.585984);
   spline3->SetPointCoeff(12,13.17451,100.0507,1187.668);
   spline3->SetPoint(13,4.148318,1.974202);
   spline3->SetPointCoeff(13,19.99185,185.2035,-3804.13);
   spline3->SetPoint(14,4.172217,2.505845);
   spline3->SetPointCoeff(14,22.32585,-87.54314,4486.501);
   spline3->SetPoint(15,4.196116,3.050655);
   spline3->SetPointCoeff(15,25.82911,234.1278,-1540.12);
   spline3->SetPoint(16,4.220015,3.780653);
   spline3->SetPointCoeff(16,34.38101,123.705,3239.801);
   spline3->SetPoint(17,4.243915,4.717212);
   spline3->SetPointCoeff(17,45.84534,355.9907,-2794.584);
   spline3->SetPoint(18,4.267814,5.978062);
   spline3->SetPointCoeff(18,58.07255,155.626,1633.93);
   spline3->SetPoint(19,4.291713,7.47714);
   spline3->SetPointCoeff(19,68.31097,272.7746,18578.96);
   spline3->SetPoint(20,4.315612,9.519129);
   spline3->SetPointCoeff(20,113.1844,1604.84,-3969.392);
   spline3->SetPoint(21,4.339511,13.08659);
   spline3->SetPointCoeff(21,183.0915,1320.244,42381.03);
   spline3->SetPoint(22,4.363411,18.79494);
   spline3->SetPointCoeff(22,318.8173,4358.859,-60900.1);
   spline3->SetPoint(23,4.38731,28.07274);
   spline3->SetPointCoeff(23,422.8105,-7.526736,-59631.81);
   spline3->SetPoint(24,4.411209,37.35926);
   spline3->SetPointCoeff(24,320.271,-4282.979,-48258.76);
   spline3->SetPoint(25,4.435108,41.9084);
   spline3->SetPointCoeff(25,32.8598,-7743.012,75118.3);
   spline3->SetPoint(26,4.459007,39.29655);
   spline3->SetPointCoeff(26,-208.5273,-2357.217,54382.14);
   spline3->SetPoint(27,4.482906,33.70889);
   spline3->SetPointCoeff(27,-228.0139,1541.848,-42488.15);
   spline3->SetPoint(28,4.506806,28.56022);
   spline3->SetPointCoeff(28,-227.1201,-1504.447,40513.07);
   spline3->SetPoint(29,4.530705,22.82597);
   spline3->SetPointCoeff(29,-229.6105,1400.24,-11350.99);
   spline3->SetPoint(30,4.554604,17.98329);
   spline3->SetPointCoeff(30,-182.1314,586.4018,221.8392);
   spline3->SetPoint(31,4.578503,13.96847);
   spline3->SetPointCoeff(31,-153.7223,602.3071,-5533.685);
   spline3->SetPoint(32,4.602402,10.56311);
   spline3->SetPointCoeff(32,-134.415,205.5557,10099.33);
   spline3->SetPoint(33,4.626301,7.605975);
   spline3->SetPointCoeff(33,-107.2845,929.6526,-11873);
   spline3->SetPoint(34,4.650201,5.410882);
   spline3->SetPointCoeff(34,-83.19315,78.38833,7814.021);
   spline3->SetPoint(35,4.6741,3.574073);
   spline3->SetPointCoeff(35,-66.05691,638.6342,-8206.712);
   spline3->SetPoint(36,4.697999,2.248111);
   spline3->SetPointCoeff(36,-49.59354,50.23335,5335.349);
   spline3->SetPoint(37,4.721898,1.164388);
   spline3->SetPointCoeff(37,-38.05029,432.7646,-2299.211);
   spline3->SetPoint(38,4.745797,0.4708149);
   spline3->SetPointCoeff(38,-21.30459,267.9168,-2299.211);
   spline3->SetPoint(39,4.769696,0.08329367);
   spline3->SetPointCoeff(39,-12.43833,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/Fig11c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig11c()
{
//=========Macro generated from canvas: c3/
//=========  (Tue Nov 18 23:53:17 2025) by ROOT version 6.26/06
   TCanvas *c3 = new TCanvas("c3", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->SetHighLightColor(2);
   c3->Range(3.928799,-111.7724,5.203421,545.7121);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.2);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.08);
   c3->SetBottomMargin(0.17);
   c3->SetFrameLineWidth(3);
   c3->SetFrameBorderMode(0);
   c3->SetFrameLineWidth(3);
   c3->SetFrameBorderMode(0);
   
   TH1F *m5__5 = new TH1F("m5__5","",40,4.183723,5.13969);
   m5__5->SetBinContent(1,33.14641);
   m5__5->SetBinContent(2,39.14648);
   m5__5->SetBinContent(3,77.01783);
   m5__5->SetBinContent(4,98.35943);
   m5__5->SetBinContent(5,114.1485);
   m5__5->SetBinContent(6,173.55);
   m5__5->SetBinContent(7,223.4326);
   m5__5->SetBinContent(8,315.0827);
   m5__5->SetBinContent(9,393.0476);
   m5__5->SetBinContent(10,384.5527);
   m5__5->SetBinContent(11,406.8233);
   m5__5->SetBinContent(12,408.4305);
   m5__5->SetBinContent(13,375.5688);
   m5__5->SetBinContent(14,410.9278);
   m5__5->SetBinContent(15,387.7429);
   m5__5->SetBinContent(16,394.7724);
   m5__5->SetBinContent(17,391.4824);
   m5__5->SetBinContent(18,391.5061);
   m5__5->SetBinContent(19,351.0797);
   m5__5->SetBinContent(20,361.3649);
   m5__5->SetBinContent(21,314.8546);
   m5__5->SetBinContent(22,339.5439);
   m5__5->SetBinContent(23,266.4694);
   m5__5->SetBinContent(24,275.1755);
   m5__5->SetBinContent(25,269.3591);
   m5__5->SetBinContent(26,256.241);
   m5__5->SetBinContent(27,203.7608);
   m5__5->SetBinContent(28,229.913);
   m5__5->SetBinContent(29,219.5378);
   m5__5->SetBinContent(30,217.5414);
   m5__5->SetBinContent(31,190.5049);
   m5__5->SetBinContent(32,164.9925);
   m5__5->SetBinContent(33,148.3874);
   m5__5->SetBinContent(34,153.7199);
   m5__5->SetBinContent(35,154.0987);
   m5__5->SetBinContent(36,141.1917);
   m5__5->SetBinContent(37,87.31403);
   m5__5->SetBinContent(38,90.50542);
   m5__5->SetBinContent(39,55.323);
   m5__5->SetBinContent(40,12.59109);
   m5__5->SetBinError(1,6.369419);
   m5__5->SetBinError(2,6.7856);
   m5__5->SetBinError(3,9.240438);
   m5__5->SetBinError(4,10.37689);
   m5__5->SetBinError(5,11.33585);
   m5__5->SetBinError(6,13.88772);
   m5__5->SetBinError(7,15.48911);
   m5__5->SetBinError(8,18.25588);
   m5__5->SetBinError(9,20.3821);
   m5__5->SetBinError(10,20.35057);
   m5__5->SetBinError(11,20.86085);
   m5__5->SetBinError(12,20.85875);
   m5__5->SetBinError(13,20.09747);
   m5__5->SetBinError(14,21.02298);
   m5__5->SetBinError(15,20.52227);
   m5__5->SetBinError(16,20.67188);
   m5__5->SetBinError(17,20.47324);
   m5__5->SetBinError(18,20.4577);
   m5__5->SetBinError(19,19.43036);
   m5__5->SetBinError(20,19.69642);
   m5__5->SetBinError(21,18.67962);
   m5__5->SetBinError(22,19.28171);
   m5__5->SetBinError(23,17.10863);
   m5__5->SetBinError(24,17.4351);
   m5__5->SetBinError(25,17.24888);
   m5__5->SetBinError(26,16.70788);
   m5__5->SetBinError(27,15.02064);
   m5__5->SetBinError(28,15.87318);
   m5__5->SetBinError(29,15.50331);
   m5__5->SetBinError(30,15.54939);
   m5__5->SetBinError(31,14.44371);
   m5__5->SetBinError(32,13.42189);
   m5__5->SetBinError(33,12.64615);
   m5__5->SetBinError(34,12.85755);
   m5__5->SetBinError(35,12.91551);
   m5__5->SetBinError(36,12.34009);
   m5__5->SetBinError(37,9.685175);
   m5__5->SetBinError(38,9.755367);
   m5__5->SetBinError(39,7.575685);
   m5__5->SetBinError(40,3.608078);
   m5__5->SetMinimum(0);
   m5__5->SetMaximum(493.1133);
   m5__5->SetEntries(11965);
   m5__5->SetStats(0);
   m5__5->SetLineWidth(3);
   m5__5->SetMarkerStyle(0);
   m5__5->SetMarkerSize(80);
   m5__5->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{K}} [GeV/#it{c}^{2}]");
   m5__5->GetXaxis()->SetNdivisions(505);
   m5__5->GetXaxis()->SetLabelFont(132);
   m5__5->GetXaxis()->SetLabelOffset(0.01);
   m5__5->GetXaxis()->SetLabelSize(0.06);
   m5__5->GetXaxis()->SetTitleSize(0.072);
   m5__5->GetXaxis()->SetTitleOffset(0.95);
   m5__5->GetXaxis()->SetTitleFont(132);
   m5__5->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m5__5->GetYaxis()->SetLabelFont(132);
   m5__5->GetYaxis()->SetLabelOffset(0.01);
   m5__5->GetYaxis()->SetLabelSize(0.06);
   m5__5->GetYaxis()->SetTitleSize(0.072);
   m5__5->GetYaxis()->SetTitleOffset(1.3);
   m5__5->GetYaxis()->SetTitleFont(132);
   m5__5->GetZaxis()->SetLabelFont(132);
   m5__5->GetZaxis()->SetLabelSize(0.06);
   m5__5->GetZaxis()->SetTitleSize(0.072);
   m5__5->GetZaxis()->SetTitleOffset(1);
   m5__5->GetZaxis()->SetTitleFont(132);
   m5__5->Draw("e");
   
   Double_t Graph_from_m6_fx3[25] = {
   4.202842,
   4.241081,
   4.27932,
   4.317558,
   4.355797,
   4.394036,
   4.432274,
   4.470513,
   4.508752,
   4.54699,
   4.585229,
   4.623468,
   4.661706,
   4.699945,
   4.738184,
   4.776422,
   4.814661,
   4.8529,
   4.891138,
   4.929377,
   4.967616,
   5.005854,
   5.044093,
   5.082332,
   5.12057};
   Double_t Graph_from_m6_fy3[25] = {
   26.13743,
   60.84034,
   96.37287,
   180.2059,
   319.6091,
   366.6335,
   406.0325,
   399.3781,
   405.3924,
   397.3773,
   374.8134,
   356.2457,
   337.5516,
   300.3885,
   280.675,
   253.6935,
   233.9322,
   214.2075,
   200.6425,
   186.0692,
   168.3991,
   150.0213,
   122.7419,
   84.05244,
   29.96671};
   TGraph *graph = new TGraph(25,Graph_from_m6_fx3,Graph_from_m6_fy3);
   graph->SetName("Graph_from_m6");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(8);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_m63 = new TH1F("Graph_Graph_from_m63","",100,4.11107,5.212343);
   Graph_Graph_from_m63->SetMinimum(23.52369);
   Graph_Graph_from_m63->SetMaximum(444.022);
   Graph_Graph_from_m63->SetDirectory(0);
   Graph_Graph_from_m63->SetStats(0);
   Graph_Graph_from_m63->SetMarkerStyle(20);
   Graph_Graph_from_m63->SetMarkerSize(0.5);
   Graph_Graph_from_m63->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_m63->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_m63->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m63->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m63->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m63->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_m63->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_m63->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_m63->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m63->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m63->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m63->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_m63->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_m63->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_m63->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m63->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m63->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_m63->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_m63);
   
   graph->Draw(",c");
   
   TH1F *m5__6 = new TH1F("m5__6","",40,4.183723,5.13969);
   m5__6->SetBinContent(1,33.14641);
   m5__6->SetBinContent(2,39.14648);
   m5__6->SetBinContent(3,77.01783);
   m5__6->SetBinContent(4,98.35943);
   m5__6->SetBinContent(5,114.1485);
   m5__6->SetBinContent(6,173.55);
   m5__6->SetBinContent(7,223.4326);
   m5__6->SetBinContent(8,315.0827);
   m5__6->SetBinContent(9,393.0476);
   m5__6->SetBinContent(10,384.5527);
   m5__6->SetBinContent(11,406.8233);
   m5__6->SetBinContent(12,408.4305);
   m5__6->SetBinContent(13,375.5688);
   m5__6->SetBinContent(14,410.9278);
   m5__6->SetBinContent(15,387.7429);
   m5__6->SetBinContent(16,394.7724);
   m5__6->SetBinContent(17,391.4824);
   m5__6->SetBinContent(18,391.5061);
   m5__6->SetBinContent(19,351.0797);
   m5__6->SetBinContent(20,361.3649);
   m5__6->SetBinContent(21,314.8546);
   m5__6->SetBinContent(22,339.5439);
   m5__6->SetBinContent(23,266.4694);
   m5__6->SetBinContent(24,275.1755);
   m5__6->SetBinContent(25,269.3591);
   m5__6->SetBinContent(26,256.241);
   m5__6->SetBinContent(27,203.7608);
   m5__6->SetBinContent(28,229.913);
   m5__6->SetBinContent(29,219.5378);
   m5__6->SetBinContent(30,217.5414);
   m5__6->SetBinContent(31,190.5049);
   m5__6->SetBinContent(32,164.9925);
   m5__6->SetBinContent(33,148.3874);
   m5__6->SetBinContent(34,153.7199);
   m5__6->SetBinContent(35,154.0987);
   m5__6->SetBinContent(36,141.1917);
   m5__6->SetBinContent(37,87.31403);
   m5__6->SetBinContent(38,90.50542);
   m5__6->SetBinContent(39,55.323);
   m5__6->SetBinContent(40,12.59109);
   m5__6->SetBinError(1,6.369419);
   m5__6->SetBinError(2,6.7856);
   m5__6->SetBinError(3,9.240438);
   m5__6->SetBinError(4,10.37689);
   m5__6->SetBinError(5,11.33585);
   m5__6->SetBinError(6,13.88772);
   m5__6->SetBinError(7,15.48911);
   m5__6->SetBinError(8,18.25588);
   m5__6->SetBinError(9,20.3821);
   m5__6->SetBinError(10,20.35057);
   m5__6->SetBinError(11,20.86085);
   m5__6->SetBinError(12,20.85875);
   m5__6->SetBinError(13,20.09747);
   m5__6->SetBinError(14,21.02298);
   m5__6->SetBinError(15,20.52227);
   m5__6->SetBinError(16,20.67188);
   m5__6->SetBinError(17,20.47324);
   m5__6->SetBinError(18,20.4577);
   m5__6->SetBinError(19,19.43036);
   m5__6->SetBinError(20,19.69642);
   m5__6->SetBinError(21,18.67962);
   m5__6->SetBinError(22,19.28171);
   m5__6->SetBinError(23,17.10863);
   m5__6->SetBinError(24,17.4351);
   m5__6->SetBinError(25,17.24888);
   m5__6->SetBinError(26,16.70788);
   m5__6->SetBinError(27,15.02064);
   m5__6->SetBinError(28,15.87318);
   m5__6->SetBinError(29,15.50331);
   m5__6->SetBinError(30,15.54939);
   m5__6->SetBinError(31,14.44371);
   m5__6->SetBinError(32,13.42189);
   m5__6->SetBinError(33,12.64615);
   m5__6->SetBinError(34,12.85755);
   m5__6->SetBinError(35,12.91551);
   m5__6->SetBinError(36,12.34009);
   m5__6->SetBinError(37,9.685175);
   m5__6->SetBinError(38,9.755367);
   m5__6->SetBinError(39,7.575685);
   m5__6->SetBinError(40,3.608078);
   m5__6->SetMinimum(0);
   m5__6->SetMaximum(493.1133);
   m5__6->SetEntries(11965);
   m5__6->SetStats(0);
   m5__6->SetLineWidth(3);
   m5__6->SetMarkerStyle(0);
   m5__6->SetMarkerSize(80);
   m5__6->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{K}} [GeV/#it{c}^{2}]");
   m5__6->GetXaxis()->SetNdivisions(505);
   m5__6->GetXaxis()->SetLabelFont(132);
   m5__6->GetXaxis()->SetLabelOffset(0.01);
   m5__6->GetXaxis()->SetLabelSize(0.06);
   m5__6->GetXaxis()->SetTitleSize(0.072);
   m5__6->GetXaxis()->SetTitleOffset(0.95);
   m5__6->GetXaxis()->SetTitleFont(132);
   m5__6->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m5__6->GetYaxis()->SetLabelFont(132);
   m5__6->GetYaxis()->SetLabelOffset(0.01);
   m5__6->GetYaxis()->SetLabelSize(0.06);
   m5__6->GetYaxis()->SetTitleSize(0.072);
   m5__6->GetYaxis()->SetTitleOffset(1.3);
   m5__6->GetYaxis()->SetTitleFont(132);
   m5__6->GetZaxis()->SetLabelFont(132);
   m5__6->GetZaxis()->SetLabelSize(0.06);
   m5__6->GetZaxis()->SetTitleSize(0.072);
   m5__6->GetZaxis()->SetTitleOffset(1);
   m5__6->GetZaxis()->SetTitleFont(132);
   m5__6->Draw("e,same");
   
   TSpline3 *spline3 = new TSpline3("spline_p16",4.195673,5.12774,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);

   ci = TColor::GetColor("#999900");
   spline3->SetLineColor(ci);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,4.195673,5.331991);
   spline3->SetPointCoeff(0,248.9547,1223.836,-28202.37);
   spline3->SetPoint(1,4.219572,11.59585);
   spline3->SetPointCoeff(1,259.127,-798.2044,-28202.37);
   spline3->SetPoint(2,4.243471,16.94788);
   spline3->SetPointCoeff(2,172.6491,-2820.244,49176.38);
   spline3->SetPoint(3,4.26737,20.13449);
   spline3->SetPointCoeff(3,122.1103,705.5795,-4178.322);
   spline3->SetPoint(4,4.291269,23.39879);
   spline3->SetPointCoeff(4,148.6762,406.0041,-60684.95);
   spline3->SetPoint(5,4.315168,26.35555);
   spline3->SetPointCoeff(5,64.09823,-3944.956,104038.9);
   spline3->SetPoint(6,4.339068,27.05439);
   spline3->SetPointCoeff(6,53.80767,3514.373,-77988.15);
   spline3->SetPoint(7,4.362967,29.28307);
   spline3->SetPointCoeff(7,88.15531,-2077.183,8505.81);
   spline3->SetPoint(8,4.386866,30.3196);
   spline3->SetPointCoeff(8,3.444199,-1467.338,69896.64);
   spline3->SetPoint(9,4.410765,30.51793);
   spline3->SetPointCoeff(9,53.07655,3544.077,-95591.61);
   spline3->SetPoint(10,4.434664,32.50582);
   spline3->SetPointCoeff(10,58.6803,-3309.603,64801.29);
   spline3->SetPoint(11,4.458563,32.90245);
   spline3->SetPointCoeff(11,11.52449,1336.488,-27043.69);
   spline3->SetPoint(12,4.482463,33.57208);
   spline3->SetPointCoeff(12,29.06674,-602.4771,12641.26);
   spline3->SetPoint(13,4.506362,34.09519);
   spline3->SetPointCoeff(13,21.93026,303.8695,-9734.433);
   spline3->SetPoint(14,4.530261,34.65999);
   spline3->SetPointCoeff(14,19.77466,-394.0652,-385.3087);
   spline3->SetPoint(15,4.55416,34.90225);
   spline3->SetPointCoeff(15,0.2787683,-421.6908,28311.23);
   spline3->SetPoint(16,4.578059,35.05452);
   spline3->SetPointCoeff(16,28.63426,1608.154,-67966.89);
   spline3->SetPoint(17,4.601958,35.7296);
   spline3->SetPointCoeff(17,-10.96065,-3264.902,67657.67);
   spline3->SetPoint(18,4.625858,34.52639);
   spline3->SetPointCoeff(18,-51.0854,1585.984,-12379.67);
   spline3->SetPoint(19,4.649757,34.04237);
   spline3->SetPointCoeff(19,3.509313,698.3928,-34359.67);
   spline3->SetPoint(20,4.673656,34.05612);
   spline3->SetPointCoeff(20,-21.98434,-1765.11,17099.95);
   spline3->SetPoint(21,4.697555,32.75595);
   spline3->SetPointCoeff(21,-77.05272,-539.0863,19014.66);
   spline3->SetPoint(22,4.721454,30.86611);
   spline3->SetPointCoeff(22,-70.23833,824.2171,-6672.753);
   spline3->SetPoint(23,4.745354,29.56715);
   spline3->SetPointCoeff(23,-42.27596,345.7974,-36812.99);
   spline3->SetPoint(24,4.769253,28.25179);
   spline3->SetPointCoeff(24,-88.82688,-2293.602,35869.03);
   spline3->SetPoint(25,4.793152,25.30849);
   spline3->SetPointCoeff(25,-136.9953,278.1175,3318.983);
   spline3->SetPoint(26,4.817051,22.23857);
   spline3->SetPointCoeff(26,-118.0146,516.0803,-21865.56);
   spline3->SetPoint(27,4.84095,19.41442);
   spline3->SetPointCoeff(27,-130.8137,-1051.626,28546.54);
   spline3->SetPoint(28,4.864849,16.07709);
   spline3->SetPointCoeff(28,-132.1649,995.0905,-22641.84);
   spline3->SetPoint(29,4.888749,13.17776);
   spline3->SetPointCoeff(29,-123.3982,-628.2734,30919.89);
   spline3->SetPoint(30,4.912648,10.29186);
   spline3->SetPointCoeff(30,-100.4471,1588.606,-35235.46);
   spline3->SetPoint(31,4.936547,8.317642);
   spline3->SetPointCoeff(31,-84.89073,-937.6892,29758.69);
   spline3->SetPoint(32,4.960446,6.159465);
   spline3->SetPointCoeff(32,-78.71887,1195.935,-17620.67);
   spline3->SetPoint(33,4.984345,4.720701);
   spline3->SetPointCoeff(33,-51.74838,-67.42304,868.5294);
   spline3->SetPoint(34,5.008244,3.457303);
   spline3->SetPointCoeff(34,-53.48285,-5.151638,8768.51);
   spline3->SetPoint(35,5.032144,2.29586);
   spline3->SetPointCoeff(35,-38.70415,623.5287,-10550.97);
   spline3->SetPoint(36,5.056043,1.582978);
   spline3->SetPointCoeff(36,-26.97972,-132.9499,5415.349);
   spline3->SetPoint(37,5.079942,0.9361697);
   spline3->SetPointCoeff(37,-24.05525,255.3172,-2477.299);
   spline3->SetPoint(38,5.103841,0.4732825);
   spline3->SetPointCoeff(38,-16.09639,77.70101,-2477.299);
   spline3->SetPoint(39,5.12774,0.09915626);
   spline3->SetPointCoeff(39,-16.62729,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_p26",4.195673,5.12774,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(8);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,4.195673,2.175659);
   spline3->SetPointCoeff(0,85.6186,307.4032,-7581.194);
   spline3->SetPoint(1,4.219572,4.293965);
   spline3->SetPointCoeff(1,87.3215,-236.1495,-7581.194);
   spline3->SetPoint(2,4.243471,6.142508);
   spline3->SetPointCoeff(2,63.04348,-779.7023,20135.63);
   spline3->SetPoint(3,4.26737,7.478713);
   spline3->SetPointCoeff(3,60.27763,663.9722,-11058.69);
   spline3->SetPoint(4,4.291269,9.147583);
   spline3->SetPointCoeff(4,73.06521,-128.9085,1130.468);
   spline3->SetPoint(5,4.315168,10.83558);
   spline3->SetPointCoeff(5,68.84067,-47.85672,-3899.49);
   spline3->SetPoint(6,4.339068,12.40025);
   spline3->SetPointCoeff(6,59.87138,-327.4405,15973.96);
   spline3->SetPoint(7,4.362967,13.86216);
   spline3->SetPointCoeff(7,71.59183,817.853,-36806.58);
   spline3->SetPoint(8,4.386866,15.53785);
   spline3->SetPointCoeff(8,47.61537,-1821.087,66562.47);
   spline3->SetPoint(9,4.410765,16.54428);
   spline3->SetPointCoeff(9,74.62596,2951.276,-82548.08);
   spline3->SetPoint(10,4.434664,18.88663);
   spline3->SetPointCoeff(10,74.24502,-2967.216,64594.72);
   spline3->SetPoint(11,4.458563,19.84799);
   spline3->SetPointCoeff(11,43.10081,1664.065,-32254.19);
   spline3->SetPoint(12,4.482463,21.38825);
   spline3->SetPointCoeff(12,67.37246,-648.4801,16553.4);
   spline3->SetPoint(13,4.506362,22.85396);
   spline3->SetPointCoeff(13,64.74062,538.3576,-18139.34);
   spline3->SetPoint(14,4.530261,24.46109);
   spline3->SetPointCoeff(14,59.39126,-762.1878,15087.16);
   spline3->SetPoint(15,4.55416,25.6511);
   spline3->SetPointCoeff(15,48.81196,319.5238,-16744.11);
   spline3->SetPoint(16,4.578059,26.7716);
   spline3->SetPointCoeff(16,35.39345,-880.9873,20104.23);
   spline3->SetPoint(17,4.601958,27.38872);
   spline3->SetPointCoeff(17,27.73255,560.4363,12251.97);
   spline3->SetPoint(18,4.625858,28.53885);
   spline3->SetPointCoeff(18,75.51437,1438.872,-58536.3);
   spline3->SetPoint(19,4.649757,30.36637);
   spline3->SetPointCoeff(19,43.98748,-2758.035,52890.41);
   spline3->SetPoint(20,4.673656,30.56431);
   spline3->SetPointCoeff(20,2.786294,1034.076,-11502.84);
   spline3->SetPoint(21,4.697555,31.06452);
   spline3->SetPointCoeff(21,32.50316,209.3509,-17838.43);
   spline3->SetPoint(22,4.721454,31.71739);
   spline3->SetPointCoeff(22,11.94344,-1069.62,35079.42);
   spline3->SetPoint(23,4.745354,31.87074);
   spline3->SetPointCoeff(23,20.92635,1445.487,-40248.7);
   spline3->SetPoint(24,4.769253,32.64707);
   spline3->SetPointCoeff(24,21.05165,-1440.244,6159.207);
   spline3->SetPoint(25,4.793152,32.41164);
   spline3->SetPointCoeff(25,-37.23577,-998.6446,45378);
   spline3->SetPoint(26,4.817051,31.57077);
   spline3->SetPointCoeff(26,-7.213622,2254.845,-65121.9);
   spline3->SetPoint(27,4.84095,31.79732);
   spline3->SetPointCoeff(27,-11.02285,-2414.233,50239.21);
   spline3->SetPoint(28,4.864849,30.84074);
   spline3->SetPointCoeff(28,-40.33373,1187.793,-50112.58);
   spline3->SetPoint(29,4.888749,29.87117);
   spline3->SetPointCoeff(29,-69.42764,-2405.154,86010.01);
   spline3->SetPoint(30,4.912648,28.01223);
   spline3->SetPointCoeff(30,-37.01091,3761.55,-114803.9);
   spline3->SetPoint(31,4.936547,27.70905);
   spline3->SetPointCoeff(31,-53.93285,-4469.605,83697.59);
   spline3->SetPoint(32,4.960446,25.00971);
   spline3->SetPointCoeff(32,-124.1558,1531.304,-31381.27);
   spline3->SetPoint(33,4.984345,22.48876);
   spline3->SetPointCoeff(33,-104.7342,-718.6555,-12333.36);
   spline3->SetPoint(34,5.008244,19.40686);
   spline3->SetPointCoeff(34,-160.2181,-1602.927,59419.92);
   spline3->SetPoint(35,5.032144,15.47335);
   spline3->SetPointCoeff(35,-135.0187,2657.333,-67847.88);
   spline3->SetPoint(36,5.056043,12.83815);
   spline3->SetPointCoeff(36,-124.2606,-2207.191,40706.04);
   spline3->SetPoint(37,5.079942,9.1634);
   spline3->SetPointCoeff(37,-160.0104,711.331,-17085.83);
   spline3->SetPoint(38,5.103841,5.512344);
   spline3->SetPointCoeff(38,-155.2868,-513.6808,-17085.83);
   spline3->SetPoint(39,5.12774,1.27449);
   spline3->SetPointCoeff(39,-209.1166,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_q6",4.195673,5.12774,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(12);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,4.195673,0.1101563);
   spline3->SetPointCoeff(0,5.835389,22.78462,-581.8765);
   spline3->SetPoint(1,4.219572,0.2546883);
   spline3->SetPointCoeff(1,5.927404,-18.93448,-581.8765);
   spline3->SetPoint(2,4.243471,0.3775906);
   spline3->SetPointCoeff(2,4.025316,-60.65358,945.3061);
   spline3->SetPoint(3,4.26737,0.4520527);
   spline3->SetPointCoeff(3,2.745968,7.122514,12.95267);
   spline3->SetPoint(4,4.291269,0.521924);
   spline3->SetPointCoeff(4,3.108607,8.051188,-1302.711);
   spline3->SetPoint(5,4.315168,0.5830331);
   spline3->SetPointCoeff(5,1.26123,-85.34998,2281.592);
   spline3->SetPoint(6,4.339068,0.5955709);
   spline3->SetPointCoeff(6,1.091176,78.23451,-1759.685);
   spline3->SetPoint(7,4.362967,0.6423138);
   spline3->SetPointCoeff(7,1.815416,-47.93051,295.8168);
   spline3->SetPoint(8,4.386866,0.6623623);
   spline3->SetPointCoeff(8,0.03130251,-26.72118,1441.522);
   spline3->SetPoint(9,4.410765,0.6675255);
   spline3->SetPointCoeff(9,1.224139,76.63238,-2151.019);
   spline3->SetPoint(10,4.434664,0.7111891);
   spline3->SetPointCoeff(10,1.201245,-77.59032,1485.014);
   spline3->SetPoint(11,4.458563,0.7158517);
   spline3->SetPointCoeff(11,0.03714323,28.88146,-468.5186);
   spline3->SetPoint(12,4.482463,0.7268401);
   spline3->SetPointCoeff(12,0.6148173,-4.710158,72.25951);
   spline3->SetPoint(13,4.506362,0.7398298);
   spline3->SetPointCoeff(13,0.5134971,0.4706691,-395.2051);
   spline3->SetPoint(14,4.530261,0.7469761);
   spline3->SetPointCoeff(14,-0.1411941,-27.86456,811.0156);
   spline3->SetPoint(15,4.55416,0.738757);
   spline3->SetPointCoeff(15,-0.0833894,30.28325,-515.2525);
   spline3->SetPoint(16,4.578059,0.7470275);
   spline3->SetPointCoeff(16,0.4812087,-6.659076,-557.8555);
   spline3->SetPoint(17,4.601958,0.7471095);
   spline3->SetPointCoeff(17,-0.7929757,-46.65593,1262.294);
   spline3->SetPoint(18,4.625858,0.7187405);
   spline3->SetPointCoeff(18,-0.8600977,43.84738,-696.7417);
   spline3->SetPoint(19,4.649757,0.7137184);
   spline3->SetPointCoeff(19,0.04185979,-6.107265,-564.3564);
   spline3->SetPoint(20,4.673656,0.7035267);
   spline3->SetPointCoeff(20,-1.217088,-46.57021,1125.092);
   spline3->SetPoint(21,4.697555,0.6631979);
   spline3->SetPointCoeff(21,-1.51521,34.09606,-696.9152);
   spline3->SetPoint(22,4.721454,0.636947);
   spline3->SetPointCoeff(22,-1.079647,-15.87102,383.1899);
   spline3->SetPoint(23,4.745354,0.6073101);
   spline3->SetPointCoeff(23,-1.181655,11.60274,-652.3562);
   spline3->SetPoint(24,4.769253,0.5767916);
   spline3->SetPointCoeff(24,-1.744882,-35.16957,431.4408);
   spline3->SetPoint(25,4.793152,0.520892);
   spline3->SetPointCoeff(25,-2.686651,-4.236341,120.8234);
   spline3->SetPoint(26,4.817051,0.4559129);
   spline3->SetPointCoeff(26,-2.682109,4.426399,-291.7316);
   spline3->SetPoint(27,4.84095,0.3903586);
   spline3->SetPointCoeff(27,-2.97042,-16.49003,372.763);
   spline3->SetPoint(28,4.864849,0.3150378);
   spline3->SetPointCoeff(28,-3.119882,10.23615,-143.348);
   spline3->SetPoint(29,4.888749,0.2443651);
   spline3->SetPointCoeff(29,-2.876239,-0.0415436,383.506);
   spline3->SetPoint(30,4.912648,0.1808366);
   spline3->SetPointCoeff(30,-2.221083,27.45488,-522.3846);
   spline3->SetPoint(31,4.936547,0.1363052);
   spline3->SetPointCoeff(31,-1.803898,-9.998799,465.4737);
   spline3->SetPoint(32,4.960446,0.09383647);
   spline3->SetPointCoeff(32,-1.484229,23.37451,-324.3798);
   spline3->SetPoint(33,4.984345,0.0672875);
   spline3->SetPointCoeff(33,-0.9227948,0.1172855,36.48207);
   spline3->SetPoint(34,5.008244,0.04579846);
   spline3->SetPointCoeff(34,-0.8546764,2.732959,81.81173);
   spline3->SetPoint(35,5.032144,0.02805016);
   spline3->SetPointCoeff(35,-0.5838601,8.598657,-118.9671);
   spline3->SetPoint(36,5.056043,0.01738373);
   spline3->SetPointCoeff(36,-0.3767101,0.06901078,50.79424);
   spline3->SetPoint(37,5.079942,0.009113451);
   spline3->SetPointCoeff(37,-0.286375,3.710831,-28.53874);
   spline3->SetPoint(38,5.103841,0.003999276);
   spline3->SetPointCoeff(38,-0.1579049,1.664675,-28.53874);
   spline3->SetPoint(39,5.12774,0.0007867257);
   spline3->SetPointCoeff(39,-0.1272376,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_r6",4.195673,5.12774,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(9);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,4.195673,5.256743);
   spline3->SetPointCoeff(0,215.4991,1809.265,-10752.87);
   spline3->SetPoint(1,4.219572,11.29361);
   spline3->SetPointCoeff(1,283.5538,1038.311,-10752.87);
   spline3->SetPoint(2,4.243471,18.51658);
   spline3->SetPointCoeff(2,314.7581,267.3566,104371.4);
   spline3->SetPoint(3,4.26737,27.61646);
   spline3->SetPointCoeff(3,506.3789,7750.526,114217.9);
   spline3->SetPoint(4,4.291269,45.7045);
   spline3->SetPointCoeff(4,1072.555,15939.67,609805.1);
   spline3->SetPoint(5,4.315168,88.76608);
   spline3->SetPointCoeff(5,2879.352,59661.18,-1681906);
   spline3->SetPoint(6,4.339068,168.6981);
   spline3->SetPointCoeff(6,2849.093,-60927.29,679316.8);
   spline3->SetPoint(7,4.362967,211.2622);
   spline3->SetPointCoeff(7,1100.887,-12221.97,-504785.1);
   spline3->SetPoint(8,4.386866,223.7011);
   spline3->SetPointCoeff(8,-348.2577,-48413.8,1732758);
   spline3->SetPoint(9,4.410765,211.3785);
   spline3->SetPointCoeff(9,306.7434,75820.66,-2075756);
   spline3->SetPoint(10,4.434664,233.6808);
   spline3->SetPointCoeff(10,374.0143,-73005.88,1286947);
   spline3->SetPoint(11,4.458563,218.4881);
   spline3->SetPointCoeff(11,-910.3469,19265.05,31197.08);
   spline3->SetPoint(12,4.482463,208.1611);
   spline3->SetPointCoeff(12,63.94691,21501.8,-612263.5);
   spline3->SetPoint(13,4.506362,213.6128);
   spline3->SetPointCoeff(13,42.57697,-22395.97,337761.9);
   spline3->SetPoint(14,4.530261,206.4491);
   spline3->SetPointCoeff(14,-449.1545,1820.716,-58902.87);
   spline3->SetPoint(15,4.55416,195.9505);
   spline3->SetPointCoeff(15,-463.058,-2402.473,191116.2);
   spline3->SetPoint(16,4.578059,186.1205);
   spline3->SetPointCoeff(16,-250.4126,11300.08,-266994.4);
   spline3->SetPoint(17,4.601958,182.9455);
   spline3->SetPointCoeff(17,-167.7853,-7842.755,417389.8);
   spline3->SetPoint(18,4.625858,180.1536);
   spline3->SetPointCoeff(18,172.546,22083.05,-822939.6);
   spline3->SetPoint(19,4.649757,185.6569);
   spline3->SetPointCoeff(19,-182.0367,-36919.67,888268.6);
   spline3->SetPoint(20,4.673656,172.3443);
   spline3->SetPointCoeff(20,-424.6774,26766.98,-585555.1);
   spline3->SetPoint(21,4.697555,169.4902);
   spline3->SetPointCoeff(21,-148.6152,-15215.86,576989);
   spline3->SetPoint(22,4.721454,165.1238);
   spline3->SetPointCoeff(22,112.769,26152.82,-801788.4);
   spline3->SetPoint(23,4.745354,171.8118);
   spline3->SetPointCoeff(23,-11.0431,-31333.42,703536.2);
   spline3->SetPoint(24,4.769253,163.2548);
   spline3->SetPointCoeff(24,-303.2115,19108.38,-337268.5);
   spline3->SetPoint(25,4.793152,162.3185);
   spline3->SetPointCoeff(25,32.22387,-5072.935,109336.6);
   spline3->SetPoint(26,4.817051,161.6836);
   spline3->SetPointCoeff(26,-22.90457,2766.226,55977.54);
   spline3->SetPoint(27,4.84095,163.4803);
   spline3->SetPointCoeff(27,205.2346,6779.676,-243462.4);
   spline3->SetPoint(28,4.864849,168.9342);
   spline3->SetPointCoeff(28,112.1164,-10675.97,128703.9);
   spline3->SetPoint(29,4.888749,167.2728);
   spline3->SetPointCoeff(29,-177.6418,-1448.224,169371.8);
   spline3->SetPoint(30,4.912648,164.5121);
   spline3->SetPointCoeff(30,43.3559,10695.31,-485979.4);
   spline3->SetPoint(31,4.936547,165.0233);
   spline3->SetPointCoeff(31,-278.1571,-24148.2,780530.8);
   spline3->SetPoint(32,4.960446,155.2375);
   spline3->SetPointCoeff(32,-94.95303,31813.91,-851509.5);
   spline3->SetPoint(33,4.984345,159.5158);
   spline3->SetPointCoeff(33,-33.37181,-29237.2,379991.6);
   spline3->SetPoint(34,5.008244,147.2059);
   spline3->SetPointCoeff(34,-779.7416,-1992.746,212084.9);
   spline3->SetPoint(35,5.032144,130.3276);
   spline3->SetPointCoeff(35,-511.5817,13213.21,-465864);
   spline3->SetPoint(36,5.056043,119.2889);
   spline3->SetPointCoeff(36,-678.2751,-20188.07,327107.9);
   spline3->SetPoint(37,5.079942,96.01306);
   spline3->SetPointCoeff(37,-1082.729,3264.75,-289683.7);
   spline3->SetPoint(38,5.103841,68.04715);
   spline3->SetPointCoeff(38,-1423.055,-17504.85,-289683.7);
   spline3->SetPoint(39,5.12774,20.08474);
   spline3->SetPointCoeff(39,-2756.134,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_s6",4.195673,5.12774,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(6);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,4.195673,2.806489);
   spline3->SetPointCoeff(0,92.4251,12837.26,-141096.4);
   spline3->SetPoint(1,4.219572,10.4216);
   spline3->SetPointCoeff(1,464.2544,2720.996,-141096.4);
   spline3->SetPoint(2,4.243471,21.14501);
   spline3->SetPointCoeff(2,352.5433,-7395.266,55976.72);
   spline3->SetPoint(3,4.26737,26.11065);
   spline3->SetPointCoeff(3,94.97855,-3381.874,48011.69);
   spline3->SetPoint(4,4.291269,27.10432);
   spline3->SetPointCoeff(4,15.59914,60.44475,-57807.96);
   spline3->SetPoint(5,4.315168,26.72254);
   spline3->SetPointCoeff(5,-80.56629,-4084.242,110380.8);
   spline3->SetPoint(6,4.339068,23.97103);
   spline3->SetPointCoeff(6,-86.64754,3829.788,-90136.32);
   spline3->SetPoint(7,4.362967,22.85728);
   spline3->SetPointCoeff(7,-58.03961,-2632.762,36398.87);
   spline3->SetPoint(8,4.386866,20.46329);
   spline3->SetPointCoeff(8,-121.5114,-23.05397,30931.8);
   spline3->SetPoint(9,4.410765,17.96833);
   spline3->SetPointCoeff(9,-69.61136,2194.679,-61440.11);
   spline3->SetPoint(10,4.434664,16.71953);
   spline3->SetPointCoeff(10,-69.98763,-2210.423,62280.39);
   spline3->SetPoint(11,4.458563,14.63451);
   spline3->SetPointCoeff(11,-68.92406,2254.926,-42464.57);
   spline3->SetPoint(12,4.482463,13.69557);
   spline3->SetPointCoeff(12,-33.90588,-789.6786,22943.4);
   spline3->SetPoint(13,4.506362,12.74739);
   spline3->SetPointCoeff(13,-32.33743,855.3062,-4033.234);
   spline3->SetPoint(14,4.530261,12.40803);
   spline3->SetPointCoeff(14,1.633797,566.1334,-8128.865);
   spline3->SetPoint(15,4.55416,12.65947);
   spline3->SetPointCoeff(15,14.76513,-16.68596,18965.26);
   spline3->SetPoint(16,4.578059,13.2617);
   spline3->SetPointCoeff(16,46.46475,1343.076,-37372.54);
   spline3->SetPoint(17,4.601958,14.62914);
   spline3->SetPointCoeff(17,46.62328,-1336.442,42938.72);
   spline3->SetPoint(18,4.625858,15.56619);
   spline3->SetPointCoeff(18,56.31953,1742.157,-33623.09);
   spline3->SetPoint(19,4.649757,17.44828);
   spline3->SetPointCoeff(19,81.97822,-668.5345,13717.56);
   spline3->SetPoint(20,4.673656,19.2129);
   spline3->SetPointCoeff(20,73.52858,314.9807,-13853.84);
   spline3->SetPoint(21,4.697555,20.96096);
   spline3->SetPointCoeff(21,64.84542,-678.3052,11896.32);
   spline3->SetPoint(22,4.721454,22.28568);
   spline3->SetPointCoeff(22,52.80803,174.6312,-830.661);
   spline3->SetPoint(23,4.745354,23.63615);
   spline3->SetPointCoeff(23,59.73177,115.0749,-19684.1);
   spline3->SetPoint(24,4.769253,24.86072);
   spline3->SetPointCoeff(24,31.50323,-1296.226,-27236.8);
   spline3->SetPoint(25,4.793152,24.50146);
   spline3->SetPointCoeff(25,-77.12477,-3249.037,21743.87);
   spline3->SetPoint(26,4.817051,21.0993);
   spline3->SetPointCoeff(26,-195.165,-1690.055,14154.12);
   spline3->SetPoint(27,4.84095,15.66292);
   spline3->SetPointCoeff(27,-251.6936,-675.2401,37788.55);
   spline3->SetPoint(28,4.864849,9.777813);
   spline3->SetPointCoeff(28,-219.2178,2034.105,-5337.223);
   spline3->SetPoint(29,4.888749,5.627654);
   spline3->SetPointCoeff(29,-131.1363,1651.44,-8721.349);
   spline3->SetPoint(30,4.912648,3.317807);
   spline3->SetPointCoeff(30,-67.14439,1026.141,-13429.26);
   spline3->SetPoint(31,4.936547,2.115897);
   spline3->SetPointCoeff(31,-41.10776,63.29587,6141.209);
   spline3->SetPoint(32,4.960446,1.253439);
   spline3->SetPointCoeff(32,-27.55929,503.6053,-6642.788);
   spline3->SetPoint(33,4.984345,0.7917614);
   spline3->SetPointCoeff(33,-14.87029,27.33394,1229.912);
   spline3->SetPoint(34,5.008244,0.4687752);
   spline3->SetPointCoeff(34,-11.4563,115.5156,-422.3732);
   spline3->SetPoint(35,5.032144,0.2551925);
   spline3->SetPointCoeff(35,-6.658588,85.23248,-781.1332);
   spline3->SetPoint(36,5.056043,0.1340772);
   spline3->SetPointCoeff(36,-3.923098,29.22717,106.9798);
   spline3->SetPoint(37,5.079942,0.05847247);
   spline3->SetPointCoeff(37,-2.342776,36.89736,-252.8466);
   spline3->SetPoint(38,5.103841,0.02010525);
   spline3->SetPointCoeff(38,-1.012399,18.76888,-252.8466);
   spline3->SetPoint(39,5.12774,0.003178502);
   spline3->SetPointCoeff(39,-0.5485332,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_z6",4.195673,5.12774,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(7);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,4.195673,0.1997219);
   spline3->SetPointCoeff(0,13.78897,464.3434,-2067.048);
   spline3->SetPoint(1,4.219572,0.7662699);
   spline3->SetPointCoeff(1,32.44191,316.1412,-2067.048);
   spline3->SetPoint(2,4.243471,1.693959);
   spline3->SetPointCoeff(2,44.01102,167.939,3464.04);
   spline3->SetPoint(3,4.26737,2.888994);
   spline3->SetPointCoeff(3,57.9739,416.3021,4184.306);
   spline3->SetPoint(4,4.291269,4.569419);
   spline3->SetPointCoeff(4,85.0423,716.3064,-14345.77);
   spline3->SetPoint(5,4.315168,6.815166);
   spline3->SetPointCoeff(5,94.69893,-312.2496,21285.86);
   spline3->SetPoint(6,4.339068,9.190606);
   spline3->SetPointCoeff(6,116.2475,1213.893,-14446.64);
   spline3->SetPoint(7,4.362967,12.46496);
   spline3->SetPointCoeff(7,149.5151,178.105,-3923.822);
   spline3->SetPoint(8,4.386866,16.08641);
   spline3->SetPointCoeff(8,151.3047,-103.2233,25997.83);
   spline3->SetPoint(9,4.410765,19.99839);
   spline3->SetPointCoeff(9,190.9183,1760.756,-69503.79);
   spline3->SetPoint(10,4.434664,24.61811);
   spline3->SetPointCoeff(10,155.9841,-3222.493,52995.48);
   spline3->SetPoint(11,4.458563,27.22883);
   spline3->SetPointCoeff(11,92.7626,577.1515,-38795.64);
   spline3->SetPoint(12,4.482463,29.24585);
   spline3->SetPointCoeff(12,53.87272,-2204.4,23271.01);
   spline3->SetPoint(13,4.506362,29.59193);
   spline3->SetPointCoeff(13,-11.61879,-535.9262,1968.659);
   spline3->SetPoint(14,4.530261,29.03502);
   spline3->SetPointCoeff(14,-33.86186,-394.7783,-5880.971);
   spline3->SetPoint(15,4.55416,27.91999);
   spline3->SetPointCoeff(15,-62.80871,-816.4293,-6029.061);
   spline3->SetPoint(16,4.578059,25.87029);
   spline3->SetPointCoeff(16,-112.1635,-1248.698,13554.23);
   spline3->SetPoint(17,4.601958,22.66148);
   spline3->SetPointCoeff(17,-148.6239,-276.8932,8831.671);
   spline3->SetPoint(18,4.625858,19.0719);
   spline3->SetPointCoeff(18,-146.7258,356.3157,-22498.22);
   spline3->SetPoint(19,4.649757,15.46168);
   spline3->SetPointCoeff(19,-168.2454,-1256.75,38111.81);
   spline3->SetPoint(20,4.673656,11.24318);
   spline3->SetPointCoeff(20,-163.011,1475.771,-5101.804);
   spline3->SetPoint(21,4.697555,8.120625);
   spline3->SetPointCoeff(21,-101.2136,1109.985,-12764.84);
   spline3->SetPoint(22,4.721454,6.161448);
   spline3->SetPointCoeff(22,-70.03085,194.7771,6918.864);
   spline3->SetPoint(23,4.745354,4.693466);
   spline3->SetPointCoeff(23,-48.86527,690.8424,-10371.92);
   spline3->SetPoint(24,4.769253,3.778633);
   spline3->SetPointCoeff(24,-33.61654,-52.79812,2622.749);
   spline3->SetPoint(25,4.793152,2.980871);
   spline3->SetPointCoeff(25,-31.6461,135.2464,1610.939);
   spline3->SetPoint(26,4.817051,2.323794);
   spline3->SetPointCoeff(26,-22.42118,250.7467,-3981.447);
   spline3->SetPoint(27,4.84095,1.876817);
   spline3->SetPointCoeff(27,-17.25816,-34.71312,2469.423);
   spline3->SetPoint(28,4.864849,1.478243);
   spline3->SetPointCoeff(28,-14.686,142.3384,-2597.23);
   spline3->SetPoint(29,4.888749,1.173106);
   spline3->SetPointCoeff(29,-12.33285,-43.87655,2872.696);
   spline3->SetPoint(30,4.912648,0.8925137);
   spline3->SetPointCoeff(30,-9.507675,162.0886,-3318.043);
   spline3->SetPoint(31,4.936547,0.7125754);
   spline3->SetPointCoeff(31,-7.44561,-75.80678,2289.801);
   spline3->SetPoint(32,4.960446,0.5225899);
   spline3->SetPointCoeff(32,-7.14545,88.36624,-1161.004);
   spline3->SetPoint(33,4.984345,0.3864434);
   spline3->SetPointCoeff(33,-4.911083,5.125148,34.13713);
   spline3->SetPoint(34,5.008244,0.2724659);
   spline3->SetPointCoeff(34,-4.607615,7.572695,607.0579);
   spline3->SetPoint(35,5.032144,0.1749597);
   spline3->SetPointCoeff(35,-3.205453,51.09724,-818.1036);
   spline3->SetPoint(36,5.056043,0.1163698);
   spline3->SetPointCoeff(36,-2.164919,-7.558752,400.661);
   spline3->SetPoint(37,5.079942,0.06578188);
   spline3->SetPointCoeff(37,-1.839678,21.16765,-184.142);
   spline3->SetPoint(38,5.103841,0.03139181);
   spline3->SetPointCoeff(38,-1.143429,7.965121,-184.142);
   spline3->SetPoint(39,5.12774,0.006100627);
   spline3->SetPointCoeff(39,-1.078238,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> figs/Fig12a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig12a()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 23:55:04 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-1.411168,-114.7501,1.126904,560.2504);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.162);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   
   TH1F *h3__1 = new TH1F("h3__1","",40,-1,1);
   h3__1->SetBinContent(1,60.79763);
   h3__1->SetBinContent(2,80.32777);
   h3__1->SetBinContent(3,88.12946);
   h3__1->SetBinContent(4,102.9168);
   h3__1->SetBinContent(5,108.7455);
   h3__1->SetBinContent(6,147.3454);
   h3__1->SetBinContent(7,137.6835);
   h3__1->SetBinContent(8,129.4374);
   h3__1->SetBinContent(9,131.0274);
   h3__1->SetBinContent(10,143.1093);
   h3__1->SetBinContent(11,181.795);
   h3__1->SetBinContent(12,171.7687);
   h3__1->SetBinContent(13,196.0579);
   h3__1->SetBinContent(14,224.5146);
   h3__1->SetBinContent(15,202.411);
   h3__1->SetBinContent(16,205.1933);
   h3__1->SetBinContent(17,204.5644);
   h3__1->SetBinContent(18,234.2178);
   h3__1->SetBinContent(19,235.8609);
   h3__1->SetBinContent(20,242.1494);
   h3__1->SetBinContent(21,272.2919);
   h3__1->SetBinContent(22,272.0815);
   h3__1->SetBinContent(23,277.9667);
   h3__1->SetBinContent(24,281.8543);
   h3__1->SetBinContent(25,342.1901);
   h3__1->SetBinContent(26,345.5669);
   h3__1->SetBinContent(27,346.2233);
   h3__1->SetBinContent(28,341.1589);
   h3__1->SetBinContent(29,361.6074);
   h3__1->SetBinContent(30,308.8055);
   h3__1->SetBinContent(31,350.13);
   h3__1->SetBinContent(32,323.8902);
   h3__1->SetBinContent(33,310.6201);
   h3__1->SetBinContent(34,319.649);
   h3__1->SetBinContent(35,308.0664);
   h3__1->SetBinContent(36,314.8832);
   h3__1->SetBinContent(37,333.2897);
   h3__1->SetBinContent(38,303.4245);
   h3__1->SetBinContent(39,288.504);
   h3__1->SetBinContent(40,324.002);
   h3__1->SetBinError(1,8.350891);
   h3__1->SetBinError(2,9.662115);
   h3__1->SetBinError(3,9.935105);
   h3__1->SetBinError(4,10.63055);
   h3__1->SetBinError(5,11.22115);
   h3__1->SetBinError(6,12.80058);
   h3__1->SetBinError(7,12.32176);
   h3__1->SetBinError(8,12.1347);
   h3__1->SetBinError(9,12.17096);
   h3__1->SetBinError(10,12.58907);
   h3__1->SetBinError(11,14.26683);
   h3__1->SetBinError(12,13.76085);
   h3__1->SetBinError(13,14.65748);
   h3__1->SetBinError(14,15.60837);
   h3__1->SetBinError(15,15.0746);
   h3__1->SetBinError(16,14.96138);
   h3__1->SetBinError(17,14.86128);
   h3__1->SetBinError(18,16.10435);
   h3__1->SetBinError(19,15.96631);
   h3__1->SetBinError(20,16.31476);
   h3__1->SetBinError(21,17.13207);
   h3__1->SetBinError(22,17.11387);
   h3__1->SetBinError(23,17.30448);
   h3__1->SetBinError(24,17.25464);
   h3__1->SetBinError(25,19.03384);
   h3__1->SetBinError(26,19.2248);
   h3__1->SetBinError(27,19.29069);
   h3__1->SetBinError(28,19.06214);
   h3__1->SetBinError(29,19.68706);
   h3__1->SetBinError(30,18.22159);
   h3__1->SetBinError(31,19.31633);
   h3__1->SetBinError(32,18.57918);
   h3__1->SetBinError(33,18.20932);
   h3__1->SetBinError(34,18.51876);
   h3__1->SetBinError(35,18.26994);
   h3__1->SetBinError(36,18.39231);
   h3__1->SetBinError(37,18.86159);
   h3__1->SetBinError(38,17.91878);
   h3__1->SetBinError(39,17.57817);
   h3__1->SetBinError(40,18.66292);
   h3__1->SetMinimum(0);
   h3__1->SetMaximum(506.2503);
   h3__1->SetEntries(11916);
   h3__1->SetStats(0);
   h3__1->SetLineWidth(3);
   h3__1->SetMarkerStyle(0);
   h3__1->SetMarkerSize(0.5);
   h3__1->GetXaxis()->SetTitle("cos#it{#theta}_{#it{K}}");
   h3__1->GetXaxis()->SetNdivisions(505);
   h3__1->GetXaxis()->SetLabelFont(132);
   h3__1->GetXaxis()->SetLabelOffset(0.01);
   h3__1->GetXaxis()->SetLabelSize(0.06);
   h3__1->GetXaxis()->SetTitleSize(0.072);
   h3__1->GetXaxis()->SetTitleOffset(0.95);
   h3__1->GetXaxis()->SetTitleFont(132);
   h3__1->GetYaxis()->SetTitle("Yield/(0.05)");
   h3__1->GetYaxis()->SetLabelFont(132);
   h3__1->GetYaxis()->SetLabelOffset(0.01);
   h3__1->GetYaxis()->SetLabelSize(0.06);
   h3__1->GetYaxis()->SetTitleSize(0.072);
   h3__1->GetYaxis()->SetTitleOffset(1.05);
   h3__1->GetYaxis()->SetTitleFont(132);
   h3__1->GetZaxis()->SetLabelFont(132);
   h3__1->GetZaxis()->SetLabelSize(0.06);
   h3__1->GetZaxis()->SetTitleSize(0.072);
   h3__1->GetZaxis()->SetTitleOffset(1);
   h3__1->GetZaxis()->SetTitleFont(132);
   h3__1->Draw("e");
   
   Double_t Graph_from_h4_fx1[25] = {
   -0.96,
   -0.88,
   -0.8,
   -0.72,
   -0.64,
   -0.56,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   -3.469447e-17,
   0.08,
   0.16,
   0.24,
   0.32,
   0.4,
   0.48,
   0.56,
   0.64,
   0.72,
   0.8,
   0.88,
   0.96};
   Double_t Graph_from_h4_fy1[25] = {
   71.25893,
   96.40154,
   118.1688,
   137.0337,
   154.3386,
   164.8019,
   174.6907,
   181.7292,
   195.6521,
   201.7853,
   213.364,
   224.2472,
   250.3895,
   276.4344,
   306.4842,
   327.7285,
   328.0047,
   324.9974,
   318.7539,
   323.4724,
   310.2688,
   318.6482,
   312.5011,
   317.4933,
   322.7635};
   TGraph *graph = new TGraph(25,Graph_from_h4_fx1,Graph_from_h4_fy1);
   graph->SetName("Graph_from_h4");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_h41 = new TH1F("Graph_Graph_from_h41","",100,-1.152,1.152);
   Graph_Graph_from_h41->SetMinimum(45.58435);
   Graph_Graph_from_h41->SetMaximum(353.6793);
   Graph_Graph_from_h41->SetDirectory(0);
   Graph_Graph_from_h41->SetStats(0);
   Graph_Graph_from_h41->SetMarkerStyle(20);
   Graph_Graph_from_h41->SetMarkerSize(0.5);
   Graph_Graph_from_h41->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_h41->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_h41->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h41->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h41->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h41->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_h41->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_h41->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_h41->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h41->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h41->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h41->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_h41->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_h41->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_h41->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h41->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h41->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_h41->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_h41);
   
   graph->Draw(",c");
   
   TH1F *h3__2 = new TH1F("h3__2","",40,-1,1);
   h3__2->SetBinContent(1,60.79763);
   h3__2->SetBinContent(2,80.32777);
   h3__2->SetBinContent(3,88.12946);
   h3__2->SetBinContent(4,102.9168);
   h3__2->SetBinContent(5,108.7455);
   h3__2->SetBinContent(6,147.3454);
   h3__2->SetBinContent(7,137.6835);
   h3__2->SetBinContent(8,129.4374);
   h3__2->SetBinContent(9,131.0274);
   h3__2->SetBinContent(10,143.1093);
   h3__2->SetBinContent(11,181.795);
   h3__2->SetBinContent(12,171.7687);
   h3__2->SetBinContent(13,196.0579);
   h3__2->SetBinContent(14,224.5146);
   h3__2->SetBinContent(15,202.411);
   h3__2->SetBinContent(16,205.1933);
   h3__2->SetBinContent(17,204.5644);
   h3__2->SetBinContent(18,234.2178);
   h3__2->SetBinContent(19,235.8609);
   h3__2->SetBinContent(20,242.1494);
   h3__2->SetBinContent(21,272.2919);
   h3__2->SetBinContent(22,272.0815);
   h3__2->SetBinContent(23,277.9667);
   h3__2->SetBinContent(24,281.8543);
   h3__2->SetBinContent(25,342.1901);
   h3__2->SetBinContent(26,345.5669);
   h3__2->SetBinContent(27,346.2233);
   h3__2->SetBinContent(28,341.1589);
   h3__2->SetBinContent(29,361.6074);
   h3__2->SetBinContent(30,308.8055);
   h3__2->SetBinContent(31,350.13);
   h3__2->SetBinContent(32,323.8902);
   h3__2->SetBinContent(33,310.6201);
   h3__2->SetBinContent(34,319.649);
   h3__2->SetBinContent(35,308.0664);
   h3__2->SetBinContent(36,314.8832);
   h3__2->SetBinContent(37,333.2897);
   h3__2->SetBinContent(38,303.4245);
   h3__2->SetBinContent(39,288.504);
   h3__2->SetBinContent(40,324.002);
   h3__2->SetBinError(1,8.350891);
   h3__2->SetBinError(2,9.662115);
   h3__2->SetBinError(3,9.935105);
   h3__2->SetBinError(4,10.63055);
   h3__2->SetBinError(5,11.22115);
   h3__2->SetBinError(6,12.80058);
   h3__2->SetBinError(7,12.32176);
   h3__2->SetBinError(8,12.1347);
   h3__2->SetBinError(9,12.17096);
   h3__2->SetBinError(10,12.58907);
   h3__2->SetBinError(11,14.26683);
   h3__2->SetBinError(12,13.76085);
   h3__2->SetBinError(13,14.65748);
   h3__2->SetBinError(14,15.60837);
   h3__2->SetBinError(15,15.0746);
   h3__2->SetBinError(16,14.96138);
   h3__2->SetBinError(17,14.86128);
   h3__2->SetBinError(18,16.10435);
   h3__2->SetBinError(19,15.96631);
   h3__2->SetBinError(20,16.31476);
   h3__2->SetBinError(21,17.13207);
   h3__2->SetBinError(22,17.11387);
   h3__2->SetBinError(23,17.30448);
   h3__2->SetBinError(24,17.25464);
   h3__2->SetBinError(25,19.03384);
   h3__2->SetBinError(26,19.2248);
   h3__2->SetBinError(27,19.29069);
   h3__2->SetBinError(28,19.06214);
   h3__2->SetBinError(29,19.68706);
   h3__2->SetBinError(30,18.22159);
   h3__2->SetBinError(31,19.31633);
   h3__2->SetBinError(32,18.57918);
   h3__2->SetBinError(33,18.20932);
   h3__2->SetBinError(34,18.51876);
   h3__2->SetBinError(35,18.26994);
   h3__2->SetBinError(36,18.39231);
   h3__2->SetBinError(37,18.86159);
   h3__2->SetBinError(38,17.91878);
   h3__2->SetBinError(39,17.57817);
   h3__2->SetBinError(40,18.66292);
   h3__2->SetMinimum(0);
   h3__2->SetMaximum(506.2503);
   h3__2->SetEntries(11916);
   h3__2->SetStats(0);
   h3__2->SetLineWidth(3);
   h3__2->SetMarkerStyle(0);
   h3__2->SetMarkerSize(0.5);
   h3__2->GetXaxis()->SetTitle("cos#it{#theta}_{#it{K}}");
   h3__2->GetXaxis()->SetNdivisions(505);
   h3__2->GetXaxis()->SetLabelFont(132);
   h3__2->GetXaxis()->SetLabelOffset(0.01);
   h3__2->GetXaxis()->SetLabelSize(0.06);
   h3__2->GetXaxis()->SetTitleSize(0.072);
   h3__2->GetXaxis()->SetTitleOffset(0.95);
   h3__2->GetXaxis()->SetTitleFont(132);
   h3__2->GetYaxis()->SetTitle("Yield/(0.05)");
   h3__2->GetYaxis()->SetLabelFont(132);
   h3__2->GetYaxis()->SetLabelOffset(0.01);
   h3__2->GetYaxis()->SetLabelSize(0.06);
   h3__2->GetYaxis()->SetTitleSize(0.072);
   h3__2->GetYaxis()->SetTitleOffset(1.05);
   h3__2->GetYaxis()->SetTitleFont(132);
   h3__2->GetZaxis()->SetLabelFont(132);
   h3__2->GetZaxis()->SetLabelSize(0.06);
   h3__2->GetZaxis()->SetTitleSize(0.072);
   h3__2->GetZaxis()->SetTitleOffset(1);
   h3__2->GetZaxis()->SetTitleFont(132);
   h3__2->Draw("e,same");
   
   TSpline3 *spline3 = new TSpline3("spline_p12",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);

   ci = TColor::GetColor("#999900");
   spline3->SetLineColor(ci);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,15.9176);
   spline3->SetPointCoeff(0,27.86268,-183.5482,642.4829);
   spline3->SetPoint(1,-0.925,16.93217);
   spline3->SetPointCoeff(1,14.32649,-87.17575,642.4829);
   spline3->SetPoint(2,-0.875,17.51087);
   spline3->SetPointCoeff(2,10.42753,9.196683,866.7024);
   spline3->SetPoint(3,-0.825,18.16358);
   spline3->SetPointCoeff(3,17.84747,139.202,-2646.142);
   spline3->SetPoint(4,-0.775,19.07319);
   spline3->SetPointCoeff(4,11.92161,-257.7193,3071.322);
   spline3->SetPoint(5,-0.725,19.40888);
   spline3->SetPointCoeff(5,9.184586,202.9789,-2227.294);
   spline3->SetPoint(6,-0.675,20.09715);
   spline3->SetPointCoeff(6,12.77777,-131.1152,1628.46);
   spline3->SetPoint(7,-0.625,20.61181);
   spline3->SetPointCoeff(7,11.8797,113.1537,-1597.64);
   spline3->SetPoint(8,-0.575,21.28897);
   spline3->SetPointCoeff(8,11.21277,-126.4923,330.553);
   spline3->SetPoint(9,-0.525,21.5747);
   spline3->SetPointCoeff(9,1.042679,-76.90939,1387.306);
   spline3->SetPoint(10,-0.475,21.60797);
   spline3->SetPointCoeff(10,3.756534,131.1865,-433.4115);
   spline3->SetPoint(11,-0.425,22.06959);
   spline3->SetPointCoeff(11,13.6246,66.17478,-1023.228);
   spline3->SetPoint(12,-0.375,22.78835);
   spline3->SetPointCoeff(12,12.56787,-87.30942,211.6567);
   spline3->SetPoint(13,-0.325,23.22493);
   spline3->SetPointCoeff(13,5.424349,-55.56091,289.1195);
   spline3->SetPoint(14,-0.275,23.39338);
   spline3->SetPointCoeff(14,2.036654,-12.19299,-1063.111);
   spline3->SetPoint(15,-0.225,23.33184);
   spline3->SetPointCoeff(15,-7.15598,-171.6597,2487.511);
   spline3->SetPoint(16,-0.175,22.85583);
   spline3->SetPointCoeff(16,-5.665617,201.467,575.3931);
   spline3->SetPoint(17,-0.125,23.14815);
   spline3->SetPointCoeff(17,18.79653,287.7759,-6592.764);
   spline3->SetPoint(18,-0.075,23.98332);
   spline3->SetPointCoeff(18,-1.871607,-701.1386,8252.281);
   spline3->SetPoint(19,-0.025,23.16842);
   spline3->SetPointCoeff(19,-10.09336,536.7035,-4064.92);
   spline3->SetPoint(20,0.025,23.4974);
   spline3->SetPointCoeff(20,13.09009,-73.0345,-1610.978);
   spline3->SetPoint(21,0.075,23.76795);
   spline3->SetPointCoeff(21,-6.295696,-314.6812,4552.61);
   spline3->SetPoint(22,0.125,23.23553);
   spline3->SetPointCoeff(22,-3.619243,368.2103,-3941.868);
   spline3->SetPoint(23,0.175,23.48236);
   spline3->SetPointCoeff(23,3.637772,-223.07,1673.496);
   spline3->SetPoint(24,0.225,23.31577);
   spline3->SetPointCoeff(24,-6.118001,27.9545,443.6677);
   spline3->SetPoint(25,0.275,23.13521);
   spline3->SetPointCoeff(25,0.00495707,94.50467,-1963.64);
   spline3->SetPoint(26,0.325,23.12626);
   spline3->SetPointCoeff(26,-5.271875,-200.0413,2194.186);
   spline3->SetPoint(27,0.375,22.63684);
   spline3->SetPointCoeff(27,-8.819609,129.0866,-2484.935);
   spline3->SetPoint(28,0.425,22.20796);
   spline3->SetPointCoeff(28,-14.54796,-243.6536,6091.974);
   spline3->SetPoint(29,0.475,21.63293);
   spline3->SetPointCoeff(29,6.776487,670.1425,-9384.303);
   spline3->SetPoint(30,0.525,22.47407);
   spline3->SetPointCoeff(30,3.408463,-737.5029,7791.138);
   spline3->SetPoint(31,0.575,21.77463);
   spline3->SetPointCoeff(31,-11.90829,431.1678,-4613.7);
   spline3->SetPoint(32,0.625,21.68042);
   spline3->SetPointCoeff(32,-3.394267,-260.8873,2472.333);
   spline3->SetPoint(33,0.675,21.16753);
   spline3->SetPointCoeff(33,-10.94049,109.9627,-1046.781);
   spline3->SetPoint(34,0.725,20.76456);
   spline3->SetPointCoeff(34,-7.795081,-47.05445,340.829);
   spline3->SetPoint(35,0.775,20.29978);
   spline3->SetPointCoeff(35,-9.944308,4.069895,1589.761);
   spline3->SetPoint(36,0.825,20.01146);
   spline3->SetPointCoeff(36,2.385889,242.5341,-5096.327);
   spline3->SetPoint(37,0.875,20.10004);
   spline3->SetPointCoeff(37,-11.58316,-521.915,4845.718);
   spline3->SetPoint(38,0.925,18.82181);
   spline3->SetPointCoeff(38,-27.43177,204.9427,4845.718);
   spline3->SetPoint(39,0.975,18.5683);
   spline3->SetPointCoeff(39,29.40538,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_p22",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(8);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,6.402544);
   spline3->SetPointCoeff(0,54.82681,-275.6474,785.3756);
   spline3->SetPoint(1,-0.925,8.552938);
   spline3->SetPointCoeff(1,33.15239,-157.841,785.3756);
   spline3->SetPoint(2,-0.875,9.914127);
   spline3->SetPointCoeff(2,23.25861,-40.03467,939.9776);
   spline3->SetPoint(3,-0.825,11.09447);
   spline3->SetPointCoeff(3,26.30497,100.962,-1392.255);
   spline3->SetPoint(4,-0.775,12.48809);
   spline3->SetPointCoeff(4,25.95925,-107.8764,1480.843);
   spline3->SetPoint(5,-0.725,13.70147);
   spline3->SetPointCoeff(5,26.27794,114.2501,-1585.79);
   spline3->SetPoint(6,-0.675,15.10277);
   spline3->SetPointCoeff(6,25.80953,-123.6184,1602.514);
   spline3->SetPoint(7,-0.625,16.28451);
   spline3->SetPointCoeff(7,25.46654,116.7587,-2982.788);
   spline3->SetPoint(8,-0.575,17.47688);
   spline3->SetPointCoeff(8,14.7715,-330.6596,4287.525);
   spline3->SetPoint(9,-0.525,17.92475);
   spline3->SetPointCoeff(9,13.86197,312.4691,-2739.928);
   spline3->SetPoint(10,-0.475,19.05653);
   spline3->SetPointCoeff(10,24.55943,-98.51998,-123.0265);
   spline3->SetPoint(11,-0.425,20.02283);
   spline3->SetPointCoeff(11,13.78474,-116.974,1772.698);
   spline3->SetPoint(12,-0.375,20.64121);
   spline3->SetPointCoeff(12,15.38258,148.9308,-1493.355);
   spline3->SetPoint(13,-0.325,21.596);
   spline3->SetPointCoeff(13,19.07549,-75.07247,135.2611);
   spline3->SetPoint(14,-0.275,22.379);
   spline3->SetPointCoeff(14,12.5827,-54.7833,-153.9366);
   spline3->SetPoint(15,-0.225,22.85194);
   spline3->SetPointCoeff(15,5.949846,-77.87379,875.6573);
   spline3->SetPoint(16,-0.175,23.0642);
   spline3->SetPointCoeff(16,4.729897,53.47481,-394.3317);
   spline3->SetPoint(17,-0.125,23.38509);
   spline3->SetPointCoeff(17,7.11989,-5.674949,1227.808);
   spline3->SetPoint(18,-0.075,23.88037);
   spline3->SetPointCoeff(18,15.76095,178.4962,-5169.518);
   spline3->SetPoint(19,-0.025,24.46847);
   spline3->SetPointCoeff(19,-5.160808,-596.9315,10295.57);
   spline3->SetPoint(20,0.025,24.00505);
   spline3->SetPointCoeff(20,12.36282,947.4041,-13238.21);
   spline3->SetPoint(21,0.075,25.33693);
   spline3->SetPointCoeff(21,7.816637,-1038.328,11211.77);
   spline3->SetPoint(22,0.125,24.53341);
   spline3->SetPointCoeff(22,-11.92786,643.4379,-5866.411);
   spline3->SetPoint(23,0.175,24.81231);
   spline3->SetPointCoeff(23,8.41784,-236.5238,1133.574);
   spline3->SetPoint(24,0.225,24.78359);
   spline3->SetPointCoeff(24,-6.73274,-66.48777,3452.493);
   spline3->SetPoint(25,0.275,24.71229);
   spline3->SetPointCoeff(25,12.51218,451.3862,-8731.571);
   spline3->SetPoint(26,0.325,25.37492);
   spline3->SetPointCoeff(26,-7.83598,-858.3494,11482.9);
   spline3->SetPoint(27,0.375,24.27261);
   spline3->SetPointCoeff(27,-7.54918,864.0854,-8587.948);
   spline3->SetPoint(28,0.425,24.98187);
   spline3->SetPointCoeff(28,14.44975,-424.1068,2130.781);
   spline3->SetPoint(29,0.475,24.91044);
   spline3->SetPointCoeff(29,-11.98008,-104.4897,2352.117);
   spline3->SetPoint(30,0.525,24.34423);
   spline3->SetPointCoeff(30,-4.788174,248.3278,-2348.665);
   spline3->SetPoint(31,0.575,24.43205);
   spline3->SetPointCoeff(31,2.429619,-103.9719,612.4738);
   spline3->SetPoint(32,0.625,24.37016);
   spline3->SetPointCoeff(32,-3.37402,-12.10086,-1020.984);
   spline3->SetPoint(33,0.675,24.04359);
   spline3->SetPointCoeff(33,-12.24149,-165.2485,1129.271);
   spline3->SetPoint(34,0.725,23.15955);
   spline3->SetPointCoeff(34,-20.29681,4.142046,2320.69);
   spline3->SetPoint(35,0.775,22.44515);
   spline3->SetPointCoeff(35,-2.477434,352.2456,-3705.931);
   spline3->SetPoint(36,0.825,22.73865);
   spline3->SetPointCoeff(36,4.952644,-203.644,-314.2136);
   spline3->SetPoint(37,0.875,22.4379);
   spline3->SetPointCoeff(37,-17.76836,-250.776,3145.799);
   spline3->SetPoint(38,0.925,21.31577);
   spline3->SetPointCoeff(38,-19.25247,221.0937,3145.799);
   spline3->SetPoint(39,0.975,21.2991);
   spline3->SetPointCoeff(39,26.45039,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_q2",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(12);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,0.3576548);
   spline3->SetPointCoeff(0,0.6802487,-8.600708,37.77331);
   spline3->SetPoint(1,-0.925,0.3748871);
   spline3->SetPointCoeff(1,0.1034777,-2.934712,37.77331);
   spline3->SetPoint(2,-0.875,0.3774459);
   spline3->SetPointCoeff(2,0.09330628,2.731284,-0.7974319);
   spline3->SetPoint(3,-0.825,0.3888397);
   spline3->SetPointCoeff(3,0.3604539,2.611669,-58.90895);
   spline3->SetPoint(4,-0.775,0.406028);
   spline3->SetPointCoeff(4,0.1798037,-6.224673,69.02262);
   spline3->SetPoint(5,-0.725,0.4080843);
   spline3->SetPointCoeff(5,0.07500605,4.12872,-32.87158);
   spline3->SetPoint(6,-0.675,0.4180475);
   spline3->SetPointCoeff(6,0.2413412,-0.8020171,2.555547);
   spline3->SetPoint(7,-0.625,0.4284289);
   spline3->SetPointCoeff(7,0.1803061,-0.4186851,13.62358);
   spline3->SetPoint(8,-0.575,0.4381005);
   spline3->SetPointCoeff(8,0.2406144,1.624852,-55.70257);
   spline3->SetPoint(9,-0.525,0.4472305);
   spline3->SetPointCoeff(9,-0.01466962,-6.730533,83.86125);
   spline3->SetPoint(10,-0.475,0.4401533);
   spline3->SetPointCoeff(10,-0.05876357,5.848654,-17.4312);
   spline3->SetPoint(11,-0.425,0.4496579);
   spline3->SetPointCoeff(11,0.3953678,3.233974,-62.44196);
   spline3->SetPoint(12,-0.375,0.469706);
   spline3->SetPointCoeff(12,0.2504505,-6.13232,48.85388);
   spline3->SetPoint(13,-0.325,0.4730044);
   spline3->SetPointCoeff(13,0.003622619,1.195762,-10.0087);
   spline3->SetPoint(14,-0.275,0.4749239);
   spline3->SetPointCoeff(14,0.04813358,-0.3055426,-10.51425);
   spline3->SetPoint(15,-0.225,0.4752524);
   spline3->SetPointCoeff(15,-0.06127758,-1.882681,38.3657);
   spline3->SetPoint(16,-0.175,0.4722776);
   spline3->SetPointCoeff(16,0.03819711,3.872174,-7.565888);
   spline3->SetPoint(17,-0.125,0.4829221);
   spline3->SetPointCoeff(17,0.3686704,2.737291,-100.4681);
   spline3->SetPoint(18,-0.075,0.4956403);
   spline3->SetPointCoeff(18,-0.1111115,-12.33293,167.8364);
   spline3->SetPoint(19,-0.025,0.480232);
   spline3->SetPointCoeff(19,-0.08563091,12.84254,-135.2039);
   spline3->SetPoint(20,0.025,0.4911563);
   spline3->SetPointCoeff(20,0.1845935,-7.438051,57.07229);
   spline3->SetPoint(21,0.075,0.4889249);
   spline3->SetPointCoeff(21,-0.1311695,1.122792,7.573422);
   spline3->SetPoint(22,0.125,0.4861201);
   spline3->SetPointCoeff(22,0.03791042,2.258806,-29.2505);
   spline3->SetPoint(23,0.175,0.4900063);
   spline3->SetPointCoeff(23,0.04441225,-2.128769,10.64579);
   spline3->SetPoint(24,0.225,0.4882357);
   spline3->SetPointCoeff(24,-0.08862121,-0.5319003,16.55191);
   spline3->SetPoint(25,0.275,0.4845439);
   spline3->SetPointCoeff(25,-0.01767191,1.950886,-33.2152);
   spline3->SetPoint(26,0.325,0.4843856);
   spline3->SetPointCoeff(26,-0.0716973,-3.031394,29.53693);
   spline3->SetPoint(27,0.375,0.4769144);
   spline3->SetPointCoeff(27,-0.1533097,1.399146,-45.03866);
   spline3->SetPoint(28,0.425,0.4671169);
   spline3->SetPointCoeff(28,-0.3511851,-5.356653,123.9878);
   spline3->SetPoint(29,0.475,0.4516645);
   spline3->SetPointCoeff(29,0.04305793,13.24151,-150.376);
   spline3->SetPoint(30,0.525,0.4681242);
   spline3->SetPointCoeff(30,0.2393889,-9.314893,69.22482);
   spline3->SetPoint(31,0.575,0.4654595);
   spline3->SetPointCoeff(31,-0.1729143,1.06883,-19.1097);
   spline3->SetPoint(32,0.625,0.4570971);
   spline3->SetPointCoeff(32,-0.2093541,-1.797626,34.18962);
   spline3->SetPoint(33,0.675,0.4464091);
   spline3->SetPointCoeff(33,-0.1326945,3.330818,-45.54028);
   spline3->SetPoint(34,0.725,0.4424089);
   spline3->SetPointCoeff(34,-0.1411649,-3.500225,38.81514);
   spline3->SetPoint(35,0.775,0.4314519);
   spline3->SetPointCoeff(35,-0.2000738,2.322046,5.031786);
   spline3->SetPoint(36,0.825,0.4278823);
   spline3->SetPointCoeff(36,0.06986916,3.076814,-89.22383);
   spline3->SetPoint(37,0.875,0.4279149);
   spline3->SetPointCoeff(37,-0.2916282,-10.30676,100.9733);
   spline3->SetPoint(38,0.925,0.4001882);
   spline3->SetPointCoeff(38,-0.5650047,4.83923,100.9733);
   spline3->SetPoint(39,0.975,0.3966577);
   spline3->SetPointCoeff(39,0.6762178,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_r2",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(9);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,50.64952);
   spline3->SetPointCoeff(0,653.3689,-4996.277,18830.45);
   spline3->SetPoint(1,-0.925,73.18108);
   spline3->SetPointCoeff(1,294.9696,-2171.709,18830.45);
   spline3->SetPoint(2,-0.875,84.8541);
   spline3->SetPointCoeff(2,219.027,652.8585,-12175.79);
   spline3->SetPoint(3,-0.825,95.91562);
   spline3->SetPointCoeff(3,192.9944,-1173.51,12147.8);
   spline3->SetPoint(4,-0.775,104.15);
   spline3->SetPointCoeff(4,166.7519,648.66,-7316.967);
   spline3->SetPoint(5,-0.725,113.1947);
   spline3->SetPointCoeff(5,176.7406,-448.8852,-1004.933);
   spline3->SetPoint(6,-0.675,120.7839);
   spline3->SetPointCoeff(6,124.3151,-599.625,9545.926);
   spline3->SetPoint(7,-0.625,126.6938);
   spline3->SetPointCoeff(7,135.9471,832.2639,-36264.22);
   spline3->SetPoint(8,-0.575,131.0388);
   spline3->SetPointCoeff(8,-52.80819,-4607.369,74848.42);
   spline3->SetPoint(9,-0.525,126.236);
   spline3->SetPointCoeff(9,47.81805,6619.894,-82225.66);
   spline3->SetPoint(10,-0.475,134.8984);
   spline3->SetPointCoeff(10,93.11499,-5713.955,52370.15);
   spline3->SetPoint(11,-0.425,131.8156);
   spline3->SetPointCoeff(11,-85.50443,2141.567,-4489.923);
   spline3->SetPoint(12,-0.375,132.333);
   spline3->SetPointCoeff(12,94.97786,1468.079,-28334.9);
   spline3->SetPoint(13,-0.325,137.2103);
   spline3->SetPointCoeff(13,29.27401,-2782.156,12931.56);
   spline3->SetPoint(14,-0.275,133.335);
   spline3->SetPointCoeff(14,-151.9549,-842.4216,45707.04);
   spline3->SetPoint(15,-0.225,129.3446);
   spline3->SetPointCoeff(15,106.6058,6013.634,-101195);
   spline3->SetPoint(16,-0.175,137.0596);
   spline3->SetPointCoeff(16,-50.99347,-9165.619,117678.9);
   spline3->SetPoint(17,-0.125,126.3057);
   spline3->SetPointCoeff(17,-84.96329,8486.223,-77286.44);
   spline3->SetPoint(18,-0.075,133.6123);
   spline3->SetPointCoeff(18,184.0107,-3106.743,19305.38);
   spline3->SetPoint(19,-0.025,137.4592);
   spline3->SetPointCoeff(19,18.12666,-210.937,3960.507);
   spline3->SetPoint(20,0.025,138.3332);
   spline3->SetPointCoeff(20,26.73676,383.139,-5715.519);
   spline3->SetPoint(21,0.075,139.9135);
   spline3->SetPointCoeff(21,22.18428,-474.1887,3679.155);
   spline3->SetPoint(22,0.125,140.2971);
   spline3->SetPointCoeff(22,2.359069,77.68455,13106.56);
   spline3->SetPoint(23,0.175,142.2476);
   spline3->SetPointCoeff(23,108.4267,2043.669,-22482.24);
   spline3->SetPoint(24,0.225,149.9678);
   spline3->SetPointCoeff(24,144.1769,-1328.667,474.7375);
   spline3->SetPoint(25,0.275,153.9143);
   spline3->SetPointCoeff(25,14.8707,-1257.456,11751.5);
   spline3->SetPoint(26,0.325,152.9832);
   spline3->SetPointCoeff(26,-22.73865,505.2691,16128.14);
   spline3->SetPoint(27,0.375,155.1254);
   spline3->SetPointCoeff(27,148.7493,2924.49,-37628.93);
   spline3->SetPoint(28,0.425,165.1705);
   spline3->SetPointCoeff(28,158.9813,-2719.85,29409.07);
   spline3->SetPoint(29,0.475,169.9961);
   spline3->SetPointCoeff(29,107.5644,1691.511,-8489.765);
   spline3->SetPoint(30,0.525,178.5419);
   spline3->SetPointCoeff(30,213.0422,418.046,-34588.68);
   spline3->SetPoint(31,0.575,185.9155);
   spline3->SetPointCoeff(31,-4.568263,-4770.256,72660.04);
   spline3->SetPoint(32,0.625,182.8439);
   spline3->SetPointCoeff(32,63.35642,6128.75,-43518.64);
   spline3->SetPoint(33,0.675,195.8938);
   spline3->SetPointCoeff(33,349.8416,-399.0459,-32499.19);
   spline3->SetPoint(34,0.725,208.3259);
   spline3->SetPointCoeff(34,66.19314,-5273.924,61839.84);
   spline3->SetPoint(35,0.775,206.1807);
   spline3->SetPointCoeff(35,2.599582,4002.053,-22912.79);
   spline3->SetPoint(36,0.825,213.4517);
   spline3->SetPointCoeff(36,230.9589,565.1336,-10031.93);
   spline3->SetPoint(37,0.875,225.1585);
   spline3->SetPointCoeff(37,212.2328,-939.6561,-396.8609);
   spline3->SetPoint(38,0.925,233.3714);
   spline3->SetPointCoeff(38,115.2907,-999.1852,-396.8609);
   spline3->SetPoint(39,0.975,236.5884);
   spline3->SetPointCoeff(39,12.39573,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_s2",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(6);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,22.76503);
   spline3->SetPointCoeff(0,34.94663,-1135.991,5300.06);
   spline3->SetPoint(1,-0.925,22.33489);
   spline3->SetPointCoeff(1,-38.90199,-340.9817,5300.06);
   spline3->SetPoint(2,-0.875,20.19985);
   spline3->SetPointCoeff(2,-33.2497,454.0273,-3856.729);
   spline3->SetPoint(3,-0.825,19.19034);
   spline3->SetPointCoeff(3,-16.77244,-124.4821,198.3438);
   spline3->SetPoint(4,-0.775,18.0653);
   spline3->SetPointCoeff(4,-27.73307,-94.73049,1697.982);
   spline3->SetPoint(5,-0.725,16.65407);
   spline3->SetPointCoeff(5,-24.47125,159.9668,-1617.843);
   spline3->SetPoint(6,-0.675,15.6282);
   spline3->SetPointCoeff(6,-20.6084,-82.70963,999.1285);
   spline3->SetPoint(7,-0.625,14.51589);
   spline3->SetPointCoeff(7,-21.38589,67.15964,234.0838);
   spline3->SetPoint(8,-0.575,13.64376);
   spline3->SetPointCoeff(8,-12.9143,102.2722,-2530.686);
   spline3->SetPoint(9,-0.525,12.93739);
   spline3->SetPointCoeff(9,-21.66723,-277.3307,3355.465);
   spline3->SetPoint(10,-0.475,11.58013);
   spline3->SetPointCoeff(10,-24.23431,225.9891,-721.9554);
   spline3->SetPoint(11,-0.425,10.84315);
   spline3->SetPointCoeff(11,-7.050065,117.6958,-1979.309);
   spline3->SetPoint(12,-0.375,10.53747);
   spline3->SetPointCoeff(12,-10.1253,-179.2006,1805.475);
   spline3->SetPoint(13,-0.325,9.808886);
   spline3->SetPointCoeff(13,-14.5043,91.6206,-700.6429);
   spline3->SetPoint(14,-0.275,9.225142);
   spline3->SetPointCoeff(14,-10.59707,-13.47583,-62.35905);
   spline3->SetPoint(15,-0.225,8.653804);
   spline3->SetPointCoeff(15,-12.41234,-22.82968,726.8964);
   spline3->SetPoint(16,-0.175,8.066975);
   spline3->SetPointCoeff(16,-9.243586,86.20477,227.7372);
   spline3->SetPoint(17,-0.125,7.848774);
   spline3->SetPointCoeff(17,1.084921,120.3654,-2380.586);
   spline3->SetPoint(18,-0.075,7.906361);
   spline3->SetPointCoeff(18,-4.732938,-236.7225,3084.973);
   spline3->SetPoint(19,-0.025,7.463529);
   spline3->SetPointCoeff(19,-5.267889,226.0235,-1431.114);
   spline3->SetPoint(20,0.025,7.586304);
   spline3->SetPointCoeff(20,6.601108,11.35646,-1030.468);
   spline3->SetPoint(21,0.075,7.815942);
   spline3->SetPointCoeff(21,0.008245964,-143.2137,2448.229);
   spline3->SetPoint(22,0.125,7.764349);
   spline3->SetPointCoeff(22,4.048595,224.0207,-1946.295);
   spline3->SetPoint(23,0.175,8.283544);
   spline3->SetPointCoeff(23,11.85345,-67.9236,391.3152);
   spline3->SetPoint(24,0.225,8.755322);
   spline3->SetPointCoeff(24,7.995954,-9.226317,579.597);
   spline3->SetPoint(25,0.275,9.204503);
   spline3->SetPointCoeff(25,11.4203,77.71324,-1200.22);
   spline3->SetPoint(26,0.325,9.819774);
   spline3->SetPointCoeff(26,10.18997,-102.3198,2364.098);
   spline3->SetPoint(27,0.375,10.36899);
   spline3->SetPointCoeff(27,17.68873,252.2949,-4802.969);
   spline3->SetPoint(28,0.425,11.28379);
   spline3->SetPointCoeff(28,6.895949,-468.1505,7651.056);
   spline3->SetPoint(29,0.475,11.41459);
   spline3->SetPointCoeff(29,17.46382,679.5079,-6769.989);
   spline3->SetPoint(30,0.525,13.1403);
   spline3->SetPointCoeff(30,34.63969,-335.9904,2197.781);
   spline3->SetPoint(31,0.575,14.30703);
   spline3->SetPointCoeff(31,17.524,-6.323221,-714.7255);
   spline3->SetPoint(32,0.625,15.07808);
   spline3->SetPointCoeff(32,11.53124,-113.532,3834.971);
   spline3->SetPoint(33,0.675,15.85019);
   spline3->SetPointCoeff(33,28.94032,461.7137,-7146.302);
   spline3->SetPoint(34,0.725,17.5582);
   spline3->SetPointCoeff(34,21.51443,-610.2316,8186.216);
   spline3->SetPoint(35,0.775,18.13162);
   spline3->SetPointCoeff(35,21.8879,617.7009,-5090.912);
   spline3->SetPoint(36,0.825,20.1339);
   spline3->SetPointCoeff(36,45.47615,-145.9359,-2485.625);
   spline3->SetPoint(37,0.875,21.73217);
   spline3->SetPointCoeff(37,12.24038,-518.7796,5589.105);
   spline3->SetPoint(38,0.925,21.74588);
   spline3->SetPointCoeff(38,2.280709,319.5862,5589.105);
   spline3->SetPoint(39,0.975,23.35752);
   spline3->SetPointCoeff(39,76.15761,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_z2",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(7);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,0.4346866);
   spline3->SetPointCoeff(0,1.261514,5.824683,-30.91894);
   spline3->SetPoint(1,-0.925,0.5084592);
   spline3->SetPointCoeff(1,1.61209,1.186842,-30.91894);
   spline3->SetPoint(2,-0.875,0.5881659);
   spline3->SetPointCoeff(2,1.498882,-3.451,107.2336);
   spline3->SetPoint(3,-0.825,0.6678867);
   spline3->SetPointCoeff(3,1.958034,12.63404,-114.262);
   spline3->SetPoint(4,-0.775,0.7830907);
   spline3->SetPointCoeff(4,2.364473,-4.505258,63.58754);
   spline3->SetPoint(5,-0.725,0.8979996);
   spline3->SetPointCoeff(5,2.390853,5.032872,28.30734);
   spline3->SetPoint(6,-0.675,1.033663);
   spline3->SetPointCoeff(6,3.106446,9.278974,-62.23961);
   spline3->SetPoint(7,-0.625,1.204403);
   spline3->SetPointCoeff(7,3.567546,-0.05696765,53.80863);
   spline3->SetPoint(8,-0.575,1.389364);
   spline3->SetPointCoeff(8,3.965414,8.014327,-92.13332);
   spline3->SetPoint(9,-0.525,1.596153);
   spline3->SetPointCoeff(9,4.075847,-5.805672,243.241);
   spline3->SetPoint(10,-0.475,1.815837);
   spline3->SetPointCoeff(10,5.319587,30.68049,-160.8583);
   spline3->SetPoint(11,-0.425,2.13841);
   spline3->SetPointCoeff(11,7.181199,6.551747,57.86392);
   spline3->SetPoint(12,-0.375,2.521082);
   spline3->SetPointCoeff(12,8.270353,15.23133,-78.87437);
   spline3->SetPoint(13,-0.325,2.962819);
   spline3->SetPointCoeff(13,9.201929,3.40018,198.6202);
   spline3->SetPoint(14,-0.275,3.456244);
   spline3->SetPointCoeff(14,11.0316,33.19321,-225.2652);
   spline3->SetPoint(15,-0.225,4.062648);
   spline3->SetPointCoeff(15,12.66143,-0.5965676,530.142);
   spline3->SetPoint(16,-0.175,4.760496);
   spline3->SetPointCoeff(16,16.57784,78.92474,284.6782);
   spline3->SetPoint(17,-0.125,5.822285);
   spline3->SetPointCoeff(17,26.6054,121.6265,-910.8938);
   spline3->SetPoint(18,-0.075,7.342759);
   spline3->SetPointCoeff(18,31.93634,-15.00759,2092.158);
   spline3->SetPoint(19,-0.025,9.163577);
   spline3->SetPointCoeff(19,46.12677,298.8161,394.7097);
   spline3->SetPoint(20,0.025,12.26629);
   spline3->SetPointCoeff(20,78.9687,358.0225,-3071.448);
   spline3->SetPoint(21,0.075,16.72585);
   spline3->SetPointCoeff(21,91.73509,-102.6947,1614.861);
   spline3->SetPoint(22,0.125,21.25773);
   spline3->SetPointCoeff(22,93.57708,139.5345,-6133.647);
   spline3->SetPoint(23,0.175,25.51871);
   spline3->SetPointCoeff(23,61.52818,-780.5126,3126.347);
   spline3->SetPoint(24,0.225,27.03464);
   spline3->SetPointCoeff(24,6.924516,-311.5606,1436.976);
   spline3->SetPoint(25,0.275,26.78158);
   spline3->SetPointCoeff(25,-13.45422,-96.01418,-1574.965);
   spline3->SetPoint(26,0.325,25.67196);
   spline3->SetPointCoeff(26,-34.86788,-332.259,3566.376);
   spline3->SetPoint(27,0.375,23.54372);
   spline3->SetPointCoeff(27,-41.34596,202.6974,-3171.755);
   spline3->SetPoint(28,0.425,21.5867);
   spline3->SetPointCoeff(28,-44.86438,-273.0658,3918.708);
   spline3->SetPoint(29,0.475,19.15065);
   spline3->SetPointCoeff(29,-42.78064,314.7405,-3150.417);
   spline3->SetPoint(30,0.525,17.40467);
   spline3->SetPointCoeff(30,-34.93473,-157.8221,1396.897);
   spline3->SetPoint(31,0.575,15.43799);
   spline3->SetPointCoeff(31,-40.24022,51.71235,-357.045);
   spline3->SetPoint(32,0.625,13.51063);
   spline3->SetPointCoeff(32,-37.74682,-1.844407,711.8637);
   spline3->SetPoint(33,0.675,11.70766);
   spline3->SetPointCoeff(33,-32.59228,104.9351,-1294.838);
   spline3->SetPoint(34,0.725,10.17853);
   spline3->SetPointCoeff(34,-31.81005,-89.29053,2089.611);
   spline3->SetPoint(35,0.775,8.626001);
   spline3->SetPointCoeff(35,-25.06702,224.1512,-2200.338);
   spline3->SetPoint(36,0.825,7.657986);
   spline3->SetPointCoeff(36,-19.15443,-105.8995,684.0762);
   spline3->SetPoint(37,0.875,6.521025);
   spline3->SetPointCoeff(37,-24.61381,-3.288082,535.4595);
   spline3->SetPoint(38,0.925,5.349047);
   spline3->SetPointCoeff(38,-20.92668,77.03085,535.4595);
   spline3->SetPoint(39,0.975,4.562222);
   spline3->SetPointCoeff(39,-9.207644,0.05,0.02320508);
   spline3->Draw("same,C");
   
   TPaveText *pt = new TPaveText(0.5,0.82,0.7,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.18,0.45,0.34,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h3","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h4","Fit","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("p12","#it{K}^{*}_{0}(1430)","lp");

   ci = TColor::GetColor("#999900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#999900");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("p22","#it{K}^{*}_{0}(800)","lp");
   entry->SetLineColor(8);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(8);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("q2","#it{K}^{*}(1410)","lp");
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(12);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("r2","#it{K}^{*}(892)","lp");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(9);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s2","#it{K}^{*}_{2}(1430)","lp");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("z2","TS","lp");
   entry->SetLineColor(7);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(7);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   leg->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig12b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig12b()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 23:55:05 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-1.375,-92.75672,1.125,452.8711);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.15);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   
   TH1F *h5__3 = new TH1F("h5__3","",40,-1,1);
   h5__3->SetBinContent(1,199.5383);
   h5__3->SetBinContent(2,177.2163);
   h5__3->SetBinContent(3,224.8864);
   h5__3->SetBinContent(4,212.4765);
   h5__3->SetBinContent(5,227.6201);
   h5__3->SetBinContent(6,224.2747);
   h5__3->SetBinContent(7,234.8334);
   h5__3->SetBinContent(8,219.4541);
   h5__3->SetBinContent(9,234.3732);
   h5__3->SetBinContent(10,267.4456);
   h5__3->SetBinContent(11,242.5282);
   h5__3->SetBinContent(12,248.2076);
   h5__3->SetBinContent(13,251.2425);
   h5__3->SetBinContent(14,272.3319);
   h5__3->SetBinContent(15,241.8301);
   h5__3->SetBinContent(16,274.3409);
   h5__3->SetBinContent(17,230.4485);
   h5__3->SetBinContent(18,268.2621);
   h5__3->SetBinContent(19,266.5951);
   h5__3->SetBinContent(20,288.7782);
   h5__3->SetBinContent(21,255.1202);
   h5__3->SetBinContent(22,269.3039);
   h5__3->SetBinContent(23,272.5306);
   h5__3->SetBinContent(24,292.3006);
   h5__3->SetBinContent(25,260.0534);
   h5__3->SetBinContent(26,253.6009);
   h5__3->SetBinContent(27,250.1942);
   h5__3->SetBinContent(28,225.7482);
   h5__3->SetBinContent(29,207.3934);
   h5__3->SetBinContent(30,233.1002);
   h5__3->SetBinContent(31,226.4573);
   h5__3->SetBinContent(32,273.0916);
   h5__3->SetBinContent(33,268.5435);
   h5__3->SetBinContent(34,235.3807);
   h5__3->SetBinContent(35,218.6084);
   h5__3->SetBinContent(36,215.6221);
   h5__3->SetBinContent(37,207.4701);
   h5__3->SetBinContent(38,194.6362);
   h5__3->SetBinContent(39,208.8474);
   h5__3->SetBinContent(40,179.5721);
   h5__3->SetBinError(1,14.55159);
   h5__3->SetBinError(2,13.86418);
   h5__3->SetBinError(3,15.5913);
   h5__3->SetBinError(4,15.14513);
   h5__3->SetBinError(5,15.7147);
   h5__3->SetBinError(6,15.64676);
   h5__3->SetBinError(7,15.9344);
   h5__3->SetBinError(8,15.31651);
   h5__3->SetBinError(9,15.9395);
   h5__3->SetBinError(10,17.10879);
   h5__3->SetBinError(11,16.34322);
   h5__3->SetBinError(12,16.34044);
   h5__3->SetBinError(13,16.46997);
   h5__3->SetBinError(14,17.17041);
   h5__3->SetBinError(15,16.34467);
   h5__3->SetBinError(16,17.33492);
   h5__3->SetBinError(17,15.98712);
   h5__3->SetBinError(18,17.08752);
   h5__3->SetBinError(19,16.95751);
   h5__3->SetBinError(20,17.56461);
   h5__3->SetBinError(21,16.5894);
   h5__3->SetBinError(22,17.20873);
   h5__3->SetBinError(23,17.15777);
   h5__3->SetBinError(24,17.73315);
   h5__3->SetBinError(25,16.80139);
   h5__3->SetBinError(26,16.54231);
   h5__3->SetBinError(27,16.4905);
   h5__3->SetBinError(28,15.66605);
   h5__3->SetBinError(29,14.98989);
   h5__3->SetBinError(30,15.81117);
   h5__3->SetBinError(31,15.61357);
   h5__3->SetBinError(32,17.12401);
   h5__3->SetBinError(33,16.94607);
   h5__3->SetBinError(34,15.95974);
   h5__3->SetBinError(35,15.33837);
   h5__3->SetBinError(36,15.26974);
   h5__3->SetBinError(37,14.97354);
   h5__3->SetBinError(38,14.40981);
   h5__3->SetBinError(39,15.03611);
   h5__3->SetBinError(40,13.97104);
   h5__3->SetMinimum(0);
   h5__3->SetMaximum(409.2208);
   h5__3->SetEntries(11916);
   h5__3->SetStats(0);
   h5__3->SetLineWidth(3);
   h5__3->SetMarkerStyle(0);
   h5__3->SetMarkerSize(0.5);
   h5__3->GetXaxis()->SetTitle("cos#it{#theta}_{#it{#psi}}");
   h5__3->GetXaxis()->SetNdivisions(505);
   h5__3->GetXaxis()->SetLabelFont(132);
   h5__3->GetXaxis()->SetLabelOffset(0.01);
   h5__3->GetXaxis()->SetLabelSize(0.06);
   h5__3->GetXaxis()->SetTitleSize(0.072);
   h5__3->GetXaxis()->SetTitleOffset(0.95);
   h5__3->GetXaxis()->SetTitleFont(132);
   h5__3->GetYaxis()->SetTitle("Yield/(0.05)");
   h5__3->GetYaxis()->SetLabelFont(132);
   h5__3->GetYaxis()->SetLabelOffset(0.01);
   h5__3->GetYaxis()->SetLabelSize(0.06);
   h5__3->GetYaxis()->SetTitleSize(0.072);
   h5__3->GetYaxis()->SetTitleOffset(1.05);
   h5__3->GetYaxis()->SetTitleFont(132);
   h5__3->GetZaxis()->SetLabelFont(132);
   h5__3->GetZaxis()->SetLabelSize(0.06);
   h5__3->GetZaxis()->SetTitleSize(0.072);
   h5__3->GetZaxis()->SetTitleOffset(1);
   h5__3->GetZaxis()->SetTitleFont(132);
   h5__3->Draw("e");
   
   Double_t Graph_from_h6_fx2[25] = {
   -0.96,
   -0.88,
   -0.8,
   -0.72,
   -0.64,
   -0.56,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   -3.469447e-17,
   0.08,
   0.16,
   0.24,
   0.32,
   0.4,
   0.48,
   0.56,
   0.64,
   0.72,
   0.8,
   0.88,
   0.96};
   Double_t Graph_from_h6_fy2[25] = {
   186.7127,
   204.986,
   214.7072,
   226.0023,
   237.542,
   246.167,
   247.6752,
   254.6048,
   256.0741,
   254.2529,
   265.7623,
   263.4755,
   258.2022,
   269.1419,
   265.6419,
   258.7768,
   254.1434,
   253.0295,
   251.7263,
   242.8416,
   229.2125,
   223.9549,
   217.7361,
   203.2231,
   185.8195};
   TGraph *graph = new TGraph(25,Graph_from_h6_fx2,Graph_from_h6_fy2);
   graph->SetName("Graph_from_h6");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_h62 = new TH1F("Graph_Graph_from_h62","",100,-1.152,1.152);
   Graph_Graph_from_h62->SetMinimum(177.4873);
   Graph_Graph_from_h62->SetMaximum(277.4741);
   Graph_Graph_from_h62->SetDirectory(0);
   Graph_Graph_from_h62->SetStats(0);
   Graph_Graph_from_h62->SetMarkerStyle(20);
   Graph_Graph_from_h62->SetMarkerSize(0.5);
   Graph_Graph_from_h62->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_h62->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_h62->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h62->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h62->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h62->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_h62->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_h62->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_h62->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h62->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h62->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h62->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_h62->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_h62->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_h62->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h62->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h62->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_h62->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_h62);
   
   graph->Draw(",c");
   
   TH1F *h5__4 = new TH1F("h5__4","",40,-1,1);
   h5__4->SetBinContent(1,199.5383);
   h5__4->SetBinContent(2,177.2163);
   h5__4->SetBinContent(3,224.8864);
   h5__4->SetBinContent(4,212.4765);
   h5__4->SetBinContent(5,227.6201);
   h5__4->SetBinContent(6,224.2747);
   h5__4->SetBinContent(7,234.8334);
   h5__4->SetBinContent(8,219.4541);
   h5__4->SetBinContent(9,234.3732);
   h5__4->SetBinContent(10,267.4456);
   h5__4->SetBinContent(11,242.5282);
   h5__4->SetBinContent(12,248.2076);
   h5__4->SetBinContent(13,251.2425);
   h5__4->SetBinContent(14,272.3319);
   h5__4->SetBinContent(15,241.8301);
   h5__4->SetBinContent(16,274.3409);
   h5__4->SetBinContent(17,230.4485);
   h5__4->SetBinContent(18,268.2621);
   h5__4->SetBinContent(19,266.5951);
   h5__4->SetBinContent(20,288.7782);
   h5__4->SetBinContent(21,255.1202);
   h5__4->SetBinContent(22,269.3039);
   h5__4->SetBinContent(23,272.5306);
   h5__4->SetBinContent(24,292.3006);
   h5__4->SetBinContent(25,260.0534);
   h5__4->SetBinContent(26,253.6009);
   h5__4->SetBinContent(27,250.1942);
   h5__4->SetBinContent(28,225.7482);
   h5__4->SetBinContent(29,207.3934);
   h5__4->SetBinContent(30,233.1002);
   h5__4->SetBinContent(31,226.4573);
   h5__4->SetBinContent(32,273.0916);
   h5__4->SetBinContent(33,268.5435);
   h5__4->SetBinContent(34,235.3807);
   h5__4->SetBinContent(35,218.6084);
   h5__4->SetBinContent(36,215.6221);
   h5__4->SetBinContent(37,207.4701);
   h5__4->SetBinContent(38,194.6362);
   h5__4->SetBinContent(39,208.8474);
   h5__4->SetBinContent(40,179.5721);
   h5__4->SetBinError(1,14.55159);
   h5__4->SetBinError(2,13.86418);
   h5__4->SetBinError(3,15.5913);
   h5__4->SetBinError(4,15.14513);
   h5__4->SetBinError(5,15.7147);
   h5__4->SetBinError(6,15.64676);
   h5__4->SetBinError(7,15.9344);
   h5__4->SetBinError(8,15.31651);
   h5__4->SetBinError(9,15.9395);
   h5__4->SetBinError(10,17.10879);
   h5__4->SetBinError(11,16.34322);
   h5__4->SetBinError(12,16.34044);
   h5__4->SetBinError(13,16.46997);
   h5__4->SetBinError(14,17.17041);
   h5__4->SetBinError(15,16.34467);
   h5__4->SetBinError(16,17.33492);
   h5__4->SetBinError(17,15.98712);
   h5__4->SetBinError(18,17.08752);
   h5__4->SetBinError(19,16.95751);
   h5__4->SetBinError(20,17.56461);
   h5__4->SetBinError(21,16.5894);
   h5__4->SetBinError(22,17.20873);
   h5__4->SetBinError(23,17.15777);
   h5__4->SetBinError(24,17.73315);
   h5__4->SetBinError(25,16.80139);
   h5__4->SetBinError(26,16.54231);
   h5__4->SetBinError(27,16.4905);
   h5__4->SetBinError(28,15.66605);
   h5__4->SetBinError(29,14.98989);
   h5__4->SetBinError(30,15.81117);
   h5__4->SetBinError(31,15.61357);
   h5__4->SetBinError(32,17.12401);
   h5__4->SetBinError(33,16.94607);
   h5__4->SetBinError(34,15.95974);
   h5__4->SetBinError(35,15.33837);
   h5__4->SetBinError(36,15.26974);
   h5__4->SetBinError(37,14.97354);
   h5__4->SetBinError(38,14.40981);
   h5__4->SetBinError(39,15.03611);
   h5__4->SetBinError(40,13.97104);
   h5__4->SetMinimum(0);
   h5__4->SetMaximum(409.2208);
   h5__4->SetEntries(11916);
   h5__4->SetStats(0);
   h5__4->SetLineWidth(3);
   h5__4->SetMarkerStyle(0);
   h5__4->SetMarkerSize(0.5);
   h5__4->GetXaxis()->SetTitle("cos#it{#theta}_{#it{#psi}}");
   h5__4->GetXaxis()->SetNdivisions(505);
   h5__4->GetXaxis()->SetLabelFont(132);
   h5__4->GetXaxis()->SetLabelOffset(0.01);
   h5__4->GetXaxis()->SetLabelSize(0.06);
   h5__4->GetXaxis()->SetTitleSize(0.072);
   h5__4->GetXaxis()->SetTitleOffset(0.95);
   h5__4->GetXaxis()->SetTitleFont(132);
   h5__4->GetYaxis()->SetTitle("Yield/(0.05)");
   h5__4->GetYaxis()->SetLabelFont(132);
   h5__4->GetYaxis()->SetLabelOffset(0.01);
   h5__4->GetYaxis()->SetLabelSize(0.06);
   h5__4->GetYaxis()->SetTitleSize(0.072);
   h5__4->GetYaxis()->SetTitleOffset(1.05);
   h5__4->GetYaxis()->SetTitleFont(132);
   h5__4->GetZaxis()->SetLabelFont(132);
   h5__4->GetZaxis()->SetLabelSize(0.06);
   h5__4->GetZaxis()->SetTitleSize(0.072);
   h5__4->GetZaxis()->SetTitleOffset(1);
   h5__4->GetZaxis()->SetTitleFont(132);
   h5__4->Draw("e,same");
   
   TSpline3 *spline3 = new TSpline3("spline_p14",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);

   ci = TColor::GetColor("#999900");
   spline3->SetLineColor(ci);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,1.715716);
   spline3->SetPointCoeff(0,70.57119,-92.62621,194.0005);
   spline3->SetPoint(1,-0.925,5.036961);
   spline3->SetPointCoeff(1,62.76357,-63.52613,194.0005);
   spline3->SetPoint(2,-0.875,8.040574);
   spline3->SetPointCoeff(2,57.86597,-34.42605,390.0808);
   spline3->SetPoint(3,-0.825,10.89657);
   spline3->SetPointCoeff(3,57.34897,24.08608,-2072.042);
   spline3->SetPoint(4,-0.775,13.56523);
   spline3->SetPointCoeff(4,44.21726,-286.7203,4771.639);
   spline3->SetPoint(5,-0.725,15.65574);
   spline3->SetPointCoeff(5,51.33252,429.0256,-7183.421);
   spline3->SetPoint(6,-0.675,18.39701);
   spline3->SetPointCoeff(6,40.35942,-648.4876,6716.151);
   spline3->SetPoint(7,-0.625,19.63328);
   spline3->SetPointCoeff(7,25.88179,358.935,-2272.537);
   spline3->SetPoint(8,-0.575,21.54064);
   spline3->SetPointCoeff(8,44.73127,18.05443,-2008.31);
   spline3->SetPoint(9,-0.525,23.5713);
   spline3->SetPointCoeff(9,31.47438,-283.1921,3090.691);
   spline3->SetPoint(10,-0.475,24.82337);
   spline3->SetPointCoeff(10,26.33535,180.4115,-1430.456);
   spline3->SetPoint(11,-0.425,26.41236);
   spline3->SetPointCoeff(11,33.64808,-34.15697,-2671.889);
   spline3->SetPoint(12,-0.375,27.67539);
   spline3->SetPointCoeff(12,10.19321,-434.9404,5547.336);
   spline3->SetPoint(13,-0.325,27.79111);
   spline3->SetPointCoeff(13,8.304188,397.1599,-3372.204);
   spline3->SetPoint(14,-0.275,28.7777);
   spline3->SetPointCoeff(14,22.72865,-108.6707,1609.801);
   spline3->SetPoint(15,-0.225,29.84368);
   spline3->SetPointCoeff(15,23.93509,132.7995,-4402.099);
   spline3->SetPoint(16,-0.175,30.82217);
   spline3->SetPointCoeff(16,4.199298,-527.5153,6698.681);
   spline3->SetPoint(17,-0.125,30.55068);
   spline3->SetPointCoeff(17,1.687878,477.2869,-4171.176);
   spline3->SetPoint(18,-0.075,31.30689);
   spline3->SetPointCoeff(18,18.13275,-148.3896,-1411.314);
   spline3->SetPoint(19,-0.025,31.66614);
   spline3->SetPointCoeff(19,-7.291068,-360.0867,4135.343);
   spline3->SetPoint(20,0.025,30.91829);
   spline3->SetPointCoeff(20,-12.28467,260.2147,152.0475);
   spline3->SetPoint(21,0.075,30.9736);
   spline3->SetPointCoeff(21,14.87716,283.0218,-6927.615);
   spline3->SetPoint(22,0.125,31.55906);
   spline3->SetPointCoeff(22,-8.777769,-756.1204,8950.135);
   spline3->SetPoint(23,0.175,30.34864);
   spline3->SetPointCoeff(23,-17.26379,586.3999,-5930.971);
   spline3->SetPoint(24,0.225,30.21008);
   spline3->SetPointCoeff(24,-3.106083,-303.2457,941.9143);
   spline3->SetPoint(25,0.275,29.4144);
   spline3->SetPointCoeff(25,-26.3663,-161.9586,3744.887);
   spline3->SetPoint(26,0.325,28.1593);
   spline3->SetPointCoeff(26,-14.4755,399.7745,-6147.201);
   spline3->SetPoint(27,0.375,27.66656);
   spline3->SetPointCoeff(27,-20.60205,-522.3056,6089.446);
   spline3->SetPoint(28,0.425,26.09187);
   spline3->SetPointCoeff(28,-27.16177,391.1112,-4995.19);
   spline3->SetPoint(29,0.475,25.08716);
   spline3->SetPointCoeff(29,-25.51457,-358.1672,3795.945);
   spline3->SetPoint(30,0.525,23.39051);
   spline3->SetPointCoeff(30,-32.8617,211.2246,-2987.22);
   spline3->SetPoint(31,0.575,21.90208);
   spline3->SetPointCoeff(31,-34.1434,-236.8585,1950.329);
   spline3->SetPoint(32,0.625,19.84656);
   spline3->SetPointCoeff(32,-43.20177,55.69093,-144.5413);
   spline3->SetPoint(33,0.675,17.80763);
   spline3->SetPointCoeff(33,-38.71674,34.00973,-1606.493);
   spline3->SetPoint(34,0.725,15.75601);
   spline3->SetPointCoeff(34,-47.36447,-206.9642,2876.407);
   spline3->SetPoint(35,0.775,13.22992);
   spline3->SetPointCoeff(35,-46.48784,224.4968,-3619.975);
   spline3->SetPoint(36,0.825,11.01428);
   spline3->SetPointCoeff(36,-51.18797,-318.4995,2763.773);
   spline3->SetPoint(37,0.875,8.004101);
   spline3->SetPointCoeff(37,-62.30962,96.06643,-989.0331);
   spline3->SetPoint(38,0.925,5.005157);
   spline3->SetPointCoeff(38,-60.12073,-52.28853,-989.0331);
   spline3->SetPoint(39,0.975,1.74477);
   spline3->SetPointCoeff(39,-72.76733,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_p24",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(8);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,1.909075);
   spline3->SetPointCoeff(0,66.21074,98.15366,-830.372);
   spline3->SetPoint(1,-0.925,5.3612);
   spline3->SetPointCoeff(1,69.79832,-26.40214,-830.372);
   spline3->SetPoint(2,-0.875,8.681314);
   spline3->SetPointCoeff(2,60.93032,-150.9579,995.9704);
   spline3->SetPoint(3,-0.825,11.47493);
   spline3->SetPointCoeff(3,53.3043,-1.562372,-469.0539);
   spline3->SetPoint(4,-0.775,14.07761);
   spline3->SetPointCoeff(4,49.63016,-71.92046,1429.996);
   spline3->SetPoint(5,-0.725,16.55807);
   spline3->SetPointCoeff(5,53.16309,142.579,-5695.825);
   spline3->SetPoint(6,-0.675,18.86069);
   spline3->SetPointCoeff(6,24.7023,-711.7947,10271.95);
   spline3->SetPoint(7,-0.625,19.60031);
   spline3->SetPointCoeff(7,30.56246,828.9978,-9907.265);
   spline3->SetPoint(8,-0.575,21.96252);
   spline3->SetPointCoeff(8,39.15775,-657.092,5801.355);
   spline3->SetPoint(9,-0.525,23.00285);
   spline3->SetPointCoeff(9,16.95872,213.1113,-2529.937);
   spline3->SetPoint(10,-0.475,24.06732);
   spline3->SetPointCoeff(10,19.29532,-166.3793,3296.94);
   spline3->SetPoint(11,-0.425,25.02826);
   spline3->SetPointCoeff(11,27.38445,328.1618,-4926.684);
   spline3->SetPoint(12,-0.375,26.60205);
   spline3->SetPointCoeff(12,23.2505,-410.8408,2066.471);
   spline3->SetPoint(13,-0.325,26.99578);
   spline3->SetPointCoeff(13,-2.335041,-100.8701,3072.024);
   spline3->SetPoint(14,-0.275,27.01085);
   spline3->SetPointCoeff(14,10.61813,359.9334,-3437.146);
   spline3->SetPoint(15,-0.225,28.01195);
   spline3->SetPointCoeff(15,20.83288,-155.6384,777.3596);
   spline3->SetPoint(16,-0.175,28.76167);
   spline3->SetPointCoeff(16,11.09923,-39.0345,-273.2752);
   spline3->SetPoint(17,-0.125,29.18489);
   spline3->SetPointCoeff(17,5.146216,-80.02578,-285.4704);
   spline3->SetPoint(18,-0.075,29.20645);
   spline3->SetPointCoeff(18,-4.997389,-122.8463,1644.954);
   spline3->SetPoint(19,-0.025,28.85508);
   spline3->SetPointCoeff(19,-4.944867,123.8968,522.5793);
   spline3->SetPoint(20,0.025,28.9829);
   spline3->SetPointCoeff(20,11.36415,202.2837,-3805.431);
   spline3->SetPoint(21,0.075,29.58114);
   spline3->SetPointCoeff(21,3.051788,-368.531,3086.855);
   spline3->SetPoint(22,0.125,29.19826);
   spline3->SetPointCoeff(22,-10.6499,94.4973,-1739.851);
   spline3->SetPoint(23,0.175,28.68453);
   spline3->SetPointCoeff(23,-14.24905,-166.4803,3619.42);
   spline3->SetPoint(24,0.225,28.0083);
   spline3->SetPointCoeff(24,-3.751429,376.4327,-7035.177);
   spline3->SetPoint(25,0.275,27.88241);
   spline3->SetPointCoeff(25,-18.87199,-678.8439,8427.661);
   spline3->SetPoint(26,0.325,26.29516);
   spline3->SetPointCoeff(26,-23.54893,585.3052,-5352.772);
   spline3->SetPoint(27,0.375,25.91188);
   spline3->SetPointCoeff(27,-5.164197,-217.6106,1369.155);
   spline3->SetPoint(28,0.425,25.28079);
   spline3->SetPointCoeff(28,-16.6566,-12.2374,-1147.117);
   spline3->SetPoint(29,0.475,24.27398);
   spline3->SetPointCoeff(29,-26.48372,-184.305,1724.684);
   spline3->SetPoint(30,0.525,22.70461);
   spline3->SetPointCoeff(30,-31.97908,74.39771,-89.67902);
   spline3->SetPoint(31,0.575,21.28045);
   spline3->SetPointCoeff(31,-25.2119,60.94585,-1803.316);
   spline3->SetPoint(32,0.625,19.9468);
   spline3->SetPointCoeff(32,-32.64218,-209.5515,909.9519);
   spline3->SetPoint(33,0.675,17.90456);
   spline3->SetPointCoeff(33,-46.7727,-73.05873,3286.83);
   spline3->SetPoint(34,0.725,15.79413);
   spline3->SetPointCoeff(34,-29.42734,419.9657,-7862.836);
   spline3->SetPoint(35,0.775,14.38982);
   spline3->SetPointCoeff(35,-46.40204,-759.4596,8455.636);
   spline3->SetPoint(36,0.825,11.22802);
   spline3->SetPointCoeff(36,-58.93073,508.8858,-6108.429);
   spline3->SetPoint(37,0.875,8.790149);
   spline3->SetPointCoeff(37,-53.85537,-407.3785,2522.871);
   spline3->SetPoint(38,0.925,5.394293);
   spline3->SetPointCoeff(38,-75.67169,-28.94793,2522.871);
   spline3->SetPoint(39,0.975,1.853697);
   spline3->SetPointCoeff(39,-59.64495,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_q4",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(12);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,0.4983386);
   spline3->SetPointCoeff(0,0.4360887,-9.221542,36.99935);
   spline3->SetPoint(1,-0.925,0.5017141);
   spline3->SetPointCoeff(1,-0.2085704,-3.67164,36.99935);
   spline3->SetPoint(2,-0.875,0.4867314);
   spline3->SetPointCoeff(2,-0.2982393,1.878262,16.07715);
   spline3->SetPoint(3,-0.825,0.4785247);
   spline3->SetPointCoeff(3,0.01016555,4.289835,-107.1707);
   spline3->SetPoint(4,-0.775,0.4763612);
   spline3->SetPointCoeff(4,-0.364631,-11.78577,211.1655);
   spline3->SetPoint(5,-0.725,0.4550609);
   spline3->SetPointCoeff(5,0.04053323,19.88905,-271.1268);
   spline3->SetPoint(6,-0.675,0.4729194);
   spline3->SetPointCoeff(6,-0.004012299,-20.77996,215.08);
   spline3->SetPoint(7,-0.625,0.4476539);
   spline3->SetPointCoeff(7,-0.4689082,11.48204,-77.0932);
   spline3->SetPoint(8,-0.575,0.4432769);
   spline3->SetPointCoeff(8,0.1010973,-0.0819353,-26.91003);
   spline3->SetPoint(9,-0.525,0.4447632);
   spline3->SetPointCoeff(9,-0.1089215,-4.11844,53.27695);
   spline3->SetPoint(10,-0.475,0.4356806);
   spline3->SetPointCoeff(10,-0.1211884,3.873102,-25.33006);
   spline3->SetPoint(11,-0.425,0.4361377);
   spline3->SetPointCoeff(11,0.07614636,0.07359293,-44.70511);
   spline3->SetPoint(12,-0.375,0.4345409);
   spline3->SetPointCoeff(12,-0.2517827,-6.632173,103.2785);
   spline3->SetPoint(13,-0.325,0.4182811);
   spline3->SetPointCoeff(13,-0.1404116,8.859595,-87.69492);
   spline3->SetPoint(14,-0.275,0.4224477);
   spline3->SetPointCoeff(14,0.08783603,-4.294643,61.83418);
   spline3->SetPoint(15,-0.225,0.4238321);
   spline3->SetPointCoeff(15,0.1221281,4.980484,-99.16454);
   spline3->SetPoint(16,-0.175,0.4299942);
   spline3->SetPointCoeff(16,-0.1235575,-9.894196,132.6753);
   spline3->SetPoint(17,-0.125,0.4156652);
   spline3->SetPointCoeff(17,-0.1179125,10.0071,-89.16922);
   spline3->SetPoint(18,-0.075,0.4236412);
   spline3->SetPointCoeff(18,0.2140281,-3.368286,-6.809771);
   spline3->SetPoint(19,-0.025,0.4250706);
   spline3->SetPointCoeff(19,-0.1738738,-4.389751,64.09784);
   spline3->SetPoint(20,0.025,0.4134148);
   spline3->SetPointCoeff(20,-0.1321151,5.224924,-7.494928);
   spline3->SetPoint(21,0.075,0.4189345);
   spline3->SetPointCoeff(21,0.3341653,4.100685,-99.69015);
   spline3->SetPoint(22,0.125,0.4334332);
   spline3->SetPointCoeff(22,-0.003442285,-10.85284,127.2181);
   spline3->SetPoint(23,0.175,0.4220313);
   spline3->SetPointCoeff(23,-0.1345906,8.22987,-74.16486);
   spline3->SetPoint(24,0.225,0.4266058);
   spline3->SetPointCoeff(24,0.13216,-2.894858,14.84314);
   spline3->SetPoint(25,0.275,0.427832);
   spline3->SetPointCoeff(25,-0.04600229,-0.6683875,34.21341);
   spline3->SetPoint(26,0.325,0.4281376);
   spline3->SetPointCoeff(26,0.1437595,4.463624,-68.36781);
   spline3->SetPoint(27,0.375,0.4379387);
   spline3->SetPointCoeff(27,0.07736334,-5.791548,75.56822);
   spline3->SetPoint(28,0.425,0.436774);
   spline3->SetPointCoeff(28,0.06497021,5.543685,-83.52278);
   spline3->SetPoint(29,0.475,0.4434414);
   spline3->SetPointCoeff(29,-0.007082146,-6.984732,101.1903);
   spline3->SetPoint(30,0.525,0.4382742);
   spline3->SetPointCoeff(30,0.05337152,8.193806,-103.7788);
   spline3->SetPoint(31,0.575,0.448455);
   spline3->SetPointCoeff(31,0.09441118,-7.373012,83.92177);
   spline3->SetPoint(32,0.625,0.4452332);
   spline3->SetPointCoeff(32,-0.01347676,5.215254,-32.49787);
   spline3->SetPoint(33,0.675,0.4535353);
   spline3->SetPointCoeff(33,0.2643146,0.3405735,-53.0111);
   spline3->SetPoint(34,0.725,0.4609761);
   spline3->SetPointCoeff(34,-0.09921134,-7.611092,154.7271);
   spline3->SetPoint(35,0.775,0.4563287);
   spline3->SetPointCoeff(35,0.300133,15.59798,-205.5695);
   spline3->SetPoint(36,0.825,0.4846341);
   spline3->SetPointCoeff(36,0.3181596,-15.23745,146.6207);
   spline3->SetPoint(37,0.875,0.480776);
   spline3->SetPointCoeff(37,-0.1059304,6.75565,-23.37702);
   spline3->SetPoint(38,0.925,0.4894465);
   spline3->SetPointCoeff(38,0.394307,3.249097,-23.37702);
   spline3->SetPoint(39,0.975,0.5143625);
   spline3->SetPointCoeff(39,0.543889,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_r4",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(9);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,150.7869);
   spline3->SetPointCoeff(0,-589.4929,10816.14,-50459.59);
   spline3->SetPoint(1,-0.925,142.0452);
   spline3->SetPointCoeff(1,113.6741,3247.202,-50459.59);
   spline3->SetPoint(2,-0.875,149.5394);
   spline3->SetPointCoeff(2,59.9474,-4321.736,44346.64);
   spline3->SetPoint(3,-0.825,147.2758);
   spline3->SetPointCoeff(3,-39.62645,2330.259,-22198.82);
   spline3->SetPoint(4,-0.775,148.3453);
   spline3->SetPointCoeff(4,26.90833,-999.5638,18228.68);
   spline3->SetPoint(5,-0.725,149.4704);
   spline3->SetPointCoeff(5,63.66702,1734.738,-42657.16);
   spline3->SetPoint(6,-0.675,151.6584);
   spline3->SetPointCoeff(6,-82.78796,-4663.837,72660.36);
   spline3->SetPoint(7,-0.625,144.942);
   spline3->SetPointCoeff(7,-4.218989,6235.216,-69090.46);
   spline3->SetPoint(8,-0.575,151.6827);
   spline3->SetPointCoeff(8,101.1242,-4128.353,23417.56);
   spline3->SetPoint(9,-0.525,149.3453);
   spline3->SetPointCoeff(9,-136.0794,-615.719,39027.64);
   spline3->SetPoint(10,-0.475,145.8804);
   spline3->SetPointCoeff(10,95.05601,5238.428,-81710.15);
   spline3->SetPoint(11,-0.425,153.5155);
   spline3->SetPointCoeff(11,6.072681,-7018.094,87345.78);
   spline3->SetPoint(12,-0.375,147.1922);
   spline3->SetPointCoeff(12,-40.64342,6083.772,-76241.56);
   spline3->SetPoint(13,-0.325,150.8392);
   spline3->SetPointCoeff(13,-4.077902,-5352.462,53488.5);
   spline3->SetPoint(14,-0.275,143.9402);
   spline3->SetPointCoeff(14,-138.1603,2670.813,-7271.397);
   spline3->SetPoint(15,-0.225,142.8003);
   spline3->SetPointCoeff(15,74.38552,1580.104,-9474.077);
   spline3->SetPoint(16,-0.175,149.2856);
   spline3->SetPointCoeff(16,161.3403,158.992,-27615.74);
   spline3->SetPoint(17,-0.125,154.2981);
   spline3->SetPointCoeff(17,-29.87855,-3983.369,39538.12);
   spline3->SetPoint(18,-0.075,147.7881);
   spline3->SetPointCoeff(18,-131.6796,1947.348,-9310.773);
   spline3->SetPoint(19,-0.025,144.9086);
   spline3->SetPointCoeff(19,-6.775558,550.7324,15761.49);
   spline3->SetPoint(20,0.025,147.9168);
   spline3->SetPointCoeff(20,166.5089,2914.956,-61744.23);
   spline3->SetPoint(21,0.075,155.8116);
   spline3->SetPointCoeff(21,-5.077216,-6346.678,84494.6);
   spline3->SetPoint(22,0.125,150.2529);
   spline3->SetPointCoeff(22,-6.035526,6327.512,-88553.14);
   spline3->SetPoint(23,0.175,154.7008);
   spline3->SetPointCoeff(23,-37.4329,-6955.459,82350.05);
   spline3->SetPoint(24,0.225,145.7342);
   spline3->SetPointCoeff(24,-115.3535,5397.048,-45550.79);
   spline3->SetPoint(25,0.275,147.7653);
   spline3->SetPointCoeff(25,82.72039,-1435.571,-2355.257);
   spline3->SetPoint(26,0.325,148.018);
   spline3->SetPointCoeff(26,-78.50111,-1788.859,39059.22);
   spline3->SetPoint(27,0.375,144.5032);
   spline3->SetPointCoeff(27,35.55712,4070.024,-49004.07);
   spline3->SetPoint(28,0.425,150.3306);
   spline3->SetPointCoeff(28,75.02902,-3280.586,30627.33);
   spline3->SetPoint(29,0.475,149.709);
   spline3->SetPointCoeff(29,-23.32458,1313.514,-10311.17);
   spline3->SetPoint(30,0.525,150.5377);
   spline3->SetPointCoeff(30,30.69301,-233.1622,-8586.858);
   spline3->SetPoint(31,0.575,150.4161);
   spline3->SetPointCoeff(31,-57.02465,-1521.191,14947.06);
   spline3->SetPoint(32,0.625,145.6302);
   spline3->SetPointCoeff(32,-97.0408,720.868,-745.3253);
   spline3->SetPoint(33,0.675,142.4872);
   spline3->SetPointCoeff(33,-30.54395,609.0692,19340.64);
   spline3->SetPoint(34,0.725,144.9003);
   spline3->SetPointCoeff(34,175.4178,3510.165,-70741.37);
   spline3->SetPoint(35,0.775,153.6039);
   spline3->SetPointCoeff(35,-4.126048,-7101.041,86638.04);
   spline3->SetPoint(36,0.825,146.4747);
   spline3->SetPointCoeff(36,-64.44488,5894.664,-61523.54);
   spline3->SetPoint(37,0.875,150.2987);
   spline3->SetPointCoeff(37,63.59501,-3333.867,18847.85);
   spline3->SetPoint(38,0.925,147.4998);
   spline3->SetPointCoeff(38,-128.4328,-506.6895,18847.85);
   spline3->SetPoint(39,0.975,142.1674);
   spline3->SetPointCoeff(39,-37.74288,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_s4",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(6);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,13.60213);
   spline3->SetPointCoeff(0,18.75384,-456.2835,2575.101);
   spline3->SetPoint(1,-0.925,13.721);
   spline3->SetPointCoeff(1,-7.561257,-70.01839,2575.101);
   spline3->SetPoint(2,-0.875,13.48978);
   spline3->SetPointCoeff(2,4.750161,316.2468,-4535.531);
   spline3->SetPoint(3,-0.825,13.95097);
   spline3->SetPointCoeff(3,2.358353,-364.0829,3620.964);
   spline3->SetPoint(4,-0.775,13.6113);
   spline3->SetPointCoeff(4,-6.892712,179.0616,-429.3799);
   spline3->SetPoint(5,-0.725,13.66064);
   spline3->SetPointCoeff(5,7.793101,114.6546,-3075.67);
   spline3->SetPoint(6,-0.675,13.95248);
   spline3->SetPointCoeff(6,-3.80896,-346.6959,3381.001);
   spline3->SetPoint(7,-0.625,13.31791);
   spline3->SetPointCoeff(7,-13.12104,160.4543,1183.432);
   spline3->SetPoint(8,-0.575,13.21093);
   spline3->SetPointCoeff(8,11.80014,337.9692,-5736.35);
   spline3->SetPoint(9,-0.525,13.92881);
   spline3->SetPointCoeff(9,2.574425,-522.4834,4985.503);
   spline3->SetPoint(10,-0.475,13.37451);
   spline3->SetPointCoeff(10,-12.28264,225.3421,-323.7807);
   spline3->SetPoint(11,-0.425,13.28326);
   spline3->SetPointCoeff(11,7.823211,176.775,-4668.782);
   spline3->SetPoint(12,-0.375,13.53276);
   spline3->SetPointCoeff(12,-9.515154,-523.5423,8076.719);
   spline3->SetPoint(13,-0.325,12.75774);
   spline3->SetPointCoeff(13,-1.293987,687.9656,-7586.81);
   spline3->SetPoint(14,-0.275,13.4646);
   spline3->SetPointCoeff(14,10.6015,-450.0559,5048.367);
   spline3->SetPoint(15,-0.225,13.50058);
   spline3->SetPointCoeff(15,3.458665,307.1992,-4892.883);
   spline3->SetPoint(16,-0.175,13.82991);
   spline3->SetPointCoeff(16,-2.518035,-426.7332,5707.741);
   spline3->SetPoint(17,-0.125,13.35064);
   spline3->SetPointCoeff(17,-2.383296,429.428,-4547.343);
   spline3->SetPoint(18,-0.075,13.73663);
   spline3->SetPointCoeff(18,6.45443,-252.6735,1111.582);
   spline3->SetPoint(19,-0.025,13.56661);
   spline3->SetPointCoeff(19,-10.47605,-85.93613,2587.632);
   spline3->SetPoint(20,0.025,13.15142);
   spline3->SetPointCoeff(20,0.3375785,302.2087,-2744.948);
   spline3->SetPoint(21,0.075,13.5807);
   spline3->SetPointCoeff(21,9.97134,-109.5335,-548.1791);
   spline3->SetPoint(22,0.125,13.73692);
   spline3->SetPointCoeff(22,-5.093351,-191.7603,3569.966);
   spline3->SetPoint(23,0.175,13.44909);
   spline3->SetPointCoeff(23,2.505356,343.7345,-5052.164);
   spline3->SetPoint(24,0.225,13.80218);
   spline3->SetPointCoeff(24,-1.012421,-414.09,4647.104);
   spline3->SetPoint(25,0.275,13.29722);
   spline3->SetPointCoeff(25,-7.568146,282.9755,-2133.031);
   spline3->SetPoint(26,0.325,13.35962);
   spline3->SetPointCoeff(26,4.731678,-36.97906,269.9293);
   spline3->SetPoint(27,0.375,13.5375);
   spline3->SetPointCoeff(27,3.058242,3.510341,-565.957);
   spline3->SetPoint(28,0.425,13.62844);
   spline3->SetPointCoeff(28,-0.8354014,-81.38321,723.1545);
   spline3->SetPoint(29,0.475,13.47361);
   spline3->SetPointCoeff(29,-3.550064,27.08995,510.5432);
   spline3->SetPoint(30,0.525,13.42765);
   spline3->SetPointCoeff(30,2.988005,103.6714,-1946.998);
   spline3->SetPoint(31,0.575,13.59285);
   spline3->SetPointCoeff(31,-1.247339,-188.3783,2195.152);
   spline3->SetPoint(32,0.625,13.33393);
   spline3->SetPointCoeff(32,-3.621531,140.8945,-693.2594);
   spline3->SetPoint(33,0.675,13.41844);
   spline3->SetPointCoeff(33,5.268472,36.90557,-2399.379);
   spline3->SetPoint(34,0.725,13.4742);
   spline3->SetPointCoeff(34,-9.036313,-323.0013,5896.083);
   spline3->SetPoint(35,0.775,12.95189);
   spline3->SetPointCoeff(35,2.884187,561.4112,-6545.779);
   spline3->SetPoint(36,0.825,13.68141);
   spline3->SetPointCoeff(36,9.931968,-420.4556,3760.91);
   spline3->SetPoint(37,0.875,13.59698);
   spline3->SetPointCoeff(37,-3.906767,143.6809,-479.7425);
   spline3->SetPoint(38,0.925,13.70088);
   spline3->SetPointCoeff(38,6.863257,71.71955,-479.7425);
   spline3->SetPoint(39,0.975,14.16337);
   spline3->SetPointCoeff(39,10.43714,0.05,0.02320508);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_z4",-0.975,0.975,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(7);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-0.975,8.629668);
   spline3->SetPointCoeff(0,-2.140381,120.1929,-574.2706);
   spline3->SetPoint(1,-0.925,8.751348);
   spline3->SetPointCoeff(1,5.571876,34.05228,-574.2706);
   spline3->SetPoint(2,-0.875,9.043288);
   spline3->SetPointCoeff(2,4.670075,-52.08831,480.2548);
   spline3->SetPoint(3,-0.825,9.206603);
   spline3->SetPointCoeff(3,3.063155,19.94991,-735.6875);
   spline3->SetPoint(4,-0.775,9.317675);
   spline3->SetPointCoeff(4,-0.4595103,-90.40322,1896.364);
   spline3->SetPoint(5,-0.725,9.305737);
   spline3->SetPointCoeff(5,4.722896,194.0513,-3129.354);
   spline3->SetPoint(6,-0.675,9.63584);
   spline3->SetPointCoeff(6,0.6578745,-275.3518,3288.975);
   spline3->SetPoint(7,-0.625,9.391477);
   spline3->SetPointCoeff(7,-2.209988,217.9945,-1967.174);
   spline3->SetPoint(8,-0.575,9.580067);
   spline3->SetPointCoeff(8,4.835655,-77.08163,36.69957);
   spline3->SetPoint(9,-0.525,9.633733);
   spline3->SetPointCoeff(9,-2.597261,-71.5767,765.7952);
   spline3->SetPoint(10,-0.475,9.420652);
   spline3->SetPointCoeff(10,-4.011467,43.29259,452.0986);
   spline3->SetPoint(11,-0.425,9.384823);
   spline3->SetPointCoeff(11,3.708532,111.1074,-1883.951);
   spline3->SetPoint(12,-0.375,9.612524);
   spline3->SetPointCoeff(12,0.6896389,-171.4852,1291.407);
   spline3->SetPoint(13,-0.325,9.379719);
   spline3->SetPointCoeff(13,-6.773331,22.22584,822.8067);
   spline3->SetPoint(14,-0.275,9.199468);
   spline3->SetPointCoeff(14,1.620303,145.6468,-1629.913);
   spline3->SetPoint(15,-0.225,9.440861);
   spline3->SetPointCoeff(15,3.960637,-98.84017,407.998);
   spline3->SetPoint(16,-0.175,9.442792);
   spline3->SetPointCoeff(16,-2.863394,-37.64046,1148.693);
   spline3->SetPoint(17,-0.125,9.349108);
   spline3->SetPointCoeff(17,1.98776,134.6635,-1905.466);
   spline3->SetPoint(18,-0.075,9.546971);
   spline3->SetPointCoeff(18,1.163117,-151.1564,1304.822);
   spline3->SetPoint(19,-0.025,9.390339);
   spline3->SetPointCoeff(19,-4.166361,44.56684,35.27065);
   spline3->SetPoint(20,0.025,9.297847);
   spline3->SetPointCoeff(20,0.554853,49.85743,-142.3611);
   spline3->SetPoint(21,0.075,9.432438);
   spline3->SetPointCoeff(21,4.472888,28.50327,-620.2454);
   spline3->SetPoint(22,0.125,9.64981);
   spline3->SetPointCoeff(22,2.671376,-64.53353,150.1445);
   spline3->SetPoint(23,0.175,9.640813);
   spline3->SetPointCoeff(23,-2.655893,-42.01185,957.2969);
   spline3->SetPoint(24,0.225,9.522651);
   spline3->SetPointCoeff(24,0.3226492,101.5827,-1536.766);
   spline3->SetPoint(25,0.275,9.600644);
   spline3->SetPointCoeff(25,-1.044829,-128.9323,2023.448);
   spline3->SetPoint(26,0.325,9.479003);
   spline3->SetPointCoeff(26,1.237803,174.5849,-2590.892);
   spline3->SetPoint(27,0.375,9.653494);
   spline3->SetPointCoeff(27,-0.7353944,-214.0488,3093.682);
   spline3->SetPoint(28,0.425,9.468312);
   spline3->SetPointCoeff(28,1.062334,250.0034,-3512.297);
   spline3->SetPoint(29,0.475,9.7074);
   spline3->SetPointCoeff(29,-0.2795546,-276.8412,3106.638);
   spline3->SetPoint(30,0.525,9.389649);
   spline3->SetPointCoeff(30,-4.663888,189.1545,-2257.257);
   spline3->SetPoint(31,0.575,9.347184);
   spline3->SetPointCoeff(31,-2.677863,-149.434,3011.349);
   spline3->SetPoint(32,0.625,9.216125);
   spline3->SetPointCoeff(32,4.963849,302.2683,-4824.294);
   spline3->SetPoint(33,0.675,9.616951);
   spline3->SetPointCoeff(33,-0.9915248,-421.3758,4502.981);
   spline3->SetPoint(34,0.725,9.076808);
   spline3->SetPointCoeff(34,-9.356743,254.0714,-1337.159);
   spline3->SetPoint(35,0.775,9.077004);
   spline3->SetPointCoeff(35,6.021705,53.49759,-1789.15);
   spline3->SetPoint(36,0.825,9.28819);
   spline3->SetPointCoeff(36,-2.047163,-214.875,2266.579);
   spline3->SetPoint(37,0.875,8.931967);
   spline3->SetPointCoeff(37,-6.535313,125.1119,-766.6002);
   spline3->SetPoint(38,0.925,8.822156);
   spline3->SetPointCoeff(38,0.2263797,10.12192,-766.6002);
   spline3->SetPoint(39,0.975,8.762955);
   spline3->SetPointCoeff(39,-4.51093,0.05,0.02320508);
   spline3->Draw("same,C");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig12c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig12c()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 23:55:05 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-4.31969,-97.54255,3.534292,476.2372);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.15);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   
   TH1F *h7__5 = new TH1F("h7__5","",40,-3.141593,3.141593);
   h7__5->SetBinContent(1,250.6026);
   h7__5->SetBinContent(2,224.562);
   h7__5->SetBinContent(3,219.242);
   h7__5->SetBinContent(4,211.7267);
   h7__5->SetBinContent(5,192.9868);
   h7__5->SetBinContent(6,200.2821);
   h7__5->SetBinContent(7,200.6756);
   h7__5->SetBinContent(8,189.0983);
   h7__5->SetBinContent(9,174.8881);
   h7__5->SetBinContent(10,232.6495);
   h7__5->SetBinContent(11,209.848);
   h7__5->SetBinContent(12,253.1083);
   h7__5->SetBinContent(13,273.2343);
   h7__5->SetBinContent(14,240.7966);
   h7__5->SetBinContent(15,261.5102);
   h7__5->SetBinContent(16,306.2133);
   h7__5->SetBinContent(17,283.7467);
   h7__5->SetBinContent(18,307.382);
   h7__5->SetBinContent(19,267.4015);
   h7__5->SetBinContent(20,252.724);
   h7__5->SetBinContent(21,264.6204);
   h7__5->SetBinContent(22,227.2993);
   h7__5->SetBinContent(23,228.952);
   h7__5->SetBinContent(24,212.6069);
   h7__5->SetBinContent(25,195.8028);
   h7__5->SetBinContent(26,183.1604);
   h7__5->SetBinContent(27,202.8727);
   h7__5->SetBinContent(28,222.0569);
   h7__5->SetBinContent(29,217.3682);
   h7__5->SetBinContent(30,244.8846);
   h7__5->SetBinContent(31,233.8467);
   h7__5->SetBinContent(32,218.8228);
   h7__5->SetBinContent(33,253.5815);
   h7__5->SetBinContent(34,252.474);
   h7__5->SetBinContent(35,287.0111);
   h7__5->SetBinContent(36,302.584);
   h7__5->SetBinContent(37,277.5682);
   h7__5->SetBinContent(38,270.9087);
   h7__5->SetBinContent(39,244.1177);
   h7__5->SetBinContent(40,261.0414);
   h7__5->SetBinError(1,16.56508);
   h7__5->SetBinError(2,15.58803);
   h7__5->SetBinError(3,15.51339);
   h7__5->SetBinError(4,15.2403);
   h7__5->SetBinError(5,14.6073);
   h7__5->SetBinError(6,14.76073);
   h7__5->SetBinError(7,14.90259);
   h7__5->SetBinError(8,14.54223);
   h7__5->SetBinError(9,14.01534);
   h7__5->SetBinError(10,15.90241);
   h7__5->SetBinError(11,15.03735);
   h7__5->SetBinError(12,16.43257);
   h7__5->SetBinError(13,17.08806);
   h7__5->SetBinError(14,16.09333);
   h7__5->SetBinError(15,16.75126);
   h7__5->SetBinError(16,18.0441);
   h7__5->SetBinError(17,17.45737);
   h7__5->SetBinError(18,18.09425);
   h7__5->SetBinError(19,17.11441);
   h7__5->SetBinError(20,16.50089);
   h7__5->SetBinError(21,16.85143);
   h7__5->SetBinError(22,15.85983);
   h7__5->SetBinError(23,15.84911);
   h7__5->SetBinError(24,15.18499);
   h7__5->SetBinError(25,14.48269);
   h7__5->SetBinError(26,14.24845);
   h7__5->SetBinError(27,14.92483);
   h7__5->SetBinError(28,15.525);
   h7__5->SetBinError(29,15.25316);
   h7__5->SetBinError(30,16.26348);
   h7__5->SetBinError(31,15.83053);
   h7__5->SetBinError(32,15.42096);
   h7__5->SetBinError(33,16.6845);
   h7__5->SetBinError(34,16.50036);
   h7__5->SetBinError(35,17.4874);
   h7__5->SetBinError(36,17.9833);
   h7__5->SetBinError(37,17.21229);
   h7__5->SetBinError(38,17.00442);
   h7__5->SetBinError(39,16.23524);
   h7__5->SetBinError(40,16.74009);
   h7__5->SetMinimum(0);
   h7__5->SetMaximum(430.3348);
   h7__5->SetEntries(11916);
   h7__5->SetStats(0);
   h7__5->SetLineWidth(3);
   h7__5->SetMarkerStyle(0);
   h7__5->SetMarkerSize(0.5);
   h7__5->GetXaxis()->SetTitle("#it{#phi}_{#it{#mu}} [rad]");
   h7__5->GetXaxis()->SetNdivisions(505);
   h7__5->GetXaxis()->SetLabelFont(132);
   h7__5->GetXaxis()->SetLabelOffset(0.01);
   h7__5->GetXaxis()->SetLabelSize(0.06);
   h7__5->GetXaxis()->SetTitleSize(0.072);
   h7__5->GetXaxis()->SetTitleOffset(0.95);
   h7__5->GetXaxis()->SetTitleFont(132);
   h7__5->GetYaxis()->SetTitle("Yield/(0.16 rad)");
   h7__5->GetYaxis()->SetLabelFont(132);
   h7__5->GetYaxis()->SetLabelOffset(0.01);
   h7__5->GetYaxis()->SetLabelSize(0.06);
   h7__5->GetYaxis()->SetTitleSize(0.072);
   h7__5->GetYaxis()->SetTitleOffset(1.05);
   h7__5->GetYaxis()->SetTitleFont(132);
   h7__5->GetZaxis()->SetLabelFont(132);
   h7__5->GetZaxis()->SetLabelSize(0.06);
   h7__5->GetZaxis()->SetTitleSize(0.072);
   h7__5->GetZaxis()->SetTitleOffset(1);
   h7__5->GetZaxis()->SetTitleFont(132);
   h7__5->Draw("e");
   
   Double_t Graph_from_h8_fx3[25] = {
   -3.015929,
   -2.764602,
   -2.513274,
   -2.261947,
   -2.010619,
   -1.759292,
   -1.507964,
   -1.256637,
   -1.00531,
   -0.7539822,
   -0.5026548,
   -0.2513274,
   2.775558e-16,
   0.2513274,
   0.5026548,
   0.7539822,
   1.00531,
   1.256637,
   1.507964,
   1.759292,
   2.010619,
   2.261947,
   2.513274,
   2.764602,
   3.015929};
   Double_t Graph_from_h8_fy3[25] = {
   237.4559,
   216.3362,
   210.8879,
   206.7723,
   208.3685,
   217.8891,
   237.1073,
   250.5614,
   265.2844,
   280.7239,
   269.441,
   269.1437,
   241.464,
   224.8494,
   212.8542,
   208.2333,
   201.7316,
   215.9,
   231.3384,
   238.7051,
   263.3525,
   266.0681,
   272.5822,
   269.769,
   254.5923};
   TGraph *graph = new TGraph(25,Graph_from_h8_fx3,Graph_from_h8_fy3);
   graph->SetName("Graph_from_h8");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_h83 = new TH1F("Graph_Graph_from_h83","",100,-3.619115,3.619115);
   Graph_Graph_from_h83->SetMinimum(193.8324);
   Graph_Graph_from_h83->SetMaximum(288.6231);
   Graph_Graph_from_h83->SetDirectory(0);
   Graph_Graph_from_h83->SetStats(0);
   Graph_Graph_from_h83->SetMarkerStyle(20);
   Graph_Graph_from_h83->SetMarkerSize(0.5);
   Graph_Graph_from_h83->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_h83->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_h83->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h83->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h83->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h83->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_h83->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_h83->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_h83->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h83->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h83->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h83->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_h83->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_h83->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_h83->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h83->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h83->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_h83->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_h83);
   
   graph->Draw(",c");
   
   TH1F *h7__6 = new TH1F("h7__6","",40,-3.141593,3.141593);
   h7__6->SetBinContent(1,250.6026);
   h7__6->SetBinContent(2,224.562);
   h7__6->SetBinContent(3,219.242);
   h7__6->SetBinContent(4,211.7267);
   h7__6->SetBinContent(5,192.9868);
   h7__6->SetBinContent(6,200.2821);
   h7__6->SetBinContent(7,200.6756);
   h7__6->SetBinContent(8,189.0983);
   h7__6->SetBinContent(9,174.8881);
   h7__6->SetBinContent(10,232.6495);
   h7__6->SetBinContent(11,209.848);
   h7__6->SetBinContent(12,253.1083);
   h7__6->SetBinContent(13,273.2343);
   h7__6->SetBinContent(14,240.7966);
   h7__6->SetBinContent(15,261.5102);
   h7__6->SetBinContent(16,306.2133);
   h7__6->SetBinContent(17,283.7467);
   h7__6->SetBinContent(18,307.382);
   h7__6->SetBinContent(19,267.4015);
   h7__6->SetBinContent(20,252.724);
   h7__6->SetBinContent(21,264.6204);
   h7__6->SetBinContent(22,227.2993);
   h7__6->SetBinContent(23,228.952);
   h7__6->SetBinContent(24,212.6069);
   h7__6->SetBinContent(25,195.8028);
   h7__6->SetBinContent(26,183.1604);
   h7__6->SetBinContent(27,202.8727);
   h7__6->SetBinContent(28,222.0569);
   h7__6->SetBinContent(29,217.3682);
   h7__6->SetBinContent(30,244.8846);
   h7__6->SetBinContent(31,233.8467);
   h7__6->SetBinContent(32,218.8228);
   h7__6->SetBinContent(33,253.5815);
   h7__6->SetBinContent(34,252.474);
   h7__6->SetBinContent(35,287.0111);
   h7__6->SetBinContent(36,302.584);
   h7__6->SetBinContent(37,277.5682);
   h7__6->SetBinContent(38,270.9087);
   h7__6->SetBinContent(39,244.1177);
   h7__6->SetBinContent(40,261.0414);
   h7__6->SetBinError(1,16.56508);
   h7__6->SetBinError(2,15.58803);
   h7__6->SetBinError(3,15.51339);
   h7__6->SetBinError(4,15.2403);
   h7__6->SetBinError(5,14.6073);
   h7__6->SetBinError(6,14.76073);
   h7__6->SetBinError(7,14.90259);
   h7__6->SetBinError(8,14.54223);
   h7__6->SetBinError(9,14.01534);
   h7__6->SetBinError(10,15.90241);
   h7__6->SetBinError(11,15.03735);
   h7__6->SetBinError(12,16.43257);
   h7__6->SetBinError(13,17.08806);
   h7__6->SetBinError(14,16.09333);
   h7__6->SetBinError(15,16.75126);
   h7__6->SetBinError(16,18.0441);
   h7__6->SetBinError(17,17.45737);
   h7__6->SetBinError(18,18.09425);
   h7__6->SetBinError(19,17.11441);
   h7__6->SetBinError(20,16.50089);
   h7__6->SetBinError(21,16.85143);
   h7__6->SetBinError(22,15.85983);
   h7__6->SetBinError(23,15.84911);
   h7__6->SetBinError(24,15.18499);
   h7__6->SetBinError(25,14.48269);
   h7__6->SetBinError(26,14.24845);
   h7__6->SetBinError(27,14.92483);
   h7__6->SetBinError(28,15.525);
   h7__6->SetBinError(29,15.25316);
   h7__6->SetBinError(30,16.26348);
   h7__6->SetBinError(31,15.83053);
   h7__6->SetBinError(32,15.42096);
   h7__6->SetBinError(33,16.6845);
   h7__6->SetBinError(34,16.50036);
   h7__6->SetBinError(35,17.4874);
   h7__6->SetBinError(36,17.9833);
   h7__6->SetBinError(37,17.21229);
   h7__6->SetBinError(38,17.00442);
   h7__6->SetBinError(39,16.23524);
   h7__6->SetBinError(40,16.74009);
   h7__6->SetMinimum(0);
   h7__6->SetMaximum(430.3348);
   h7__6->SetEntries(11916);
   h7__6->SetStats(0);
   h7__6->SetLineWidth(3);
   h7__6->SetMarkerStyle(0);
   h7__6->SetMarkerSize(0.5);
   h7__6->GetXaxis()->SetTitle("#it{#phi}_{#it{#mu}} [rad]");
   h7__6->GetXaxis()->SetNdivisions(505);
   h7__6->GetXaxis()->SetLabelFont(132);
   h7__6->GetXaxis()->SetLabelOffset(0.01);
   h7__6->GetXaxis()->SetLabelSize(0.06);
   h7__6->GetXaxis()->SetTitleSize(0.072);
   h7__6->GetXaxis()->SetTitleOffset(0.95);
   h7__6->GetXaxis()->SetTitleFont(132);
   h7__6->GetYaxis()->SetTitle("Yield/(0.16 rad)");
   h7__6->GetYaxis()->SetLabelFont(132);
   h7__6->GetYaxis()->SetLabelOffset(0.01);
   h7__6->GetYaxis()->SetLabelSize(0.06);
   h7__6->GetYaxis()->SetTitleSize(0.072);
   h7__6->GetYaxis()->SetTitleOffset(1.05);
   h7__6->GetYaxis()->SetTitleFont(132);
   h7__6->GetZaxis()->SetLabelFont(132);
   h7__6->GetZaxis()->SetLabelSize(0.06);
   h7__6->GetZaxis()->SetTitleSize(0.072);
   h7__6->GetZaxis()->SetTitleOffset(1);
   h7__6->GetZaxis()->SetTitleFont(132);
   h7__6->Draw("e,same");
   
   TSpline3 *spline3 = new TSpline3("spline_p16",-3.063053,3.063053,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);

   ci = TColor::GetColor("#999900");
   spline3->SetLineColor(ci);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-3.063053,24.03981);
   spline3->SetPointCoeff(0,1.797662,-34.38844,54.54082);
   spline3->SetPoint(1,-2.905973,23.68508);
   spline3->SetPointCoeff(1,-4.968564,-8.686688,54.54082);
   spline3->SetPoint(2,-2.748894,22.90167);
   spline3->SetPointCoeff(2,-3.660345,17.01507,-62.95397);
   spline3->SetPoint(3,-2.591814,22.50254);
   spline3->SetPointCoeff(3,-2.974885,-12.65129,11.19934);
   spline3->SetPoint(4,-2.434734,21.76649);
   spline3->SetPointCoeff(4,-6.120409,-7.373731,38.55104);
   spline3->SetPoint(5,-2.277655,20.77258);
   spline3->SetPointCoeff(5,-5.583308,10.79302,-24.23071);
   spline3->SetPoint(6,-2.120575,20.06795);
   spline3->SetPointCoeff(6,-3.986187,-0.6254316,33.37409);
   spline3->SetPoint(7,-1.963495,19.55572);
   spline3->SetPointCoeff(7,-1.712254,15.10174,-58.11477);
   spline3->SetPoint(8,-1.806416,19.43414);
   spline3->SetPointCoeff(8,-1.269677,-12.2842,28.18473);
   spline3->SetPoint(9,-1.649336,19.04083);
   spline3->SetPointCoeff(9,-3.042581,0.9975387,13.52947);
   spline3->SetPoint(10,-1.492257,18.63996);
   spline3->SetPointCoeff(10,-1.727717,7.373149,32.88779);
   spline3->SetPoint(11,-1.335177,18.67796);
   spline3->SetPointCoeff(11,3.023047,22.87115,-56.96123);
   spline3->SetPoint(12,-1.178097,19.49637);
   spline3->SetPointCoeff(12,5.991846,-3.971195,-1.119939);
   spline3->SetPoint(13,-1.021018,20.33524);
   spline3->SetPointCoeff(13,4.661358,-4.498954,5.781798);
   spline3->SetPoint(14,-0.863938,20.97885);
   spline3->SetPointCoeff(14,3.675951,-1.774346,27.60428);
   spline3->SetPoint(15,-0.7068583,21.61947);
   spline3->SetPointCoeff(15,5.161849,11.23387,-29.69813);
   spline3->SetPoint(16,-0.5497787,22.59238);
   spline3->SetPointCoeff(16,6.492756,-2.761048,-17.46088);
   spline3->SetPoint(17,-0.3926991,23.47646);
   spline3->SetPointCoeff(17,4.332857,-10.9893,8.590131);
   spline3->SetPoint(18,-0.2356194,23.9192);
   spline3->SetPointCoeff(18,1.516327,-6.941291,-1.778291);
   spline3->SetPoint(19,-0.07853982,23.97923);
   spline3->SetPointCoeff(19,-0.7959764,-7.779291,80.00569);
   spline3->SetPoint(20,0.07853982,23.97233);
   spline3->SetPointCoeff(20,2.682271,29.9225,-210.868);
   spline3->SetPoint(21,0.2356194,24.31469);
   spline3->SetPointCoeff(21,-3.526173,-69.44669,259.7766);
   spline3->SetPoint(22,0.3926991,23.05411);
   spline3->SetPointCoeff(22,-6.114299,52.97017,-180.8817);
   spline3->SetPoint(23,0.5497787,22.69961);
   spline3->SetPointCoeff(23,-2.862458,-32.26831,66.50149);
   spline3->SetPoint(24,0.7068583,21.71153);
   spline3->SetPointCoeff(24,-8.077273,-0.9302259,67.44652);
   spline3->SetPoint(25,0.863938,20.68121);
   spline3->SetPointCoeff(25,-3.376983,30.8532,-124.9016);
   spline3->SetPoint(26,1.021018,20.42794);
   spline3->SetPointCoeff(26,-2.929638,-28.00531,82.43);
   spline3->SetPoint(27,1.178097,19.59623);
   spline3->SetPointCoeff(27,-5.62613,10.83891,8.648762);
   spline3->SetPoint(28,1.335177,19.01344);
   spline3->SetPointCoeff(28,-1.580788,14.91454,-70.85982);
   spline3->SetPoint(29,1.492257,18.85849);
   spline3->SetPointCoeff(29,-2.140434,-18.47736,127.5135);
   spline3->SetPoint(30,1.649336,18.56058);
   spline3->SetPointCoeff(30,1.493537,41.61194,-159.6215);
   spline3->SetPoint(31,1.806416,19.20326);
   spline3->SetPointCoeff(31,2.750805,-33.60793,169.2134);
   spline3->SetPoint(32,1.963495,19.46194);
   spline3->SetPointCoeff(32,4.718086,46.13203,-183.4331);
   spline3->SetPoint(33,2.120575,20.63037);
   spline3->SetPointCoeff(33,5.632801,-40.30877,116.7655);
   spline3->SetPoint(34,2.277655,20.97315);
   spline3->SetPointCoeff(34,1.612648,14.71568,3.338617);
   spline3->SetPoint(35,2.434734,21.6025);
   spline3->SetPointCoeff(35,6.482846,16.28897,-75.70782);
   spline3->SetPoint(36,2.591814,22.72931);
   spline3->SetPointCoeff(36,5.99613,-19.3875,33.80528);
   spline3->SetPoint(37,2.748894,23.32384);
   spline3->SetPointCoeff(37,2.407702,-3.457139,5.735331);
   spline3->SetPoint(38,2.905973,23.63896);
   spline3->SetPointCoeff(38,1.74615,-0.7544282,5.735331);
   spline3->SetPoint(39,3.063053,23.91686);
   spline3->SetPointCoeff(39,1.933681,0.1570796,0.07290091);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_p26",-3.063053,3.063053,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(8);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-3.063053,22.25526);
   spline3->SetPointCoeff(0,4.542362,-61.05883,113.7158);
   spline3->SetPoint(1,-2.905973,21.90294);
   spline3->SetPointCoeff(1,-6.222363,-7.471541,113.7158);
   spline3->SetPoint(2,-2.748894,21.18192);
   spline3->SetPointCoeff(2,-0.1521457,46.11575,-161.1635);
   spline3->SetPoint(3,-2.591814,21.67125);
   spline3->SetPointCoeff(3,2.405894,-29.83076,0.685496);
   spline3->SetPoint(4,-2.434734,21.31577);
   spline3->SetPointCoeff(4,-6.914973,-29.50773,164.5622);
   spline3->SetPoint(5,-2.277655,20.13931);
   spline3->SetPointCoeff(5,-4.003872,48.04037,-155.5423);
   spline3->SetPoint(6,-2.120575,20.09288);
   spline3->SetPointCoeff(6,-0.4251048,-25.25723,65.39196);
   spline3->SetPoint(7,-1.963495,19.65635);
   spline3->SetPointCoeff(7,-3.519451,5.558009,31.07598);
   spline3->SetPoint(8,-1.806416,19.3611);
   spline3->SetPointCoeff(8,0.5269567,20.20222,-109.9115);
   spline3->SetPoint(9,-1.649336,19.51635);
   spline3->SetPointCoeff(9,-1.262204,-31.59237,162.3053);
   spline3->SetPoint(10,-1.492257,19.16763);
   spline3->SetPointCoeff(10,0.8269263,44.89218,-166.3037);
   spline3->SetPoint(11,-1.335177,19.76064);
   spline3->SetPointCoeff(11,2.620082,-33.4766,68.93269);
   spline3->SetPoint(12,-1.178097,19.61337);
   spline3->SetPointCoeff(12,-2.794363,-0.9928331,84.01524);
   spline3->SetPoint(13,-1.021018,19.47556);
   spline3->SetPointCoeff(13,3.112708,38.59842,-120.1678);
   spline3->SetPoint(14,-0.863938,20.45114);
   spline3->SetPointCoeff(14,6.343696,-18.0293,28.68779);
   spline3->SetPoint(15,-0.7068583,21.11393);
   spline3->SetPointCoeff(15,2.803152,-4.510501,-2.780648);
   spline3->SetPoint(16,-0.5497787,21.43218);
   spline3->SetPointCoeff(16,1.180307,-5.82085,13.91076);
   spline3->SetPoint(17,-0.3926991,21.52788);
   spline3->SetPointCoeff(17,0.3813355,0.7344387,29.86289);
   spline3->SetPoint(18,-0.2356194,21.72164);
   spline3->SetPointCoeff(18,2.822578,14.807,-79.54907);
   spline3->SetPoint(19,-0.07853982,22.22204);
   spline3->SetPointCoeff(19,1.585949,-22.67962,67.85064);
   spline3->SetPoint(20,0.07853982,22.17454);
   spline3->SetPointCoeff(20,-0.5166223,9.294239,-39.75908);
   spline3->SetPoint(21,0.2356194,22.16862);
   spline3->SetPointCoeff(21,-0.539799,-9.441787,9.338852);
   spline3->SetPoint(22,0.3926991,21.88705);
   spline3->SetPointCoeff(22,-2.814743,-5.040956,48.63238);
   spline3->SetPoint(23,0.5497787,21.50902);
   spline3->SetPointCoeff(23,-0.7985384,17.87651,-117.0039);
   spline3->SetPoint(24,0.7068583,21.37119);
   spline3->SetPointCoeff(24,-3.843332,-37.26027,165.7572);
   spline3->SetPoint(25,0.863938,20.49056);
   spline3->SetPointCoeff(25,-3.279308,40.85096,-153.8761);
   spline3->SetPoint(26,1.021018,20.38702);
   spline3->SetPointCoeff(26,-1.835823,-31.66145,117.8217);
   spline3->SetPoint(27,1.178097,19.77408);
   spline3->SetPointCoeff(27,-3.061163,23.8607,-57.97508);
   spline3->SetPoint(28,1.335177,19.65728);
   spline3->SetPointCoeff(28,0.1434644,-3.459412,-19.37673);
   spline3->SetPoint(29,1.492257,19.51935);
   spline3->SetPointCoeff(29,-2.377647,-12.59048,58.96336);
   spline3->SetPoint(30,1.649336,19.06375);
   spline3->SetPointCoeff(30,-1.968476,15.19535,18.60722);
   spline3->SetPoint(31,1.806416,19.20159);
   spline3->SetPointCoeff(31,4.182628,23.96379,-114.1784);
   spline3->SetPoint(32,1.963495,20.00734);
   spline3->SetPointCoeff(32,3.259356,-29.84153,77.21621);
   spline3->SetPoint(33,2.120575,20.08228);
   spline3->SetPointCoeff(33,-0.3999356,6.545754,4.519096);
   spline3->SetPoint(34,2.277655,20.19849);
   spline3->SetPointCoeff(34,1.990986,8.675328,-38.76629);
   spline3->SetPoint(35,2.434734,20.57504);
   spline3->SetPointCoeff(35,1.846862,-9.592854,77.50373);
   spline3->SetPoint(36,2.591814,20.92883);
   spline3->SetPointCoeff(36,4.570161,26.92992,-110.0283);
   spline3->SetPoint(37,2.748894,21.88474);
   spline3->SetPointCoeff(37,4.885922,-24.91972,32.70661);
   spline3->SetPoint(38,2.905973,22.16411);
   spline3->SetPointCoeff(38,-0.5218291,-9.507094,32.70661);
   spline3->SetPoint(39,3.063053,21.97433);
   spline3->SetPointCoeff(39,-1.087561,0.1570796,0.07290091);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_q6",-3.063053,3.063053,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(12);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-3.063053,0.3228917);
   spline3->SetPointCoeff(0,0.1344051,-0.1895432,0.4864423);
   spline3->SetPoint(1,-2.905973,0.3412125);
   spline3->SetPointCoeff(1,0.1108658,0.03968729,0.4864423);
   spline3->SetPoint(2,-2.748894,0.3614919);
   spline3->SetPointCoeff(2,0.1593414,0.2689178,0.5703471);
   spline3->SetPoint(3,-2.591814,0.395367);
   spline3->SetPointCoeff(3,0.2860426,0.5376876,-2.497434);
   spline3->SetPoint(4,-2.434734,0.4438858);
   spline3->SetPointCoeff(4,0.270097,-0.6392006,1.552654);
   spline3->SetPoint(5,-2.277655,0.4765587);
   spline3->SetPointCoeff(5,0.1842169,0.09247047,-0.6801202);
   spline3->SetPoint(6,-2.120575,0.505141);
   spline3->SetPointCoeff(6,0.1629234,-0.2280286,0.9700794);
   spline3->SetPoint(7,-1.963495,0.5288664);
   spline3->SetPointCoeff(7,0.1630934,0.2291105,-1.483208);
   spline3->SetPoint(8,-1.806416,0.5543895);
   spline3->SetPointCoeff(8,0.1252805,-0.4698349,-0.1933966);
   spline3->SetPoint(9,-1.649336,0.5617263);
   spline3->SetPointCoeff(9,-0.03663812,-0.5609709,1.543514);
   spline3->SetPoint(10,-1.492257,0.5481121);
   spline3->SetPointCoeff(10,-0.0986183,0.1663928,0.2342252);
   spline3->SetPoint(11,-1.335177,0.5376346);
   spline3->SetPointCoeff(11,-0.02900664,0.2767688,-1.330224);
   spline3->SetPoint(12,-1.178097,0.5347515);
   spline3->SetPointCoeff(12,-0.04052303,-0.3500844,-0.8031986);
   spline3->SetPoint(13,-1.021018,0.5166352);
   spline3->SetPointCoeff(13,-0.2099597,-0.7285829,2.221207);
   spline3->SetPoint(14,-0.863938,0.4742866);
   spline3->SetPointCoeff(14,-0.2744325,0.3181362,-0.5767625);
   spline3->SetPoint(15,-0.7068583,0.4367932);
   spline3->SetPointCoeff(15,-0.2171802,0.0463433,-0.243777);
   spline3->SetPoint(16,-0.5497787,0.4028772);
   spline3->SetPointCoeff(16,-0.2206659,-0.06853389,0.531953);
   spline3->SetPoint(17,-0.3926991,0.3685859);
   spline3->SetPointCoeff(17,-0.2028202,0.1821431,0.02183545);
   spline3->SetPoint(18,-0.2356194,0.3413058);
   spline3->SetPointCoeff(18,-0.143982,0.1924328,-0.2275909);
   spline3->SetPoint(19,-0.07853982,0.3225551);
   spline3->SetPointCoeff(19,-0.1003742,0.0851831,2.578612);
   spline3->SetPoint(20,0.07853982,0.3188843);
   spline3->SetPointCoeff(20,0.117261,1.300325,-5.709148);
   spline3->SetPoint(21,0.2356194,0.3472605);
   spline3->SetPointCoeff(21,0.1031675,-1.390047,6.821577);
   spline3->SetPoint(22,0.3926991,0.3556069);
   spline3->SetPointCoeff(22,0.1714183,1.824545,-6.167834);
   spline3->SetPoint(23,0.5497787,0.4036469);
   spline3->SetPointCoeff(23,0.2880604,-1.081978,3.293169);
   spline3->SetPoint(24,0.7068583,0.4349622);
   spline3->SetPointCoeff(24,0.191914,0.469891,-0.6471664);
   spline3->SetPoint(25,0.863938,0.4741938);
   spline3->SetPointCoeff(25,0.29163,0.164921,-2.138816);
   spline3->SetPoint(26,1.021018,0.5157826);
   spline3->SetPointCoeff(26,0.185122,-0.8429722,1.838433);
   spline3->SetPoint(27,1.178097,0.5311874);
   spline3->SetPointCoeff(27,0.05637901,0.02336885,0.6381599);
   spline3->SetPoint(28,1.335177,0.5430933);
   spline3->SetPointCoeff(28,0.1109584,0.3240946,-2.990962);
   spline3->SetPoint(29,1.492257,0.556927);
   spline3->SetPointCoeff(29,-0.008621325,-1.085363,4.080969);
   spline3->SetPoint(30,1.649336,0.5446095);
   spline3->SetPointCoeff(30,-0.04751656,0.8377484,-3.365622);
   spline3->SetPoint(31,1.806416,0.5447718);
   spline3->SetPointCoeff(31,-0.03346031,-0.7482635,2.363526);
   spline3->SetPoint(32,1.963495,0.5302137);
   spline3->SetPointCoeff(32,-0.0935812,0.365522,-2.358911);
   spline3->SetPoint(33,2.120575,0.5153903);
   spline3->SetPointCoeff(33,-0.1533605,-0.7460886,1.282034);
   spline3->SetPoint(34,2.277655,0.4778604);
   spline3->SetPointCoeff(34,-0.2928524,-0.1419445,1.402703);
   spline3->SetPoint(35,2.434734,0.4337935);
   spline3->SetPointCoeff(35,-0.2336146,0.5190639,-1.55509);
   spline3->SetPoint(36,2.591814,0.4038776);
   spline3->SetPointCoeff(36,-0.1856568,-0.213755,0.2243916);
   spline3->SetPoint(37,2.748894,0.3703102);
   spline3->SetPointCoeff(37,-0.2362,-0.108013,1.082746);
   spline3->SetPoint(38,2.905973,0.3347393);
   spline3->SetPointCoeff(38,-0.1899862,0.4022188,1.082746);
   spline3->SetPoint(39,3.063053,0.3190172);
   spline3->SetPointCoeff(39,0.01652158,0.1570796,0.07290091);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_r6",-3.063053,3.063053,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(9);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-3.063053,154.1263);
   spline3->SetPointCoeff(0,-196.2104,709.4704,-996.7978);
   spline3->SetPoint(1,-2.905973,136.9478);
   spline3->SetPointCoeff(1,-47.10875,239.7405,-996.7978);
   spline3->SetPoint(2,-2.748894,131.5999);
   spline3->SetPointCoeff(2,-45.57705,-229.9894,1259.074);
   spline3->SetPoint(3,-2.591814,123.6458);
   spline3->SetPointCoeff(3,-24.63111,363.3354,-1596.367);
   spline3->SetPoint(4,-2.434734,122.5546);
   spline3->SetPointCoeff(4,-28.65226,-388.9349,1631.252);
   spline3->SetPoint(5,-2.277655,114.7797);
   spline3->SetPointCoeff(5,-30.09114,379.7747,-907.8128);
   spline3->SetPoint(6,-2.120575,115.9051);
   spline3->SetPointCoeff(6,22.02046,-48.02197,189.3694);
   spline3->SetPoint(7,-1.963495,118.9131);
   spline3->SetPointCoeff(7,20.95142,41.21626,46.03531);
   spline3->SetPoint(8,-1.806416,123.3995);
   spline3->SetPointCoeff(8,37.30752,62.90989,238.2823);
   spline3->SetPoint(9,-1.649336,131.7355);
   spline3->SetPointCoeff(9,74.70938,175.1978,-87.5822);
   spline3->SetPoint(10,-1.492257,147.4542);
   spline3->SetPointCoeff(10,123.2664,133.9256,-2135.839);
   spline3->SetPoint(11,-1.335177,161.8433);
   spline3->SetPointCoeff(11,7.241235,-872.5646,3733.467);
   spline3->SetPoint(12,-1.178097,155.9212);
   spline3->SetPointCoeff(12,9.475803,886.7903,-2477.275);
   spline3->SetPoint(13,-1.021018,169.6889);
   spline3->SetPointCoeff(13,104.6963,-280.5979,757.3939);
   spline3->SetPoint(14,-0.863938,182.1466);
   spline3->SetPointCoeff(14,72.60767,76.31552,-1362.727);
   spline3->SetPoint(15,-0.7068583,190.1532);
   spline3->SetPointCoeff(15,-4.288906,-565.8544,1624.602);
   spline3->SetPoint(16,-0.5497787,181.8142);
   spline3->SetPointCoeff(16,-61.80096,199.7213,175.4602);
   spline3->SetPoint(17,-0.3926991,177.7145);
   spline3->SetPointCoeff(17,13.93125,282.4049,-2297.12);
   spline3->SetPoint(18,-0.2356194,177.9677);
   spline3->SetPointCoeff(18,-67.38613,-800.0875,2954.024);
   spline3->SetPoint(19,-0.07853982,159.0905);
   spline3->SetPointCoeff(19,-100.0782,591.9634,-2037.642);
   spline3->SetPoint(20,0.07853982,150.0789);
   spline3->SetPointCoeff(20,-64.93781,-368.2527,1637.198);
   spline3->SetPoint(21,0.2356194,137.1377);
   spline3->SetPointCoeff(21,-59.4391,403.2586,-1633.015);
   spline3->SetPoint(22,0.3926991,131.4218);
   spline3->SetPointCoeff(22,-53.6308,-366.2818,1907.949);
   spline3->SetPoint(23,0.5497787,121.3547);
   spline3->SetPointCoeff(23,-27.47133,532.8182,-2353.841);
   spline3->SetPoint(24,0.7068583,121.0632);
   spline3->SetPointCoeff(24,-34.31765,-576.4032,2380.162);
   spline3->SetPoint(25,0.863938,110.6755);
   spline3->SetPointCoeff(25,-39.21561,545.2219,-1051.228);
   spline3->SetPoint(26,1.021018,113.894);
   spline3->SetPointCoeff(26,54.25689,49.84254,-391.5233);
   spline3->SetPoint(27,1.178097,122.129);
   spline3->SetPointCoeff(27,40.93404,-134.6585,771.8556);
   spline3->SetPoint(28,1.335177,128.2279);
   spline3->SetPointCoeff(28,55.76415,229.0699,-1040.25);
   spline3->SetPoint(29,1.492257,138.6076);
   spline3->SetPointCoeff(29,50.72715,-261.1365,852.957);
   spline3->SetPoint(30,1.649336,143.4384);
   spline3->SetPointCoeff(30,31.82632,140.8101,-266.7912);
   spline3->SetPoint(31,1.806416,150.8779);
   spline3->SetPointCoeff(31,56.31468,15.08767,909.6196);
   spline3->SetPoint(32,1.963495,163.6216);
   spline3->SetPointCoeff(32,128.3865,443.7358,-3354.503);
   spline3->SetPoint(33,2.120575,181.7359);
   spline3->SetPointCoeff(33,19.48313,-1137.036,3694.903);
   spline3->SetPoint(34,2.277655,171.0617);
   spline3->SetPointCoeff(34,-64.22312,604.1458,-1011.072);
   spline3->SetPoint(35,2.434734,171.9616);
   spline3->SetPointCoeff(35,50.73323,127.6891,-475.9053);
   spline3->SetPoint(36,2.591814,181.2368);
   spline3->SetPointCoeff(36,55.62047,-96.576,-850.7242);
   spline3->SetPoint(37,2.748894,184.2935);
   spline3->SetPointCoeff(37,-37.69211,-497.4703,1279.302);
   spline3->SetPoint(38,2.905973,171.0566);
   spline3->SetPointCoeff(38,-99.28052,105.3863,1279.302);
   spline3->SetPoint(39,3.063053,163.0202);
   spline3->SetPointCoeff(39,28.52408,0.1570796,0.07290091);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_s6",-3.063053,3.063053,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(6);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-3.063053,10.20711);
   spline3->SetPointCoeff(0,3.946759,7.995449,-25.83142);
   spline3->SetPoint(1,-2.905973,10.92423);
   spline3->SetPointCoeff(1,4.54651,-4.177319,-25.83142);
   spline3->SetPoint(2,-2.748894,11.43521);
   spline3->SetPointCoeff(2,1.322072,-16.35009,178.2691);
   spline3->SetPoint(3,-2.591814,11.93039);
   spline3->SetPointCoeff(3,9.381383,67.65725,-331.895);
   spline3->SetPoint(4,-2.434734,13.78704);
   spline3->SetPointCoeff(4,6.068994,-88.74458,335.699);
   spline3->SetPoint(5,-2.277655,13.85176);
   spline3->SetPointCoeff(5,3.038188,69.44987,-210.0876);
   spline3->SetPoint(6,-2.120575,15.22835);
   spline3->SetPointCoeff(6,9.305393,-29.5516,33.51066);
   spline3->SetPoint(7,-1.963495,16.09076);
   spline3->SetPointCoeff(7,2.502013,-13.76007,0.05263627);
   spline3->SetPoint(8,-1.806416,16.14447);
   spline3->SetPointCoeff(8,-1.816943,-13.73526,78.5199);
   spline3->SetPoint(9,-1.649336,15.82449);
   spline3->SetPointCoeff(9,-0.3198004,23.26637,-103.8998);
   spline3->SetPoint(10,-1.492257,15.94563);
   spline3->SetPointCoeff(10,-0.7013315,-25.69527,100.245);
   spline3->SetPoint(11,-1.335177,15.58999);
   spline3->SetPointCoeff(11,-1.353401,21.54406,-54.83803);
   spline3->SetPoint(12,-1.178097,15.69644);
   spline3->SetPointCoeff(12,1.355643,-4.297748,-42.8154);
   spline3->SetPoint(13,-1.021018,15.63739);
   spline3->SetPointCoeff(13,-3.163817,-24.47403,3.284939);
   spline3->SetPoint(14,-0.863938,14.54928);
   spline3->SetPointCoeff(14,-10.6094,-22.92604,155.7443);
   spline3->SetPoint(15,-0.7068583,12.92072);
   spline3->SetPointCoeff(15,-6.283317,50.46674,-181.263);
   spline3->SetPoint(16,-0.5497787,12.47642);
   spline3->SetPointCoeff(16,-3.84618,-34.95145,114.729);
   spline3->SetPoint(17,-0.3926991,11.45453);
   spline3->SetPointCoeff(17,-6.334026,19.11333,-39.90551);
   spline3->SetPoint(18,-0.2356194,10.77652);
   spline3->SetPointCoeff(18,-3.283283,0.3083019,14.09619);
   spline3->SetPoint(19,-0.07853982,10.32303);
   spline3->SetPointCoeff(19,-2.142998,6.950976,29.37421);
   spline3->SetPoint(20,0.07853982,10.27176);
   spline3->SetPointCoeff(20,2.215054,20.79325,-95.06326);
   spline3->SetPoint(21,0.2356194,10.76431);
   spline3->SetPointCoeff(21,1.71067,-24.00426,141.455);
   spline3->SetPoint(22,0.3926991,10.98899);
   spline3->SetPointCoeff(22,4.640293,42.65482,-155.5113);
   spline3->SetPoint(23,0.5497787,12.16762);
   spline3->SetPointCoeff(23,6.529437,-30.62816,105.6719);
   spline3->SetPoint(24,0.7068583,12.84711);
   spline3->SetPointCoeff(24,4.729364,19.16854,-21.69354);
   spline3->SetPoint(25,0.863938,13.97888);
   spline3->SetPointCoeff(25,9.145539,8.9457,-89.0166);
   spline3->SetPoint(26,1.021018,15.29117);
   spline3->SetPointCoeff(26,5.366723,-33.00239,87.52247);
   spline3->SetPoint(27,1.178097,15.65909);
   spline3->SetPointCoeff(27,1.477309,8.241605,-27.84658);
   spline3->SetPoint(28,1.335177,15.98657);
   spline3->SetPointCoeff(28,2.005225,-4.880786,-8.576905);
   spline3->SetPoint(29,1.492257,16.14788);
   spline3->SetPointCoeff(29,-0.1629988,-8.922557,42.79053);
   spline3->SetPoint(30,1.649336,16.06797);
   spline3->SetPointCoeff(30,0.2013394,11.24201,-69.96467);
   spline3->SetPoint(31,1.806416,16.10581);
   spline3->SetPointCoeff(31,-1.445807,-21.72807,73.01303);
   spline3->SetPoint(32,1.963495,15.62557);
   spline3->SetPointCoeff(32,-2.867309,12.67851,-46.1341);
   spline3->SetPoint(33,2.120575,15.3092);
   spline3->SetPointCoeff(33,-2.299177,-9.061671,-27.49814);
   spline3->SetPoint(34,2.277655,14.61788);
   spline3->SetPointCoeff(34,-7.181453,-22.01986,104.1739);
   spline3->SetPoint(35,2.434734,13.35026);
   spline3->SetPointCoeff(35,-6.388036,27.07091,-104.6359);
   spline3->SetPoint(36,2.591814,12.60923);
   spline3->SetPointCoeff(36,-5.628824,-22.23761,80.19467);
   spline3->SetPoint(37,2.748894,11.48718);
   spline3->SetPointCoeff(37,-6.678804,15.55323,-17.62154);
   spline3->SetPoint(38,2.905973,10.75354);
   spline3->SetPointCoeff(38,-3.096994,7.249278,-17.62154);
   spline3->SetPoint(39,3.063053,10.37764);
   spline3->SetPointCoeff(39,-2.123948,0.1570796,0.07290091);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_z6",-3.063053,3.063053,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(7);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,-3.063053,7.38055);
   spline3->SetPointCoeff(0,0.6941857,5.473656,-4.486248);
   spline3->SetPoint(1,-2.905973,7.607262);
   spline3->SetPointCoeff(1,2.081704,3.359561,-4.486248);
   spline3->SetPoint(2,-2.748894,7.999762);
   spline3->SetPointCoeff(2,2.80506,1.245467,9.981236);
   spline3->SetPoint(3,-2.591814,8.509795);
   spline3->SetPointCoeff(3,3.935166,5.949013,-16.17653);
   spline3->SetPoint(4,-2.434734,9.212019);
   spline3->SetPointCoeff(4,4.606685,-1.673996,-6.069581);
   spline3->SetPoint(5,-2.277655,9.870807);
   spline3->SetPointCoeff(5,3.6315,-4.534219,0.3020961);
   spline3->SetPoint(6,-2.120575,10.33053);
   spline3->SetPointCoeff(6,2.229395,-4.391859,24.88258);
   spline3->SetPoint(7,-1.963495,10.6688);
   spline3->SetPointCoeff(7,2.691511,7.33378,-33.81067);
   spline3->SetPoint(8,-1.806416,11.14149);
   spline3->SetPointCoeff(8,2.492752,-8.599122,-23.61841);
   spline3->SetPoint(9,-1.649336,11.22934);
   spline3->SetPointCoeff(9,-1.957025,-19.72904,93.31358);
   spline3->SetPoint(10,-1.492257,10.7968);
   spline3->SetPointCoeff(10,-1.247824,24.24395,-84.13457);
   spline3->SetPoint(11,-1.335177,10.8729);
   spline3->SetPointCoeff(11,0.1408265,-15.40353,25.77141);
   spline3->SetPoint(12,-1.178097,10.61484);
   spline3->SetPointCoeff(12,-2.790682,-3.259036,16.28614);
   spline3->SetPoint(13,-1.021018,10.15919);
   spline3->SetPointCoeff(13,-2.609006,4.415626,-15.71103);
   spline3->SetPoint(14,-0.863938,9.797425);
   spline3->SetPointCoeff(14,-2.384758,-2.988023,-16.2421);
   spline3->SetPoint(15,-0.7068583,9.286151);
   spline3->SetPointCoeff(15,-4.525747,-10.64193,42.4152);
   spline3->SetPoint(16,-0.5497787,8.477061);
   spline3->SetPointCoeff(16,-4.72935,9.345757,-11.40387);
   spline3->SetPoint(17,-0.3926991,7.920575);
   spline3->SetPointCoeff(17,-2.637431,3.971812,-6.208685);
   spline3->SetPoint(18,-0.2356194,7.580225);
   spline3->SetPointCoeff(18,-1.849229,1.046038,5.865);
   spline3->SetPoint(19,-0.07853982,7.338291);
   spline3->SetPointCoeff(19,-1.086467,3.809854,16.93622);
   spline3->SetPoint(20,0.07853982,7.327274);
   spline3->SetPointCoeff(20,1.364087,11.79086,-29.72439);
   spline3->SetPoint(21,0.2356194,7.717267);
   spline3->SetPointCoeff(21,2.868035,-2.21643,6.357184);
   spline3->SetPoint(22,0.3926991,8.137728);
   spline3->SetPointCoeff(22,2.642294,0.7793228,15.9483);
   spline3->SetPoint(23,0.5497787,8.63382);
   spline3->SetPointCoeff(23,4.067652,8.294782,-47.66668);
   spline3->SetPoint(24,0.7068583,9.292685);
   spline3->SetPointCoeff(24,3.14515,-14.16761,59.9749);
   spline3->SetPoint(25,0.863938,9.669601);
   spline3->SetPointCoeff(25,3.133727,14.09489,-57.38679);
   spline3->SetPoint(26,1.021018,10.2872);
   spline3->SetPointCoeff(26,3.313881,-12.94799,37.81763);
   spline3->SetPoint(27,1.178097,10.63484);
   spline3->SetPointCoeff(27,2.045486,4.873142,-22.77764);
   spline3->SetPoint(28,1.335177,10.9881);
   spline3->SetPointCoeff(28,1.890382,-5.860566,-18.55036);
   spline3->SetPoint(29,1.492257,11.06854);
   spline3->SetPointCoeff(29,-1.323905,-14.60222,65.02526);
   spline3->SetPoint(30,1.649336,10.75231);
   spline3->SetPointCoeff(30,-1.098024,16.04022,-42.07182);
   spline3->SetPoint(31,1.806416,10.81255);
   spline3->SetPointCoeff(31,0.8269162,-3.785664,-13.09664);
   spline3->SetPoint(32,1.963495,10.79828);
   spline3->SetPointCoeff(32,-1.331825,-9.957308,1.955674);
   spline3->SetPoint(33,2.120575,10.35097);
   spline3->SetPointCoeff(33,-4.315242,-9.035718,32.10404);
   spline3->SetPoint(34,2.277655,9.574612);
   spline3->SetPointCoeff(34,-4.777491,6.092955,-5.333661);
   spline3->SetPoint(35,2.434734,8.953831);
   spline3->SetPointCoeff(35,-3.258141,3.579526,-2.227926);
   spline3->SetPoint(36,2.591814,8.521729);
   spline3->SetPointCoeff(36,-2.298515,2.529641,-21.19116);
   spline3->SetPoint(37,2.748894,8.140964);
   spline3->SetPointCoeff(37,-3.072418,-7.45646,36.51233);
   spline3->SetPoint(38,2.905973,7.615882);
   spline3->SetPointCoeff(38,-2.712217,9.74957,36.51233);
   spline3->SetPoint(39,3.063053,7.571923);
   spline3->SetPointCoeff(39,3.053418,0.1570796,0.07290091);
   spline3->Draw("same,C");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig13.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig13a()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 23:59:27 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,250);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(0,0,1,1);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.15);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c_1
   TPad *c_1 = new TPad("c_1", "c_1",0.01,0.01,0.99,0.99);
   c_1->Draw();
   c_1->cd();
   c_1->Range(3.646435,-119.8226,4.841394,585.016);
   c_1->SetFillColor(0);
   c_1->SetBorderMode(0);
   c_1->SetBorderSize(2);
   c_1->SetTickx(1);
   c_1->SetTicky(1);
   c_1->SetLeftMargin(0.15);
   c_1->SetRightMargin(0.05);
   c_1->SetTopMargin(0.08);
   c_1->SetBottomMargin(0.17);
   c_1->SetFrameLineWidth(3);
   c_1->SetFrameBorderMode(0);
   c_1->SetFrameLineWidth(3);
   c_1->SetFrameBorderMode(0);
   
   TH1F *m3__1 = new TH1F("m3__1","",40,3.825679,4.781646);
   m3__1->SetBinContent(1,31.17517);
   m3__1->SetBinContent(2,50.4154);
   m3__1->SetBinContent(3,72.97216);
   m3__1->SetBinContent(4,73.06219);
   m3__1->SetBinContent(5,81.99297);
   m3__1->SetBinContent(6,121.803);
   m3__1->SetBinContent(7,139.9843);
   m3__1->SetBinContent(8,136.1911);
   m3__1->SetBinContent(9,120.7438);
   m3__1->SetBinContent(10,128.278);
   m3__1->SetBinContent(11,155.9167);
   m3__1->SetBinContent(12,194.153);
   m3__1->SetBinContent(13,189.4078);
   m3__1->SetBinContent(14,209.9606);
   m3__1->SetBinContent(15,223.1371);
   m3__1->SetBinContent(16,218.7496);
   m3__1->SetBinContent(17,237.7202);
   m3__1->SetBinContent(18,235.7607);
   m3__1->SetBinContent(19,249.9596);
   m3__1->SetBinContent(20,284.0405);
   m3__1->SetBinContent(21,308.5642);
   m3__1->SetBinContent(22,313.511);
   m3__1->SetBinContent(23,335.7523);
   m3__1->SetBinContent(24,378.4373);
   m3__1->SetBinContent(25,422.1862);
   m3__1->SetBinContent(26,420.9763);
   m3__1->SetBinContent(27,440.5241);
   m3__1->SetBinContent(28,425.6926);
   m3__1->SetBinContent(29,437.8261);
   m3__1->SetBinContent(30,387.0674);
   m3__1->SetBinContent(31,394.5581);
   m3__1->SetBinContent(32,350.3411);
   m3__1->SetBinContent(33,348.2024);
   m3__1->SetBinContent(34,344.8042);
   m3__1->SetBinContent(35,331.7867);
   m3__1->SetBinContent(36,288.9021);
   m3__1->SetBinContent(37,237.3625);
   m3__1->SetBinContent(38,143.4919);
   m3__1->SetBinContent(39,64.45742);
   m3__1->SetBinContent(40,24.39127);
   m3__1->SetBinError(1,5.696378);
   m3__1->SetBinError(2,7.280088);
   m3__1->SetBinError(3,8.734201);
   m3__1->SetBinError(4,8.797598);
   m3__1->SetBinError(5,9.446647);
   m3__1->SetBinError(6,11.60139);
   m3__1->SetBinError(7,12.45021);
   m3__1->SetBinError(8,12.18347);
   m3__1->SetBinError(9,11.69125);
   m3__1->SetBinError(10,11.94991);
   m3__1->SetBinError(11,13.04411);
   m3__1->SetBinError(12,14.71602);
   m3__1->SetBinError(13,14.67);
   m3__1->SetBinError(14,15.19954);
   m3__1->SetBinError(15,15.91105);
   m3__1->SetBinError(16,15.49401);
   m3__1->SetBinError(17,16.04269);
   m3__1->SetBinError(18,16.1943);
   m3__1->SetBinError(19,16.54859);
   m3__1->SetBinError(20,17.58944);
   m3__1->SetBinError(21,18.45034);
   m3__1->SetBinError(22,18.52728);
   m3__1->SetBinError(23,19.1003);
   m3__1->SetBinError(24,20.06947);
   m3__1->SetBinError(25,21.14649);
   m3__1->SetBinError(26,21.24338);
   m3__1->SetBinError(27,21.59725);
   m3__1->SetBinError(28,21.32771);
   m3__1->SetBinError(29,21.63194);
   m3__1->SetBinError(30,20.41208);
   m3__1->SetBinError(31,20.55485);
   m3__1->SetBinError(32,19.42064);
   m3__1->SetBinError(33,19.28274);
   m3__1->SetBinError(34,19.10039);
   m3__1->SetBinError(35,18.88241);
   m3__1->SetBinError(36,17.55254);
   m3__1->SetBinError(37,15.93256);
   m3__1->SetBinError(38,12.41997);
   m3__1->SetBinError(39,8.632131);
   m3__1->SetBinError(40,5.428443);
   m3__1->SetMinimum(0);
   m3__1->SetMaximum(528.6289);
   m3__1->SetEntries(11916);
   m3__1->SetStats(0);
   m3__1->SetLineWidth(3);
   m3__1->SetMarkerStyle(0);
   m3__1->SetMarkerSize(0.5);
   m3__1->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{#pi}} [GeV/#it{c}^{2}]");
   m3__1->GetXaxis()->SetNdivisions(505);
   m3__1->GetXaxis()->SetLabelFont(132);
   m3__1->GetXaxis()->SetLabelOffset(0.01);
   m3__1->GetXaxis()->SetLabelSize(0.06);
   m3__1->GetXaxis()->SetTitleSize(0.072);
   m3__1->GetXaxis()->SetTitleOffset(0.95);
   m3__1->GetXaxis()->SetTitleFont(132);
   m3__1->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m3__1->GetYaxis()->SetLabelFont(132);
   m3__1->GetYaxis()->SetLabelOffset(0.01);
   m3__1->GetYaxis()->SetLabelSize(0.06);
   m3__1->GetYaxis()->SetTitleSize(0.072);
   m3__1->GetYaxis()->SetTitleOffset(1.05);
   m3__1->GetYaxis()->SetTitleFont(132);
   m3__1->GetZaxis()->SetLabelFont(132);
   m3__1->GetZaxis()->SetLabelSize(0.06);
   m3__1->GetZaxis()->SetTitleSize(0.072);
   m3__1->GetZaxis()->SetTitleOffset(1);
   m3__1->GetZaxis()->SetTitleFont(132);
   m3__1->Draw("e");
   
   Double_t Graph_from_m4_fx1[25] = {
   3.844799,
   3.883037,
   3.921276,
   3.959515,
   3.997753,
   4.035992,
   4.074231,
   4.112469,
   4.150708,
   4.188947,
   4.227185,
   4.265424,
   4.303663,
   4.341901,
   4.38014,
   4.418379,
   4.456617,
   4.494856,
   4.533095,
   4.571333,
   4.609572,
   4.647811,
   4.686049,
   4.724288,
   4.762527};
   Double_t Graph_from_m4_fy1[25] = {
   37.07628,
   69.20722,
   92.10135,
   110.0313,
   131.2276,
   149.3813,
   168.6665,
   187.7688,
   207.9874,
   221.8604,
   239.8292,
   265.8953,
   289.4274,
   318.5342,
   361.463,
   387.4434,
   380.1021,
   382.2434,
   392.5771,
   374.8858,
   385.3834,
   356.0229,
   305.709,
   124.0746,
   32.51295};
   TGraph *graph = new TGraph(25,Graph_from_m4_fx1,Graph_from_m4_fy1);
   graph->SetName("Graph_from_m4");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(8);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_m41 = new TH1F("Graph_Graph_from_m41","",100,3.753026,4.854299);
   Graph_Graph_from_m41->SetMinimum(29.26166);
   Graph_Graph_from_m41->SetMaximum(428.5835);
   Graph_Graph_from_m41->SetDirectory(0);
   Graph_Graph_from_m41->SetStats(0);
   Graph_Graph_from_m41->SetMarkerStyle(20);
   Graph_Graph_from_m41->SetMarkerSize(0.5);
   Graph_Graph_from_m41->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_m41->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_m41->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m41->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m41->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m41->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_m41->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_m41->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_m41->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m41->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m41->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m41->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_m41->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_m41->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_m41->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m41->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m41->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_m41->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_m41);
   
   graph->Draw(",c");
   
   Double_t Graph_from_mm4_fx2[25] = {
   3.844799,
   3.883037,
   3.921276,
   3.959515,
   3.997753,
   4.035992,
   4.074231,
   4.112469,
   4.150708,
   4.188947,
   4.227185,
   4.265424,
   4.303663,
   4.341901,
   4.38014,
   4.418379,
   4.456617,
   4.494856,
   4.533095,
   4.571333,
   4.609572,
   4.647811,
   4.686049,
   4.724288,
   4.762527};
   Double_t Graph_from_mm4_fy2[25] = {
   39.60287,
   72.63789,
   95.36698,
   112.7554,
   133.5151,
   150.8307,
   167.8445,
   184.6351,
   202.727,
   214.9483,
   232.162,
   258.3678,
   283.9357,
   316.3673,
   365.1255,
   413.4648,
   422.4353,
   406.4725,
   392.5082,
   360.7532,
   365.8459,
   336.8671,
   292.6932,
   118.483,
   31.06648};
   graph = new TGraph(25,Graph_from_mm4_fx2,Graph_from_mm4_fy2);
   graph->SetName("Graph_from_mm4");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(22);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_mm42 = new TH1F("Graph_Graph_from_mm42","",100,3.753026,4.854299);
   Graph_Graph_from_mm42->SetMinimum(27.95983);
   Graph_Graph_from_mm42->SetMaximum(461.5722);
   Graph_Graph_from_mm42->SetDirectory(0);
   Graph_Graph_from_mm42->SetStats(0);
   Graph_Graph_from_mm42->SetMarkerStyle(20);
   Graph_Graph_from_mm42->SetMarkerSize(0.5);
   Graph_Graph_from_mm42->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_mm42->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_mm42->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_mm42->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm42->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm42->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_mm42->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_mm42->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_mm42->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_mm42->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm42->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm42->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_mm42->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_mm42->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_mm42->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm42->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm42->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_mm42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_mm42);
   
   graph->Draw(",c");
   
   TH1F *m3__2 = new TH1F("m3__2","",40,3.825679,4.781646);
   m3__2->SetBinContent(1,31.17517);
   m3__2->SetBinContent(2,50.4154);
   m3__2->SetBinContent(3,72.97216);
   m3__2->SetBinContent(4,73.06219);
   m3__2->SetBinContent(5,81.99297);
   m3__2->SetBinContent(6,121.803);
   m3__2->SetBinContent(7,139.9843);
   m3__2->SetBinContent(8,136.1911);
   m3__2->SetBinContent(9,120.7438);
   m3__2->SetBinContent(10,128.278);
   m3__2->SetBinContent(11,155.9167);
   m3__2->SetBinContent(12,194.153);
   m3__2->SetBinContent(13,189.4078);
   m3__2->SetBinContent(14,209.9606);
   m3__2->SetBinContent(15,223.1371);
   m3__2->SetBinContent(16,218.7496);
   m3__2->SetBinContent(17,237.7202);
   m3__2->SetBinContent(18,235.7607);
   m3__2->SetBinContent(19,249.9596);
   m3__2->SetBinContent(20,284.0405);
   m3__2->SetBinContent(21,308.5642);
   m3__2->SetBinContent(22,313.511);
   m3__2->SetBinContent(23,335.7523);
   m3__2->SetBinContent(24,378.4373);
   m3__2->SetBinContent(25,422.1862);
   m3__2->SetBinContent(26,420.9763);
   m3__2->SetBinContent(27,440.5241);
   m3__2->SetBinContent(28,425.6926);
   m3__2->SetBinContent(29,437.8261);
   m3__2->SetBinContent(30,387.0674);
   m3__2->SetBinContent(31,394.5581);
   m3__2->SetBinContent(32,350.3411);
   m3__2->SetBinContent(33,348.2024);
   m3__2->SetBinContent(34,344.8042);
   m3__2->SetBinContent(35,331.7867);
   m3__2->SetBinContent(36,288.9021);
   m3__2->SetBinContent(37,237.3625);
   m3__2->SetBinContent(38,143.4919);
   m3__2->SetBinContent(39,64.45742);
   m3__2->SetBinContent(40,24.39127);
   m3__2->SetBinError(1,5.696378);
   m3__2->SetBinError(2,7.280088);
   m3__2->SetBinError(3,8.734201);
   m3__2->SetBinError(4,8.797598);
   m3__2->SetBinError(5,9.446647);
   m3__2->SetBinError(6,11.60139);
   m3__2->SetBinError(7,12.45021);
   m3__2->SetBinError(8,12.18347);
   m3__2->SetBinError(9,11.69125);
   m3__2->SetBinError(10,11.94991);
   m3__2->SetBinError(11,13.04411);
   m3__2->SetBinError(12,14.71602);
   m3__2->SetBinError(13,14.67);
   m3__2->SetBinError(14,15.19954);
   m3__2->SetBinError(15,15.91105);
   m3__2->SetBinError(16,15.49401);
   m3__2->SetBinError(17,16.04269);
   m3__2->SetBinError(18,16.1943);
   m3__2->SetBinError(19,16.54859);
   m3__2->SetBinError(20,17.58944);
   m3__2->SetBinError(21,18.45034);
   m3__2->SetBinError(22,18.52728);
   m3__2->SetBinError(23,19.1003);
   m3__2->SetBinError(24,20.06947);
   m3__2->SetBinError(25,21.14649);
   m3__2->SetBinError(26,21.24338);
   m3__2->SetBinError(27,21.59725);
   m3__2->SetBinError(28,21.32771);
   m3__2->SetBinError(29,21.63194);
   m3__2->SetBinError(30,20.41208);
   m3__2->SetBinError(31,20.55485);
   m3__2->SetBinError(32,19.42064);
   m3__2->SetBinError(33,19.28274);
   m3__2->SetBinError(34,19.10039);
   m3__2->SetBinError(35,18.88241);
   m3__2->SetBinError(36,17.55254);
   m3__2->SetBinError(37,15.93256);
   m3__2->SetBinError(38,12.41997);
   m3__2->SetBinError(39,8.632131);
   m3__2->SetBinError(40,5.428443);
   m3__2->SetMinimum(0);
   m3__2->SetMaximum(528.6289);
   m3__2->SetEntries(11916);
   m3__2->SetStats(0);
   m3__2->SetLineWidth(3);
   m3__2->SetMarkerStyle(0);
   m3__2->SetMarkerSize(0.5);
   m3__2->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{#pi}} [GeV/#it{c}^{2}]");
   m3__2->GetXaxis()->SetNdivisions(505);
   m3__2->GetXaxis()->SetLabelFont(132);
   m3__2->GetXaxis()->SetLabelOffset(0.01);
   m3__2->GetXaxis()->SetLabelSize(0.06);
   m3__2->GetXaxis()->SetTitleSize(0.072);
   m3__2->GetXaxis()->SetTitleOffset(0.95);
   m3__2->GetXaxis()->SetTitleFont(132);
   m3__2->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m3__2->GetYaxis()->SetLabelFont(132);
   m3__2->GetYaxis()->SetLabelOffset(0.01);
   m3__2->GetYaxis()->SetLabelSize(0.06);
   m3__2->GetYaxis()->SetTitleSize(0.072);
   m3__2->GetYaxis()->SetTitleOffset(1.05);
   m3__2->GetYaxis()->SetTitleFont(132);
   m3__2->GetZaxis()->SetLabelFont(132);
   m3__2->GetZaxis()->SetLabelSize(0.06);
   m3__2->GetZaxis()->SetTitleSize(0.072);
   m3__2->GetZaxis()->SetTitleOffset(1);
   m3__2->GetZaxis()->SetTitleFont(132);
   m3__2->Draw("e,same");
   TLatex *   tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c_1->Modified();
   c->cd();
      tex = new TLatex(0.35,0.82,"LHCb, 5.4 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.55,0.35,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("m1","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("m2","TS (alternative)","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mm2","Breit#minusWigner","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig1a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig1a()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 22:58:30 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(0.3822597,-540.3298,1.656882,2638.081);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.2);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   
   TH1F *m1__1 = new TH1F("m1__1","",40,0.6371842,1.593151);
   m1__1->SetBinContent(1,9.798468);
   m1__1->SetBinContent(2,22.80566);
   m1__1->SetBinContent(3,61.82784);
   m1__1->SetBinContent(4,56.14189);
   m1__1->SetBinContent(5,81.24686);
   m1__1->SetBinContent(6,109.487);
   m1__1->SetBinContent(7,137.9454);
   m1__1->SetBinContent(8,219.9462);
   m1__1->SetBinContent(9,375.1718);
   m1__1->SetBinContent(10,951.0757);
   m1__1->SetBinContent(11,1986.506);
   m1__1->SetBinContent(12,1294.93);
   m1__1->SetBinContent(13,579.8372);
   m1__1->SetBinContent(14,333.0029);
   m1__1->SetBinContent(15,242.5909);
   m1__1->SetBinContent(16,178.2314);
   m1__1->SetBinContent(17,147.2004);
   m1__1->SetBinContent(18,166.8776);
   m1__1->SetBinContent(19,127.5047);
   m1__1->SetBinContent(20,108.2093);
   m1__1->SetBinContent(21,114.1781);
   m1__1->SetBinContent(22,108.5091);
   m1__1->SetBinContent(23,96.06096);
   m1__1->SetBinContent(24,130.2214);
   m1__1->SetBinContent(25,121.1447);
   m1__1->SetBinContent(26,120.1851);
   m1__1->SetBinContent(27,107.5693);
   m1__1->SetBinContent(28,141.8074);
   m1__1->SetBinContent(29,143.9401);
   m1__1->SetBinContent(30,159.588);
   m1__1->SetBinContent(31,191.3408);
   m1__1->SetBinContent(32,203.2308);
   m1__1->SetBinContent(33,186.9948);
   m1__1->SetBinContent(34,183.9684);
   m1__1->SetBinContent(35,127.5174);
   m1__1->SetBinContent(36,76.46984);
   m1__1->SetBinContent(37,45.89542);
   m1__1->SetBinContent(38,41.72733);
   m1__1->SetBinContent(39,20.67519);
   m1__1->SetBinContent(40,10.84662);
   m1__1->SetBinError(1,3.347981);
   m1__1->SetBinError(2,5.246441);
   m1__1->SetBinError(3,8.243257);
   m1__1->SetBinError(4,8.144754);
   m1__1->SetBinError(5,9.368704);
   m1__1->SetBinError(6,10.96123);
   m1__1->SetBinError(7,12.18366);
   m1__1->SetBinError(8,15.47483);
   m1__1->SetBinError(9,19.88875);
   m1__1->SetBinError(10,31.59289);
   m1__1->SetBinError(11,45.39663);
   m1__1->SetBinError(12,36.67477);
   m1__1->SetBinError(13,24.66583);
   m1__1->SetBinError(14,18.98237);
   m1__1->SetBinError(15,16.33874);
   m1__1->SetBinError(16,13.96183);
   m1__1->SetBinError(17,12.84254);
   m1__1->SetBinError(18,13.57513);
   m1__1->SetBinError(19,12.06138);
   m1__1->SetBinError(20,11.29098);
   m1__1->SetBinError(21,11.79905);
   m1__1->SetBinError(22,11.29621);
   m1__1->SetBinError(23,10.82086);
   m1__1->SetBinError(24,12.30046);
   m1__1->SetBinError(25,12.13402);
   m1__1->SetBinError(26,11.87816);
   m1__1->SetBinError(27,11.10833);
   m1__1->SetBinError(28,12.70844);
   m1__1->SetBinError(29,12.66529);
   m1__1->SetBinError(30,13.41974);
   m1__1->SetBinError(31,14.81609);
   m1__1->SetBinError(32,14.93665);
   m1__1->SetBinError(33,14.54437);
   m1__1->SetBinError(34,14.35697);
   m1__1->SetBinError(35,12.09194);
   m1__1->SetBinError(36,9.431997);
   m1__1->SetBinError(37,7.381925);
   m1__1->SetBinError(38,7.343325);
   m1__1->SetBinError(39,5.283661);
   m1__1->SetBinError(40,3.989607);
   m1__1->SetMinimum(0);
   m1__1->SetMaximum(2383.808);
   m1__1->SetEntries(11965);
   m1__1->SetStats(0);
   m1__1->SetLineWidth(3);
   m1__1->SetMarkerStyle(0);
   m1__1->SetMarkerSize(100);
   m1__1->GetXaxis()->SetTitle("#it{m}_{#it{K}#it{#pi}} [GeV/#it{c}^{2}]");
   m1__1->GetXaxis()->SetNdivisions(505);
   m1__1->GetXaxis()->SetLabelFont(132);
   m1__1->GetXaxis()->SetLabelOffset(0.01);
   m1__1->GetXaxis()->SetLabelSize(0.06);
   m1__1->GetXaxis()->SetTitleSize(0.072);
   m1__1->GetXaxis()->SetTitleOffset(0.95);
   m1__1->GetXaxis()->SetTitleFont(132);
   m1__1->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m1__1->GetYaxis()->SetLabelFont(132);
   m1__1->GetYaxis()->SetLabelOffset(0.01);
   m1__1->GetYaxis()->SetLabelSize(0.06);
   m1__1->GetYaxis()->SetTitleSize(0.072);
   m1__1->GetYaxis()->SetTitleOffset(1.3);
   m1__1->GetYaxis()->SetTitleFont(132);
   m1__1->GetZaxis()->SetLabelFont(132);
   m1__1->GetZaxis()->SetLabelSize(0.06);
   m1__1->GetZaxis()->SetTitleSize(0.072);
   m1__1->GetZaxis()->SetTitleOffset(1);
   m1__1->GetZaxis()->SetTitleFont(132);
   m1__1->Draw("e");
   
   Double_t Graph_from_mm2_fx1[80] = {
   0.643159,
   0.6551086,
   0.6670581,
   0.6790077,
   0.6909573,
   0.7029069,
   0.7148565,
   0.7268061,
   0.7387557,
   0.7507052,
   0.7626548,
   0.7746044,
   0.786554,
   0.7985036,
   0.8104532,
   0.8224028,
   0.8343523,
   0.8463019,
   0.8582515,
   0.8702011,
   0.8821507,
   0.8941003,
   0.9060498,
   0.9179994,
   0.929949,
   0.9418986,
   0.9538482,
   0.9657978,
   0.9777474,
   0.9896969,
   1.001647,
   1.013596,
   1.025546,
   1.037495,
   1.049445,
   1.061394,
   1.073344,
   1.085294,
   1.097243,
   1.109193,
   1.121142,
   1.133092,
   1.145042,
   1.156991,
   1.168941,
   1.18089,
   1.19284,
   1.204789,
   1.216739,
   1.228689,
   1.240638,
   1.252588,
   1.264537,
   1.276487,
   1.288437,
   1.300386,
   1.312336,
   1.324285,
   1.336235,
   1.348185,
   1.360134,
   1.372084,
   1.384033,
   1.395983,
   1.407932,
   1.419882,
   1.431832,
   1.443781,
   1.455731,
   1.46768,
   1.47963,
   1.49158,
   1.503529,
   1.515479,
   1.527428,
   1.539378,
   1.551327,
   1.563277,
   1.575227,
   1.587176};
   Double_t Graph_from_mm2_fy1[80] = {
   12.27669,
   22.56289,
   29.71172,
   36.22411,
   44.47747,
   52.72339,
   59.89289,
   67.51358,
   74.03057,
   87.00439,
   99.63802,
   115.7557,
   129.3755,
   155.8445,
   209.1758,
   263.1942,
   344.9403,
   511.8382,
   764.7362,
   1268.061,
   1822.564,
   2014.265,
   1516.407,
   1022.819,
   698.1446,
   499.9519,
   383.3151,
   307.0169,
   260.7016,
   220.1382,
   196.987,
   174.1448,
   160.375,
   147.1438,
   138.9632,
   125.1856,
   122.4823,
   120.8594,
   113.2471,
   112.3829,
   104.868,
   104.1409,
   101.2901,
   99.18682,
   98.33969,
   98.14825,
   100.0563,
   100.841,
   100.5507,
   102.2524,
   103.8212,
   104.3629,
   109.3685,
   110.6712,
   113.5224,
   118.0223,
   124.0309,
   130.7845,
   138.7014,
   144.8398,
   158.0014,
   176.2005,
   188.5087,
   214.8131,
   223.7208,
   237.2834,
   225.8792,
   196.8142,
   161.5186,
   131.6423,
   103.6451,
   83.03445,
   65.28511,
   50.31982,
   39.56938,
   29.28857,
   20.99319,
   14.05603,
   7.74316,
   2.230962};
   TGraph *graph = new TGraph(80,Graph_from_mm2_fx1,Graph_from_mm2_fy1);
   graph->SetName("Graph_from_mm2");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(0);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_mm21 = new TH1F("Graph_Graph_from_mm21","",100,0.5487572,1.681578);
   Graph_Graph_from_mm21->SetMinimum(2.007865);
   Graph_Graph_from_mm21->SetMaximum(2215.468);
   Graph_Graph_from_mm21->SetDirectory(0);
   Graph_Graph_from_mm21->SetStats(0);
   Graph_Graph_from_mm21->SetMarkerStyle(20);
   Graph_Graph_from_mm21->SetMarkerSize(0.5);
   Graph_Graph_from_mm21->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_mm21->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_mm21->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_mm21->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm21->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm21->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_mm21->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_mm21->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_mm21->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_mm21->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm21->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm21->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_mm21->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_mm21->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_mm21->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm21->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm21->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_mm21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_mm21);
   
   graph->Draw(",c");
   
   TH1F *m1__2 = new TH1F("m1__2","",40,0.6371842,1.593151);
   m1__2->SetBinContent(1,9.798468);
   m1__2->SetBinContent(2,22.80566);
   m1__2->SetBinContent(3,61.82784);
   m1__2->SetBinContent(4,56.14189);
   m1__2->SetBinContent(5,81.24686);
   m1__2->SetBinContent(6,109.487);
   m1__2->SetBinContent(7,137.9454);
   m1__2->SetBinContent(8,219.9462);
   m1__2->SetBinContent(9,375.1718);
   m1__2->SetBinContent(10,951.0757);
   m1__2->SetBinContent(11,1986.506);
   m1__2->SetBinContent(12,1294.93);
   m1__2->SetBinContent(13,579.8372);
   m1__2->SetBinContent(14,333.0029);
   m1__2->SetBinContent(15,242.5909);
   m1__2->SetBinContent(16,178.2314);
   m1__2->SetBinContent(17,147.2004);
   m1__2->SetBinContent(18,166.8776);
   m1__2->SetBinContent(19,127.5047);
   m1__2->SetBinContent(20,108.2093);
   m1__2->SetBinContent(21,114.1781);
   m1__2->SetBinContent(22,108.5091);
   m1__2->SetBinContent(23,96.06096);
   m1__2->SetBinContent(24,130.2214);
   m1__2->SetBinContent(25,121.1447);
   m1__2->SetBinContent(26,120.1851);
   m1__2->SetBinContent(27,107.5693);
   m1__2->SetBinContent(28,141.8074);
   m1__2->SetBinContent(29,143.9401);
   m1__2->SetBinContent(30,159.588);
   m1__2->SetBinContent(31,191.3408);
   m1__2->SetBinContent(32,203.2308);
   m1__2->SetBinContent(33,186.9948);
   m1__2->SetBinContent(34,183.9684);
   m1__2->SetBinContent(35,127.5174);
   m1__2->SetBinContent(36,76.46984);
   m1__2->SetBinContent(37,45.89542);
   m1__2->SetBinContent(38,41.72733);
   m1__2->SetBinContent(39,20.67519);
   m1__2->SetBinContent(40,10.84662);
   m1__2->SetBinError(1,3.347981);
   m1__2->SetBinError(2,5.246441);
   m1__2->SetBinError(3,8.243257);
   m1__2->SetBinError(4,8.144754);
   m1__2->SetBinError(5,9.368704);
   m1__2->SetBinError(6,10.96123);
   m1__2->SetBinError(7,12.18366);
   m1__2->SetBinError(8,15.47483);
   m1__2->SetBinError(9,19.88875);
   m1__2->SetBinError(10,31.59289);
   m1__2->SetBinError(11,45.39663);
   m1__2->SetBinError(12,36.67477);
   m1__2->SetBinError(13,24.66583);
   m1__2->SetBinError(14,18.98237);
   m1__2->SetBinError(15,16.33874);
   m1__2->SetBinError(16,13.96183);
   m1__2->SetBinError(17,12.84254);
   m1__2->SetBinError(18,13.57513);
   m1__2->SetBinError(19,12.06138);
   m1__2->SetBinError(20,11.29098);
   m1__2->SetBinError(21,11.79905);
   m1__2->SetBinError(22,11.29621);
   m1__2->SetBinError(23,10.82086);
   m1__2->SetBinError(24,12.30046);
   m1__2->SetBinError(25,12.13402);
   m1__2->SetBinError(26,11.87816);
   m1__2->SetBinError(27,11.10833);
   m1__2->SetBinError(28,12.70844);
   m1__2->SetBinError(29,12.66529);
   m1__2->SetBinError(30,13.41974);
   m1__2->SetBinError(31,14.81609);
   m1__2->SetBinError(32,14.93665);
   m1__2->SetBinError(33,14.54437);
   m1__2->SetBinError(34,14.35697);
   m1__2->SetBinError(35,12.09194);
   m1__2->SetBinError(36,9.431997);
   m1__2->SetBinError(37,7.381925);
   m1__2->SetBinError(38,7.343325);
   m1__2->SetBinError(39,5.283661);
   m1__2->SetBinError(40,3.989607);
   m1__2->SetMinimum(0);
   m1__2->SetMaximum(2383.808);
   m1__2->SetEntries(11965);
   m1__2->SetStats(0);
   m1__2->SetLineWidth(3);
   m1__2->SetMarkerStyle(0);
   m1__2->SetMarkerSize(100);
   m1__2->GetXaxis()->SetTitle("#it{m}_{#it{K}#it{#pi}} [GeV/#it{c}^{2}]");
   m1__2->GetXaxis()->SetNdivisions(505);
   m1__2->GetXaxis()->SetLabelFont(132);
   m1__2->GetXaxis()->SetLabelOffset(0.01);
   m1__2->GetXaxis()->SetLabelSize(0.06);
   m1__2->GetXaxis()->SetTitleSize(0.072);
   m1__2->GetXaxis()->SetTitleOffset(0.95);
   m1__2->GetXaxis()->SetTitleFont(132);
   m1__2->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m1__2->GetYaxis()->SetLabelFont(132);
   m1__2->GetYaxis()->SetLabelOffset(0.01);
   m1__2->GetYaxis()->SetLabelSize(0.06);
   m1__2->GetYaxis()->SetTitleSize(0.072);
   m1__2->GetYaxis()->SetTitleOffset(1.3);
   m1__2->GetYaxis()->SetTitleFont(132);
   m1__2->GetZaxis()->SetLabelFont(132);
   m1__2->GetZaxis()->SetLabelSize(0.06);
   m1__2->GetZaxis()->SetTitleSize(0.072);
   m1__2->GetZaxis()->SetTitleOffset(1);
   m1__2->GetZaxis()->SetTitleFont(132);
   m1__2->Draw("e,same");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.45,0.5,0.75,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("m1","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerSize(100);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mm2","Fit (#it{K}^{*+} only)","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig1b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig1b()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 22:58:30 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(3.570755,-120.6779,4.845377,589.1922);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.2);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   
   TH1F *m3__3 = new TH1F("m3__3","",40,3.825679,4.781646);
   m3__3->SetBinContent(1,28.71928);
   m3__3->SetBinContent(2,50.61916);
   m3__3->SetBinContent(3,73.68221);
   m3__3->SetBinContent(4,74.75632);
   m3__3->SetBinContent(5,83.18405);
   m3__3->SetBinContent(6,120.9533);
   m3__3->SetBinContent(7,141.1467);
   m3__3->SetBinContent(8,131.417);
   m3__3->SetBinContent(9,120.8801);
   m3__3->SetBinContent(10,128.4083);
   m3__3->SetBinContent(11,150.5431);
   m3__3->SetBinContent(12,193.4101);
   m3__3->SetBinContent(13,187.9462);
   m3__3->SetBinContent(14,204.5279);
   m3__3->SetBinContent(15,221.3945);
   m3__3->SetBinContent(16,212.5196);
   m3__3->SetBinContent(17,233.9491);
   m3__3->SetBinContent(18,242.1173);
   m3__3->SetBinContent(19,249.3355);
   m3__3->SetBinContent(20,283.3246);
   m3__3->SetBinContent(21,307.9493);
   m3__3->SetBinContent(22,316.5502);
   m3__3->SetBinContent(23,333.4312);
   m3__3->SetBinContent(24,372.2819);
   m3__3->SetBinContent(25,419.1531);
   m3__3->SetBinContent(26,425.3432);
   m3__3->SetBinContent(27,440.9448);
   m3__3->SetBinContent(28,425.5842);
   m3__3->SetBinContent(29,443.6688);
   m3__3->SetBinContent(30,395.2649);
   m3__3->SetBinContent(31,398.6823);
   m3__3->SetBinContent(32,340.1279);
   m3__3->SetBinContent(33,346.3556);
   m3__3->SetBinContent(34,348.3928);
   m3__3->SetBinContent(35,324.6821);
   m3__3->SetBinContent(36,283.2641);
   m3__3->SetBinContent(37,241.3537);
   m3__3->SetBinContent(38,143.0912);
   m3__3->SetBinContent(39,59.46134);
   m3__3->SetBinContent(40,23.79059);
   m3__3->SetBinError(1,5.484642);
   m3__3->SetBinError(2,7.301368);
   m3__3->SetBinError(3,8.797941);
   m3__3->SetBinError(4,8.923233);
   m3__3->SetBinError(5,9.514741);
   m3__3->SetBinError(6,11.56523);
   m3__3->SetBinError(7,12.51298);
   m3__3->SetBinError(8,11.98298);
   m3__3->SetBinError(9,11.67394);
   m3__3->SetBinError(10,11.99476);
   m3__3->SetBinError(11,12.85543);
   m3__3->SetBinError(12,14.71024);
   m3__3->SetBinError(13,14.54288);
   m3__3->SetBinError(14,15.07306);
   m3__3->SetBinError(15,15.84691);
   m3__3->SetBinError(16,15.36264);
   m3__3->SetBinError(17,15.97965);
   m3__3->SetBinError(18,16.31615);
   m3__3->SetBinError(19,16.47729);
   m3__3->SetBinError(20,17.60476);
   m3__3->SetBinError(21,18.41382);
   m3__3->SetBinError(22,18.68296);
   m3__3->SetBinError(23,19.05716);
   m3__3->SetBinError(24,19.98792);
   m3__3->SetBinError(25,21.09782);
   m3__3->SetBinError(26,21.29857);
   m3__3->SetBinError(27,21.67646);
   m3__3->SetBinError(28,21.26589);
   m3__3->SetBinError(29,21.79065);
   m3__3->SetBinError(30,20.62463);
   m3__3->SetBinError(31,20.69637);
   m3__3->SetBinError(32,19.22639);
   m3__3->SetBinError(33,19.17115);
   m3__3->SetBinError(34,19.17307);
   m3__3->SetBinError(35,18.70603);
   m3__3->SetBinError(36,17.37915);
   m3__3->SetBinError(37,15.9905);
   m3__3->SetBinError(38,12.31578);
   m3__3->SetBinError(39,8.302538);
   m3__3->SetBinError(40,5.394528);
   m3__3->SetMinimum(0);
   m3__3->SetMaximum(532.4026);
   m3__3->SetEntries(11965);
   m3__3->SetStats(0);
   m3__3->SetLineWidth(3);
   m3__3->SetMarkerStyle(0);
   m3__3->SetMarkerSize(80);
   m3__3->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{#pi}} [GeV/#it{c}^{2}]");
   m3__3->GetXaxis()->SetNdivisions(505);
   m3__3->GetXaxis()->SetLabelFont(132);
   m3__3->GetXaxis()->SetLabelOffset(0.01);
   m3__3->GetXaxis()->SetLabelSize(0.06);
   m3__3->GetXaxis()->SetTitleSize(0.072);
   m3__3->GetXaxis()->SetTitleOffset(0.95);
   m3__3->GetXaxis()->SetTitleFont(132);
   m3__3->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m3__3->GetYaxis()->SetLabelFont(132);
   m3__3->GetYaxis()->SetLabelOffset(0.01);
   m3__3->GetYaxis()->SetLabelSize(0.06);
   m3__3->GetYaxis()->SetTitleSize(0.072);
   m3__3->GetYaxis()->SetTitleOffset(1.3);
   m3__3->GetYaxis()->SetTitleFont(132);
   m3__3->GetZaxis()->SetLabelFont(132);
   m3__3->GetZaxis()->SetLabelSize(0.06);
   m3__3->GetZaxis()->SetTitleSize(0.072);
   m3__3->GetZaxis()->SetTitleOffset(1);
   m3__3->GetZaxis()->SetTitleFont(132);
   m3__3->Draw("e");
   
   Double_t Graph_from_mm4_fx2[25] = {
   3.844799,
   3.883037,
   3.921276,
   3.959515,
   3.997753,
   4.035992,
   4.074231,
   4.112469,
   4.150708,
   4.188947,
   4.227185,
   4.265424,
   4.303663,
   4.341901,
   4.38014,
   4.418379,
   4.456617,
   4.494856,
   4.533095,
   4.571333,
   4.609572,
   4.647811,
   4.686049,
   4.724288,
   4.762527};
   Double_t Graph_from_mm4_fy2[25] = {
   37.15158,
   68.86914,
   91.19302,
   109.2419,
   130.9804,
   150.1404,
   170.28,
   189.9388,
   211.4659,
   226.8,
   245.722,
   272.5352,
   293.3126,
   313.0804,
   337.2902,
   355.9986,
   361.9211,
   377.7476,
   397.1766,
   384.5387,
   396.8816,
   364.3985,
   307.3511,
   123.8186,
   33.54572};
   TGraph *graph = new TGraph(25,Graph_from_mm4_fx2,Graph_from_mm4_fy2);
   graph->SetName("Graph_from_mm4");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(0);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_mm42 = new TH1F("Graph_Graph_from_mm42","",100,3.753026,4.854299);
   Graph_Graph_from_mm42->SetMinimum(30.19115);
   Graph_Graph_from_mm42->SetMaximum(433.5397);
   Graph_Graph_from_mm42->SetDirectory(0);
   Graph_Graph_from_mm42->SetStats(0);
   Graph_Graph_from_mm42->SetMarkerStyle(20);
   Graph_Graph_from_mm42->SetMarkerSize(0.5);
   Graph_Graph_from_mm42->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_mm42->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_mm42->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_mm42->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm42->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm42->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_mm42->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_mm42->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_mm42->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_mm42->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm42->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm42->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_mm42->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_mm42->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_mm42->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm42->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm42->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_mm42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_mm42);
   
   graph->Draw(",c");
   
   TH1F *m3__4 = new TH1F("m3__4","",40,3.825679,4.781646);
   m3__4->SetBinContent(1,28.71928);
   m3__4->SetBinContent(2,50.61916);
   m3__4->SetBinContent(3,73.68221);
   m3__4->SetBinContent(4,74.75632);
   m3__4->SetBinContent(5,83.18405);
   m3__4->SetBinContent(6,120.9533);
   m3__4->SetBinContent(7,141.1467);
   m3__4->SetBinContent(8,131.417);
   m3__4->SetBinContent(9,120.8801);
   m3__4->SetBinContent(10,128.4083);
   m3__4->SetBinContent(11,150.5431);
   m3__4->SetBinContent(12,193.4101);
   m3__4->SetBinContent(13,187.9462);
   m3__4->SetBinContent(14,204.5279);
   m3__4->SetBinContent(15,221.3945);
   m3__4->SetBinContent(16,212.5196);
   m3__4->SetBinContent(17,233.9491);
   m3__4->SetBinContent(18,242.1173);
   m3__4->SetBinContent(19,249.3355);
   m3__4->SetBinContent(20,283.3246);
   m3__4->SetBinContent(21,307.9493);
   m3__4->SetBinContent(22,316.5502);
   m3__4->SetBinContent(23,333.4312);
   m3__4->SetBinContent(24,372.2819);
   m3__4->SetBinContent(25,419.1531);
   m3__4->SetBinContent(26,425.3432);
   m3__4->SetBinContent(27,440.9448);
   m3__4->SetBinContent(28,425.5842);
   m3__4->SetBinContent(29,443.6688);
   m3__4->SetBinContent(30,395.2649);
   m3__4->SetBinContent(31,398.6823);
   m3__4->SetBinContent(32,340.1279);
   m3__4->SetBinContent(33,346.3556);
   m3__4->SetBinContent(34,348.3928);
   m3__4->SetBinContent(35,324.6821);
   m3__4->SetBinContent(36,283.2641);
   m3__4->SetBinContent(37,241.3537);
   m3__4->SetBinContent(38,143.0912);
   m3__4->SetBinContent(39,59.46134);
   m3__4->SetBinContent(40,23.79059);
   m3__4->SetBinError(1,5.484642);
   m3__4->SetBinError(2,7.301368);
   m3__4->SetBinError(3,8.797941);
   m3__4->SetBinError(4,8.923233);
   m3__4->SetBinError(5,9.514741);
   m3__4->SetBinError(6,11.56523);
   m3__4->SetBinError(7,12.51298);
   m3__4->SetBinError(8,11.98298);
   m3__4->SetBinError(9,11.67394);
   m3__4->SetBinError(10,11.99476);
   m3__4->SetBinError(11,12.85543);
   m3__4->SetBinError(12,14.71024);
   m3__4->SetBinError(13,14.54288);
   m3__4->SetBinError(14,15.07306);
   m3__4->SetBinError(15,15.84691);
   m3__4->SetBinError(16,15.36264);
   m3__4->SetBinError(17,15.97965);
   m3__4->SetBinError(18,16.31615);
   m3__4->SetBinError(19,16.47729);
   m3__4->SetBinError(20,17.60476);
   m3__4->SetBinError(21,18.41382);
   m3__4->SetBinError(22,18.68296);
   m3__4->SetBinError(23,19.05716);
   m3__4->SetBinError(24,19.98792);
   m3__4->SetBinError(25,21.09782);
   m3__4->SetBinError(26,21.29857);
   m3__4->SetBinError(27,21.67646);
   m3__4->SetBinError(28,21.26589);
   m3__4->SetBinError(29,21.79065);
   m3__4->SetBinError(30,20.62463);
   m3__4->SetBinError(31,20.69637);
   m3__4->SetBinError(32,19.22639);
   m3__4->SetBinError(33,19.17115);
   m3__4->SetBinError(34,19.17307);
   m3__4->SetBinError(35,18.70603);
   m3__4->SetBinError(36,17.37915);
   m3__4->SetBinError(37,15.9905);
   m3__4->SetBinError(38,12.31578);
   m3__4->SetBinError(39,8.302538);
   m3__4->SetBinError(40,5.394528);
   m3__4->SetMinimum(0);
   m3__4->SetMaximum(532.4026);
   m3__4->SetEntries(11965);
   m3__4->SetStats(0);
   m3__4->SetLineWidth(3);
   m3__4->SetMarkerStyle(0);
   m3__4->SetMarkerSize(80);
   m3__4->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{#pi}} [GeV/#it{c}^{2}]");
   m3__4->GetXaxis()->SetNdivisions(505);
   m3__4->GetXaxis()->SetLabelFont(132);
   m3__4->GetXaxis()->SetLabelOffset(0.01);
   m3__4->GetXaxis()->SetLabelSize(0.06);
   m3__4->GetXaxis()->SetTitleSize(0.072);
   m3__4->GetXaxis()->SetTitleOffset(0.95);
   m3__4->GetXaxis()->SetTitleFont(132);
   m3__4->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m3__4->GetYaxis()->SetLabelFont(132);
   m3__4->GetYaxis()->SetLabelOffset(0.01);
   m3__4->GetYaxis()->SetLabelSize(0.06);
   m3__4->GetYaxis()->SetTitleSize(0.072);
   m3__4->GetYaxis()->SetTitleOffset(1.3);
   m3__4->GetYaxis()->SetTitleFont(132);
   m3__4->GetZaxis()->SetLabelFont(132);
   m3__4->GetZaxis()->SetLabelSize(0.06);
   m3__4->GetZaxis()->SetTitleSize(0.072);
   m3__4->GetZaxis()->SetTitleOffset(1);
   m3__4->GetZaxis()->SetTitleFont(132);
   m3__4->Draw("e,same");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig1c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig1c()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 22:58:30 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(3.928799,-111.7724,5.203421,545.7121);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.2);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   
   TH1F *m5__5 = new TH1F("m5__5","",40,4.183723,5.13969);
   m5__5->SetBinContent(1,33.14641);
   m5__5->SetBinContent(2,39.14648);
   m5__5->SetBinContent(3,77.01783);
   m5__5->SetBinContent(4,98.35943);
   m5__5->SetBinContent(5,114.1485);
   m5__5->SetBinContent(6,173.55);
   m5__5->SetBinContent(7,223.4326);
   m5__5->SetBinContent(8,315.0827);
   m5__5->SetBinContent(9,393.0476);
   m5__5->SetBinContent(10,384.5527);
   m5__5->SetBinContent(11,406.8233);
   m5__5->SetBinContent(12,408.4305);
   m5__5->SetBinContent(13,375.5688);
   m5__5->SetBinContent(14,410.9278);
   m5__5->SetBinContent(15,387.7429);
   m5__5->SetBinContent(16,394.7724);
   m5__5->SetBinContent(17,391.4824);
   m5__5->SetBinContent(18,391.5061);
   m5__5->SetBinContent(19,351.0797);
   m5__5->SetBinContent(20,361.3649);
   m5__5->SetBinContent(21,314.8546);
   m5__5->SetBinContent(22,339.5439);
   m5__5->SetBinContent(23,266.4694);
   m5__5->SetBinContent(24,275.1755);
   m5__5->SetBinContent(25,269.3591);
   m5__5->SetBinContent(26,256.241);
   m5__5->SetBinContent(27,203.7608);
   m5__5->SetBinContent(28,229.913);
   m5__5->SetBinContent(29,219.5378);
   m5__5->SetBinContent(30,217.5414);
   m5__5->SetBinContent(31,190.5049);
   m5__5->SetBinContent(32,164.9925);
   m5__5->SetBinContent(33,148.3874);
   m5__5->SetBinContent(34,153.7199);
   m5__5->SetBinContent(35,154.0987);
   m5__5->SetBinContent(36,141.1917);
   m5__5->SetBinContent(37,87.31403);
   m5__5->SetBinContent(38,90.50542);
   m5__5->SetBinContent(39,55.323);
   m5__5->SetBinContent(40,12.59109);
   m5__5->SetBinError(1,6.369419);
   m5__5->SetBinError(2,6.7856);
   m5__5->SetBinError(3,9.240438);
   m5__5->SetBinError(4,10.37689);
   m5__5->SetBinError(5,11.33585);
   m5__5->SetBinError(6,13.88772);
   m5__5->SetBinError(7,15.48911);
   m5__5->SetBinError(8,18.25588);
   m5__5->SetBinError(9,20.3821);
   m5__5->SetBinError(10,20.35057);
   m5__5->SetBinError(11,20.86085);
   m5__5->SetBinError(12,20.85875);
   m5__5->SetBinError(13,20.09747);
   m5__5->SetBinError(14,21.02298);
   m5__5->SetBinError(15,20.52227);
   m5__5->SetBinError(16,20.67188);
   m5__5->SetBinError(17,20.47324);
   m5__5->SetBinError(18,20.4577);
   m5__5->SetBinError(19,19.43036);
   m5__5->SetBinError(20,19.69642);
   m5__5->SetBinError(21,18.67962);
   m5__5->SetBinError(22,19.28171);
   m5__5->SetBinError(23,17.10863);
   m5__5->SetBinError(24,17.4351);
   m5__5->SetBinError(25,17.24888);
   m5__5->SetBinError(26,16.70788);
   m5__5->SetBinError(27,15.02064);
   m5__5->SetBinError(28,15.87318);
   m5__5->SetBinError(29,15.50331);
   m5__5->SetBinError(30,15.54939);
   m5__5->SetBinError(31,14.44371);
   m5__5->SetBinError(32,13.42189);
   m5__5->SetBinError(33,12.64615);
   m5__5->SetBinError(34,12.85755);
   m5__5->SetBinError(35,12.91551);
   m5__5->SetBinError(36,12.34009);
   m5__5->SetBinError(37,9.685175);
   m5__5->SetBinError(38,9.755367);
   m5__5->SetBinError(39,7.575685);
   m5__5->SetBinError(40,3.608078);
   m5__5->SetMinimum(0);
   m5__5->SetMaximum(493.1133);
   m5__5->SetEntries(11965);
   m5__5->SetStats(0);
   m5__5->SetLineWidth(3);
   m5__5->SetMarkerStyle(0);
   m5__5->SetMarkerSize(80);
   m5__5->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{K}} [GeV/#it{c}^{2}]");
   m5__5->GetXaxis()->SetNdivisions(505);
   m5__5->GetXaxis()->SetLabelFont(132);
   m5__5->GetXaxis()->SetLabelOffset(0.01);
   m5__5->GetXaxis()->SetLabelSize(0.06);
   m5__5->GetXaxis()->SetTitleSize(0.072);
   m5__5->GetXaxis()->SetTitleOffset(0.95);
   m5__5->GetXaxis()->SetTitleFont(132);
   m5__5->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m5__5->GetYaxis()->SetLabelFont(132);
   m5__5->GetYaxis()->SetLabelOffset(0.01);
   m5__5->GetYaxis()->SetLabelSize(0.06);
   m5__5->GetYaxis()->SetTitleSize(0.072);
   m5__5->GetYaxis()->SetTitleOffset(1.3);
   m5__5->GetYaxis()->SetTitleFont(132);
   m5__5->GetZaxis()->SetLabelFont(132);
   m5__5->GetZaxis()->SetLabelSize(0.06);
   m5__5->GetZaxis()->SetTitleSize(0.072);
   m5__5->GetZaxis()->SetTitleOffset(1);
   m5__5->GetZaxis()->SetTitleFont(132);
   m5__5->Draw("e");
   
   Double_t Graph_from_mm6_fx3[25] = {
   4.202842,
   4.241081,
   4.27932,
   4.317558,
   4.355797,
   4.394036,
   4.432274,
   4.470513,
   4.508752,
   4.54699,
   4.585229,
   4.623468,
   4.661706,
   4.699945,
   4.738184,
   4.776422,
   4.814661,
   4.8529,
   4.891138,
   4.929377,
   4.967616,
   5.005854,
   5.044093,
   5.082332,
   5.12057};
   Double_t Graph_from_mm6_fy3[25] = {
   31.85656,
   76.98688,
   113.8302,
   192.2101,
   324.9147,
   366.7605,
   398.9544,
   387.6401,
   392.1691,
   383.3963,
   360.0274,
   344.7607,
   331.2267,
   302.2207,
   287.4036,
   261.3742,
   241.2666,
   220.4522,
   204.6142,
   188.1905,
   167.6556,
   147.3719,
   118.5617,
   79.86781,
   27.66732};
   TGraph *graph = new TGraph(25,Graph_from_mm6_fx3,Graph_from_mm6_fy3);
   graph->SetName("Graph_from_mm6");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(0);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_mm63 = new TH1F("Graph_Graph_from_mm63","",100,4.11107,5.212343);
   Graph_Graph_from_mm63->SetMinimum(24.90059);
   Graph_Graph_from_mm63->SetMaximum(436.0831);
   Graph_Graph_from_mm63->SetDirectory(0);
   Graph_Graph_from_mm63->SetStats(0);
   Graph_Graph_from_mm63->SetMarkerStyle(20);
   Graph_Graph_from_mm63->SetMarkerSize(0.5);
   Graph_Graph_from_mm63->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_mm63->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_mm63->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_mm63->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm63->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm63->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_mm63->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_mm63->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_mm63->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_mm63->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm63->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm63->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_mm63->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_mm63->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_mm63->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm63->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm63->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_mm63->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_mm63);
   
   graph->Draw(",c");
   
   TH1F *m5__6 = new TH1F("m5__6","",40,4.183723,5.13969);
   m5__6->SetBinContent(1,33.14641);
   m5__6->SetBinContent(2,39.14648);
   m5__6->SetBinContent(3,77.01783);
   m5__6->SetBinContent(4,98.35943);
   m5__6->SetBinContent(5,114.1485);
   m5__6->SetBinContent(6,173.55);
   m5__6->SetBinContent(7,223.4326);
   m5__6->SetBinContent(8,315.0827);
   m5__6->SetBinContent(9,393.0476);
   m5__6->SetBinContent(10,384.5527);
   m5__6->SetBinContent(11,406.8233);
   m5__6->SetBinContent(12,408.4305);
   m5__6->SetBinContent(13,375.5688);
   m5__6->SetBinContent(14,410.9278);
   m5__6->SetBinContent(15,387.7429);
   m5__6->SetBinContent(16,394.7724);
   m5__6->SetBinContent(17,391.4824);
   m5__6->SetBinContent(18,391.5061);
   m5__6->SetBinContent(19,351.0797);
   m5__6->SetBinContent(20,361.3649);
   m5__6->SetBinContent(21,314.8546);
   m5__6->SetBinContent(22,339.5439);
   m5__6->SetBinContent(23,266.4694);
   m5__6->SetBinContent(24,275.1755);
   m5__6->SetBinContent(25,269.3591);
   m5__6->SetBinContent(26,256.241);
   m5__6->SetBinContent(27,203.7608);
   m5__6->SetBinContent(28,229.913);
   m5__6->SetBinContent(29,219.5378);
   m5__6->SetBinContent(30,217.5414);
   m5__6->SetBinContent(31,190.5049);
   m5__6->SetBinContent(32,164.9925);
   m5__6->SetBinContent(33,148.3874);
   m5__6->SetBinContent(34,153.7199);
   m5__6->SetBinContent(35,154.0987);
   m5__6->SetBinContent(36,141.1917);
   m5__6->SetBinContent(37,87.31403);
   m5__6->SetBinContent(38,90.50542);
   m5__6->SetBinContent(39,55.323);
   m5__6->SetBinContent(40,12.59109);
   m5__6->SetBinError(1,6.369419);
   m5__6->SetBinError(2,6.7856);
   m5__6->SetBinError(3,9.240438);
   m5__6->SetBinError(4,10.37689);
   m5__6->SetBinError(5,11.33585);
   m5__6->SetBinError(6,13.88772);
   m5__6->SetBinError(7,15.48911);
   m5__6->SetBinError(8,18.25588);
   m5__6->SetBinError(9,20.3821);
   m5__6->SetBinError(10,20.35057);
   m5__6->SetBinError(11,20.86085);
   m5__6->SetBinError(12,20.85875);
   m5__6->SetBinError(13,20.09747);
   m5__6->SetBinError(14,21.02298);
   m5__6->SetBinError(15,20.52227);
   m5__6->SetBinError(16,20.67188);
   m5__6->SetBinError(17,20.47324);
   m5__6->SetBinError(18,20.4577);
   m5__6->SetBinError(19,19.43036);
   m5__6->SetBinError(20,19.69642);
   m5__6->SetBinError(21,18.67962);
   m5__6->SetBinError(22,19.28171);
   m5__6->SetBinError(23,17.10863);
   m5__6->SetBinError(24,17.4351);
   m5__6->SetBinError(25,17.24888);
   m5__6->SetBinError(26,16.70788);
   m5__6->SetBinError(27,15.02064);
   m5__6->SetBinError(28,15.87318);
   m5__6->SetBinError(29,15.50331);
   m5__6->SetBinError(30,15.54939);
   m5__6->SetBinError(31,14.44371);
   m5__6->SetBinError(32,13.42189);
   m5__6->SetBinError(33,12.64615);
   m5__6->SetBinError(34,12.85755);
   m5__6->SetBinError(35,12.91551);
   m5__6->SetBinError(36,12.34009);
   m5__6->SetBinError(37,9.685175);
   m5__6->SetBinError(38,9.755367);
   m5__6->SetBinError(39,7.575685);
   m5__6->SetBinError(40,3.608078);
   m5__6->SetMinimum(0);
   m5__6->SetMaximum(493.1133);
   m5__6->SetEntries(11965);
   m5__6->SetStats(0);
   m5__6->SetLineWidth(3);
   m5__6->SetMarkerStyle(0);
   m5__6->SetMarkerSize(80);
   m5__6->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{K}} [GeV/#it{c}^{2}]");
   m5__6->GetXaxis()->SetNdivisions(505);
   m5__6->GetXaxis()->SetLabelFont(132);
   m5__6->GetXaxis()->SetLabelOffset(0.01);
   m5__6->GetXaxis()->SetLabelSize(0.06);
   m5__6->GetXaxis()->SetTitleSize(0.072);
   m5__6->GetXaxis()->SetTitleOffset(0.95);
   m5__6->GetXaxis()->SetTitleFont(132);
   m5__6->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m5__6->GetYaxis()->SetLabelFont(132);
   m5__6->GetYaxis()->SetLabelOffset(0.01);
   m5__6->GetYaxis()->SetLabelSize(0.06);
   m5__6->GetYaxis()->SetTitleSize(0.072);
   m5__6->GetYaxis()->SetTitleOffset(1.3);
   m5__6->GetYaxis()->SetTitleFont(132);
   m5__6->GetZaxis()->SetLabelFont(132);
   m5__6->GetZaxis()->SetLabelSize(0.06);
   m5__6->GetZaxis()->SetTitleSize(0.072);
   m5__6->GetZaxis()->SetTitleOffset(1);
   m5__6->GetZaxis()->SetTitleFont(132);
   m5__6->Draw("e,same");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig2a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2a()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 23:04:37 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(3.629148,-110.7794,4.842304,540.8639);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.162);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   
   TH1F *m3__1 = new TH1F("m3__1","",40,3.825679,4.781646);
   m3__1->SetBinContent(1,28.71928);
   m3__1->SetBinContent(2,50.61916);
   m3__1->SetBinContent(3,73.68221);
   m3__1->SetBinContent(4,74.75632);
   m3__1->SetBinContent(5,83.18405);
   m3__1->SetBinContent(6,120.9533);
   m3__1->SetBinContent(7,141.1467);
   m3__1->SetBinContent(8,131.417);
   m3__1->SetBinContent(9,120.8801);
   m3__1->SetBinContent(10,128.4083);
   m3__1->SetBinContent(11,150.5431);
   m3__1->SetBinContent(12,193.4101);
   m3__1->SetBinContent(13,187.9462);
   m3__1->SetBinContent(14,204.5279);
   m3__1->SetBinContent(15,221.3945);
   m3__1->SetBinContent(16,212.5196);
   m3__1->SetBinContent(17,233.9491);
   m3__1->SetBinContent(18,242.1173);
   m3__1->SetBinContent(19,249.3355);
   m3__1->SetBinContent(20,283.3246);
   m3__1->SetBinContent(21,307.9493);
   m3__1->SetBinContent(22,316.5502);
   m3__1->SetBinContent(23,333.4312);
   m3__1->SetBinContent(24,372.2819);
   m3__1->SetBinContent(25,419.1531);
   m3__1->SetBinContent(26,425.3432);
   m3__1->SetBinContent(27,440.9448);
   m3__1->SetBinContent(28,425.5842);
   m3__1->SetBinContent(29,443.6688);
   m3__1->SetBinContent(30,395.2649);
   m3__1->SetBinContent(31,398.6823);
   m3__1->SetBinContent(32,340.1279);
   m3__1->SetBinContent(33,346.3556);
   m3__1->SetBinContent(34,348.3928);
   m3__1->SetBinContent(35,324.6821);
   m3__1->SetBinContent(36,283.2641);
   m3__1->SetBinContent(37,241.3537);
   m3__1->SetBinContent(38,143.0912);
   m3__1->SetBinContent(39,59.46134);
   m3__1->SetBinContent(40,23.79059);
   m3__1->SetBinError(1,5.484642);
   m3__1->SetBinError(2,7.301368);
   m3__1->SetBinError(3,8.797941);
   m3__1->SetBinError(4,8.923233);
   m3__1->SetBinError(5,9.514741);
   m3__1->SetBinError(6,11.56523);
   m3__1->SetBinError(7,12.51298);
   m3__1->SetBinError(8,11.98298);
   m3__1->SetBinError(9,11.67394);
   m3__1->SetBinError(10,11.99476);
   m3__1->SetBinError(11,12.85543);
   m3__1->SetBinError(12,14.71024);
   m3__1->SetBinError(13,14.54288);
   m3__1->SetBinError(14,15.07306);
   m3__1->SetBinError(15,15.84691);
   m3__1->SetBinError(16,15.36264);
   m3__1->SetBinError(17,15.97965);
   m3__1->SetBinError(18,16.31615);
   m3__1->SetBinError(19,16.47729);
   m3__1->SetBinError(20,17.60476);
   m3__1->SetBinError(21,18.41382);
   m3__1->SetBinError(22,18.68296);
   m3__1->SetBinError(23,19.05716);
   m3__1->SetBinError(24,19.98792);
   m3__1->SetBinError(25,21.09782);
   m3__1->SetBinError(26,21.29857);
   m3__1->SetBinError(27,21.67646);
   m3__1->SetBinError(28,21.26589);
   m3__1->SetBinError(29,21.79065);
   m3__1->SetBinError(30,20.62463);
   m3__1->SetBinError(31,20.69637);
   m3__1->SetBinError(32,19.22639);
   m3__1->SetBinError(33,19.17115);
   m3__1->SetBinError(34,19.17307);
   m3__1->SetBinError(35,18.70603);
   m3__1->SetBinError(36,17.37915);
   m3__1->SetBinError(37,15.9905);
   m3__1->SetBinError(38,12.31578);
   m3__1->SetBinError(39,8.302538);
   m3__1->SetBinError(40,5.394528);
   m3__1->SetEntries(11965);
   m3__1->SetStats(0);
   m3__1->SetLineWidth(3);
   m3__1->SetMarkerStyle(0);
   m3__1->SetMarkerSize(0.5);
   m3__1->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{#pi}} [GeV/#it{c}^{2}]");
   m3__1->GetXaxis()->SetNdivisions(505);
   m3__1->GetXaxis()->SetLabelFont(132);
   m3__1->GetXaxis()->SetLabelOffset(0.01);
   m3__1->GetXaxis()->SetLabelSize(0.06);
   m3__1->GetXaxis()->SetTitleSize(0.072);
   m3__1->GetXaxis()->SetTitleOffset(0.95);
   m3__1->GetXaxis()->SetTitleFont(132);
   m3__1->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m3__1->GetYaxis()->SetLabelFont(132);
   m3__1->GetYaxis()->SetLabelOffset(0.01);
   m3__1->GetYaxis()->SetLabelSize(0.06);
   m3__1->GetYaxis()->SetTitleSize(0.072);
   m3__1->GetYaxis()->SetTitleOffset(1.05);
   m3__1->GetYaxis()->SetTitleFont(132);
   m3__1->GetZaxis()->SetLabelFont(132);
   m3__1->GetZaxis()->SetLabelSize(0.06);
   m3__1->GetZaxis()->SetTitleSize(0.072);
   m3__1->GetZaxis()->SetTitleOffset(1);
   m3__1->GetZaxis()->SetTitleFont(132);
   m3__1->Draw("e");
   
   Double_t Graph_from_m4_fx1[25] = {
   3.844799,
   3.883037,
   3.921276,
   3.959515,
   3.997753,
   4.035992,
   4.074231,
   4.112469,
   4.150708,
   4.188947,
   4.227185,
   4.265424,
   4.303663,
   4.341901,
   4.38014,
   4.418379,
   4.456617,
   4.494856,
   4.533095,
   4.571333,
   4.609572,
   4.647811,
   4.686049,
   4.724288,
   4.762527};
   Double_t Graph_from_m4_fy1[25] = {
   42.43392,
   76.39477,
   98.66777,
   115.2508,
   135.0102,
   150.5022,
   165.0337,
   178.0072,
   192.1866,
   203.6983,
   234.024,
   259.9691,
   296.4299,
   329.9615,
   358.0861,
   407.8728,
   409.6746,
   422.0468,
   428.9901,
   372.7599,
   355.9102,
   300.0453,
   262.9357,
   122.7489,
   32.73952};
   TGraph *graph = new TGraph(25,Graph_from_m4_fx1,Graph_from_m4_fy1);
   graph->SetName("Graph_from_m4");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_m41 = new TH1F("Graph_Graph_from_m41","",100,3.753026,4.854299);
   Graph_Graph_from_m41->SetMinimum(29.46557);
   Graph_Graph_from_m41->SetMaximum(468.6151);
   Graph_Graph_from_m41->SetDirectory(0);
   Graph_Graph_from_m41->SetStats(0);
   Graph_Graph_from_m41->SetMarkerStyle(20);
   Graph_Graph_from_m41->SetMarkerSize(0.5);
   Graph_Graph_from_m41->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_m41->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_m41->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m41->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m41->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m41->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_m41->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_m41->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_m41->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m41->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m41->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m41->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_m41->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_m41->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_m41->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m41->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m41->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_m41->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_m41);
   
   graph->Draw(",c");
   
   Double_t Graph_from_mm4_fx2[25] = {
   3.844799,
   3.883037,
   3.921276,
   3.959515,
   3.997753,
   4.035992,
   4.074231,
   4.112469,
   4.150708,
   4.188947,
   4.227185,
   4.265424,
   4.303663,
   4.341901,
   4.38014,
   4.418379,
   4.456617,
   4.494856,
   4.533095,
   4.571333,
   4.609572,
   4.647811,
   4.686049,
   4.724288,
   4.762527};
   Double_t Graph_from_mm4_fy2[25] = {
   37.15158,
   68.86914,
   91.19302,
   109.2419,
   130.9804,
   150.1404,
   170.28,
   189.9388,
   211.4659,
   226.8,
   245.722,
   272.5352,
   293.3126,
   313.0804,
   337.2902,
   355.9986,
   361.9211,
   377.7476,
   397.1766,
   384.5387,
   396.8816,
   364.3985,
   307.3511,
   123.8186,
   33.54572};
   graph = new TGraph(25,Graph_from_mm4_fx2,Graph_from_mm4_fy2);
   graph->SetName("Graph_from_mm4");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_mm42 = new TH1F("Graph_Graph_from_mm42","",100,3.753026,4.854299);
   Graph_Graph_from_mm42->SetMinimum(30.19115);
   Graph_Graph_from_mm42->SetMaximum(433.5397);
   Graph_Graph_from_mm42->SetDirectory(0);
   Graph_Graph_from_mm42->SetStats(0);
   Graph_Graph_from_mm42->SetMarkerStyle(20);
   Graph_Graph_from_mm42->SetMarkerSize(0.5);
   Graph_Graph_from_mm42->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_mm42->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_mm42->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_mm42->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm42->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm42->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_mm42->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_mm42->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_mm42->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_mm42->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm42->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm42->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_mm42->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_mm42->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_mm42->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm42->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm42->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_mm42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_mm42);
   
   graph->Draw(",c");
   
   TH1F *m3__2 = new TH1F("m3__2","",40,3.825679,4.781646);
   m3__2->SetBinContent(1,28.71928);
   m3__2->SetBinContent(2,50.61916);
   m3__2->SetBinContent(3,73.68221);
   m3__2->SetBinContent(4,74.75632);
   m3__2->SetBinContent(5,83.18405);
   m3__2->SetBinContent(6,120.9533);
   m3__2->SetBinContent(7,141.1467);
   m3__2->SetBinContent(8,131.417);
   m3__2->SetBinContent(9,120.8801);
   m3__2->SetBinContent(10,128.4083);
   m3__2->SetBinContent(11,150.5431);
   m3__2->SetBinContent(12,193.4101);
   m3__2->SetBinContent(13,187.9462);
   m3__2->SetBinContent(14,204.5279);
   m3__2->SetBinContent(15,221.3945);
   m3__2->SetBinContent(16,212.5196);
   m3__2->SetBinContent(17,233.9491);
   m3__2->SetBinContent(18,242.1173);
   m3__2->SetBinContent(19,249.3355);
   m3__2->SetBinContent(20,283.3246);
   m3__2->SetBinContent(21,307.9493);
   m3__2->SetBinContent(22,316.5502);
   m3__2->SetBinContent(23,333.4312);
   m3__2->SetBinContent(24,372.2819);
   m3__2->SetBinContent(25,419.1531);
   m3__2->SetBinContent(26,425.3432);
   m3__2->SetBinContent(27,440.9448);
   m3__2->SetBinContent(28,425.5842);
   m3__2->SetBinContent(29,443.6688);
   m3__2->SetBinContent(30,395.2649);
   m3__2->SetBinContent(31,398.6823);
   m3__2->SetBinContent(32,340.1279);
   m3__2->SetBinContent(33,346.3556);
   m3__2->SetBinContent(34,348.3928);
   m3__2->SetBinContent(35,324.6821);
   m3__2->SetBinContent(36,283.2641);
   m3__2->SetBinContent(37,241.3537);
   m3__2->SetBinContent(38,143.0912);
   m3__2->SetBinContent(39,59.46134);
   m3__2->SetBinContent(40,23.79059);
   m3__2->SetBinError(1,5.484642);
   m3__2->SetBinError(2,7.301368);
   m3__2->SetBinError(3,8.797941);
   m3__2->SetBinError(4,8.923233);
   m3__2->SetBinError(5,9.514741);
   m3__2->SetBinError(6,11.56523);
   m3__2->SetBinError(7,12.51298);
   m3__2->SetBinError(8,11.98298);
   m3__2->SetBinError(9,11.67394);
   m3__2->SetBinError(10,11.99476);
   m3__2->SetBinError(11,12.85543);
   m3__2->SetBinError(12,14.71024);
   m3__2->SetBinError(13,14.54288);
   m3__2->SetBinError(14,15.07306);
   m3__2->SetBinError(15,15.84691);
   m3__2->SetBinError(16,15.36264);
   m3__2->SetBinError(17,15.97965);
   m3__2->SetBinError(18,16.31615);
   m3__2->SetBinError(19,16.47729);
   m3__2->SetBinError(20,17.60476);
   m3__2->SetBinError(21,18.41382);
   m3__2->SetBinError(22,18.68296);
   m3__2->SetBinError(23,19.05716);
   m3__2->SetBinError(24,19.98792);
   m3__2->SetBinError(25,21.09782);
   m3__2->SetBinError(26,21.29857);
   m3__2->SetBinError(27,21.67646);
   m3__2->SetBinError(28,21.26589);
   m3__2->SetBinError(29,21.79065);
   m3__2->SetBinError(30,20.62463);
   m3__2->SetBinError(31,20.69637);
   m3__2->SetBinError(32,19.22639);
   m3__2->SetBinError(33,19.17115);
   m3__2->SetBinError(34,19.17307);
   m3__2->SetBinError(35,18.70603);
   m3__2->SetBinError(36,17.37915);
   m3__2->SetBinError(37,15.9905);
   m3__2->SetBinError(38,12.31578);
   m3__2->SetBinError(39,8.302538);
   m3__2->SetBinError(40,5.394528);
   m3__2->SetEntries(11965);
   m3__2->SetStats(0);
   m3__2->SetLineWidth(3);
   m3__2->SetMarkerStyle(0);
   m3__2->SetMarkerSize(0.5);
   m3__2->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{#pi}} [GeV/#it{c}^{2}]");
   m3__2->GetXaxis()->SetNdivisions(505);
   m3__2->GetXaxis()->SetLabelFont(132);
   m3__2->GetXaxis()->SetLabelOffset(0.01);
   m3__2->GetXaxis()->SetLabelSize(0.06);
   m3__2->GetXaxis()->SetTitleSize(0.072);
   m3__2->GetXaxis()->SetTitleOffset(0.95);
   m3__2->GetXaxis()->SetTitleFont(132);
   m3__2->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m3__2->GetYaxis()->SetLabelFont(132);
   m3__2->GetYaxis()->SetLabelOffset(0.01);
   m3__2->GetYaxis()->SetLabelSize(0.06);
   m3__2->GetYaxis()->SetTitleSize(0.072);
   m3__2->GetYaxis()->SetTitleOffset(1.05);
   m3__2->GetYaxis()->SetTitleFont(132);
   m3__2->GetZaxis()->SetLabelFont(132);
   m3__2->GetZaxis()->SetLabelSize(0.06);
   m3__2->GetZaxis()->SetTitleSize(0.072);
   m3__2->GetZaxis()->SetTitleOffset(1);
   m3__2->GetZaxis()->SetTitleFont(132);
   m3__2->Draw("e,same");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.2,0.6,0.35,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("m1","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("m2","Fit (Model ind.)","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mm4","Fit (#it{K}^{*+} only)","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig2b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2b()
{
//=========Macro generated from canvas: c/Complex Amplitude Plot
//=========  (Tue Nov 18 23:06:31 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "Complex Amplitude Plot",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-0.471875,-0.57,0.340625,0.43);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.15);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[6] = {
   -0.102738,
   -0.188397,
   -0.198215,
   -0.0386988,
   0.185765,
   -0.0936488};
   Double_t Graph0_fy1001[6] = {
   0.0168132,
   -0.085601,
   -0.218087,
   -0.326853,
   -0.1239,
   0.148359};
   Double_t Graph0_fex1001[6] = {
   0.0526,
   0.0377,
   0.044,
   0.0558,
   0.0764,
   0.222};
   Double_t Graph0_fey1001[6] = {
   0.0693,
   0.0474,
   0.0389,
   0.0451,
   0.0463,
   0.184};
   TGraphErrors *gre = new TGraphErrors(6,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","Graph",100,-0.35,0.3);
   Graph_Graph01001->SetMinimum(-0.4);
   Graph_Graph01001->SetMaximum(0.35);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->SetMarkerSize(0.5);
   Graph_Graph01001->GetXaxis()->SetTitle("#it{Re} #it{A}_{#it{X}}");
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetTitle("#it{Im} #it{A}_{#it{X}}");
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw("ap");
   TLatex *   tex = new TLatex(0.04,0.2,"LHCb, 5.4 fb^{#minus1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,-0.09,"5");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.13,0.03,"1");

   ci = TColor::GetColor("#0000ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.21,-0.06,"2");

   ci = TColor::GetColor("#0000ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.18,-0.28,"3");

   ci = TColor::GetColor("#0000ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.02,-0.3,"4");

   ci = TColor::GetColor("#0000ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.08,0.18,"6");

   ci = TColor::GetColor("#0000ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TArrow *arrow = new TArrow(-0.102738,0.0168132,-0.188397,-0.085601,0.02,"|>");

   ci = TColor::GetColor("#ff0000");
   arrow->SetFillColor(ci);
   arrow->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   arrow->SetLineColor(ci);
   arrow->SetLineWidth(2);
   arrow->Draw();
   arrow = new TArrow(-0.188397,-0.085601,-0.198215,-0.218087,0.02,"|>");

   ci = TColor::GetColor("#ff0000");
   arrow->SetFillColor(ci);
   arrow->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   arrow->SetLineColor(ci);
   arrow->SetLineWidth(2);
   arrow->Draw();
   arrow = new TArrow(-0.198215,-0.218087,-0.0386988,-0.326853,0.02,"|>");

   ci = TColor::GetColor("#ff0000");
   arrow->SetFillColor(ci);
   arrow->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   arrow->SetLineColor(ci);
   arrow->SetLineWidth(2);
   arrow->Draw();
   arrow = new TArrow(-0.0386988,-0.326853,0.185765,-0.1239,0.02,"|>");

   ci = TColor::GetColor("#ff0000");
   arrow->SetFillColor(ci);
   arrow->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   arrow->SetLineColor(ci);
   arrow->SetLineWidth(2);
   arrow->Draw();
   arrow = new TArrow(0.185765,-0.1239,-0.0936488,0.148359,0.02,"|>");

   ci = TColor::GetColor("#ff0000");
   arrow->SetFillColor(ci);
   arrow->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   arrow->SetLineColor(ci);
   arrow->SetLineWidth(2);
   arrow->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig3a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig3a()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 23:10:52 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(0,0,1,1);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.15);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c_1
   TPad *c_1 = new TPad("c_1", "c_1",0.01,0.01,0.99,0.99);
   c_1->Draw();
   c_1->cd();
   c_1->Range(3.646435,-119.8226,4.841394,585.016);
   c_1->SetFillColor(0);
   c_1->SetBorderMode(0);
   c_1->SetBorderSize(2);
   c_1->SetTickx(1);
   c_1->SetTicky(1);
   c_1->SetLeftMargin(0.15);
   c_1->SetRightMargin(0.05);
   c_1->SetTopMargin(0.08);
   c_1->SetBottomMargin(0.17);
   c_1->SetFrameLineWidth(3);
   c_1->SetFrameBorderMode(0);
   c_1->SetFrameLineWidth(3);
   c_1->SetFrameBorderMode(0);
   
   TH1F *m3__1 = new TH1F("m3__1","",40,3.825679,4.781646);
   m3__1->SetBinContent(1,31.17517);
   m3__1->SetBinContent(2,50.4154);
   m3__1->SetBinContent(3,72.97216);
   m3__1->SetBinContent(4,73.06219);
   m3__1->SetBinContent(5,81.99297);
   m3__1->SetBinContent(6,121.803);
   m3__1->SetBinContent(7,139.9843);
   m3__1->SetBinContent(8,136.1911);
   m3__1->SetBinContent(9,120.7438);
   m3__1->SetBinContent(10,128.278);
   m3__1->SetBinContent(11,155.9167);
   m3__1->SetBinContent(12,194.153);
   m3__1->SetBinContent(13,189.4078);
   m3__1->SetBinContent(14,209.9606);
   m3__1->SetBinContent(15,223.1371);
   m3__1->SetBinContent(16,218.7496);
   m3__1->SetBinContent(17,237.7202);
   m3__1->SetBinContent(18,235.7607);
   m3__1->SetBinContent(19,249.9596);
   m3__1->SetBinContent(20,284.0405);
   m3__1->SetBinContent(21,308.5642);
   m3__1->SetBinContent(22,313.511);
   m3__1->SetBinContent(23,335.7523);
   m3__1->SetBinContent(24,378.4373);
   m3__1->SetBinContent(25,422.1862);
   m3__1->SetBinContent(26,420.9763);
   m3__1->SetBinContent(27,440.5241);
   m3__1->SetBinContent(28,425.6926);
   m3__1->SetBinContent(29,437.8261);
   m3__1->SetBinContent(30,387.0674);
   m3__1->SetBinContent(31,394.5581);
   m3__1->SetBinContent(32,350.3411);
   m3__1->SetBinContent(33,348.2024);
   m3__1->SetBinContent(34,344.8042);
   m3__1->SetBinContent(35,331.7867);
   m3__1->SetBinContent(36,288.9021);
   m3__1->SetBinContent(37,237.3625);
   m3__1->SetBinContent(38,143.4919);
   m3__1->SetBinContent(39,64.45742);
   m3__1->SetBinContent(40,24.39127);
   m3__1->SetBinError(1,5.696378);
   m3__1->SetBinError(2,7.280088);
   m3__1->SetBinError(3,8.734201);
   m3__1->SetBinError(4,8.797598);
   m3__1->SetBinError(5,9.446647);
   m3__1->SetBinError(6,11.60139);
   m3__1->SetBinError(7,12.45021);
   m3__1->SetBinError(8,12.18347);
   m3__1->SetBinError(9,11.69125);
   m3__1->SetBinError(10,11.94991);
   m3__1->SetBinError(11,13.04411);
   m3__1->SetBinError(12,14.71602);
   m3__1->SetBinError(13,14.67);
   m3__1->SetBinError(14,15.19954);
   m3__1->SetBinError(15,15.91105);
   m3__1->SetBinError(16,15.49401);
   m3__1->SetBinError(17,16.04269);
   m3__1->SetBinError(18,16.1943);
   m3__1->SetBinError(19,16.54859);
   m3__1->SetBinError(20,17.58944);
   m3__1->SetBinError(21,18.45034);
   m3__1->SetBinError(22,18.52728);
   m3__1->SetBinError(23,19.1003);
   m3__1->SetBinError(24,20.06947);
   m3__1->SetBinError(25,21.14649);
   m3__1->SetBinError(26,21.24338);
   m3__1->SetBinError(27,21.59725);
   m3__1->SetBinError(28,21.32771);
   m3__1->SetBinError(29,21.63194);
   m3__1->SetBinError(30,20.41208);
   m3__1->SetBinError(31,20.55485);
   m3__1->SetBinError(32,19.42064);
   m3__1->SetBinError(33,19.28274);
   m3__1->SetBinError(34,19.10039);
   m3__1->SetBinError(35,18.88241);
   m3__1->SetBinError(36,17.55254);
   m3__1->SetBinError(37,15.93256);
   m3__1->SetBinError(38,12.41997);
   m3__1->SetBinError(39,8.632131);
   m3__1->SetBinError(40,5.428443);
   m3__1->SetMinimum(0);
   m3__1->SetMaximum(528.6289);
   m3__1->SetEntries(11916);
   m3__1->SetStats(0);
   m3__1->SetLineWidth(3);
   m3__1->SetMarkerStyle(0);
   m3__1->SetMarkerSize(0.5);
   m3__1->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{#pi}} [GeV/#it{c}^{2}]");
   m3__1->GetXaxis()->SetNdivisions(505);
   m3__1->GetXaxis()->SetLabelFont(132);
   m3__1->GetXaxis()->SetLabelOffset(0.01);
   m3__1->GetXaxis()->SetLabelSize(0.06);
   m3__1->GetXaxis()->SetTitleSize(0.072);
   m3__1->GetXaxis()->SetTitleOffset(0.95);
   m3__1->GetXaxis()->SetTitleFont(132);
   m3__1->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m3__1->GetYaxis()->SetLabelFont(132);
   m3__1->GetYaxis()->SetLabelOffset(0.01);
   m3__1->GetYaxis()->SetLabelSize(0.06);
   m3__1->GetYaxis()->SetTitleSize(0.072);
   m3__1->GetYaxis()->SetTitleOffset(1.05);
   m3__1->GetYaxis()->SetTitleFont(132);
   m3__1->GetZaxis()->SetLabelFont(132);
   m3__1->GetZaxis()->SetLabelSize(0.06);
   m3__1->GetZaxis()->SetTitleSize(0.072);
   m3__1->GetZaxis()->SetTitleOffset(1);
   m3__1->GetZaxis()->SetTitleFont(132);
   m3__1->Draw("e");
   
   Double_t Graph_from_m4_fx1[25] = {
   3.844799,
   3.883037,
   3.921276,
   3.959515,
   3.997753,
   4.035992,
   4.074231,
   4.112469,
   4.150708,
   4.188947,
   4.227185,
   4.265424,
   4.303663,
   4.341901,
   4.38014,
   4.418379,
   4.456617,
   4.494856,
   4.533095,
   4.571333,
   4.609572,
   4.647811,
   4.686049,
   4.724288,
   4.762527};
   Double_t Graph_from_m4_fy1[25] = {
   39.74313,
   72.79333,
   95.51393,
   112.9889,
   133.9134,
   151.4197,
   168.7005,
   185.6206,
   203.7803,
   215.978,
   232.9011,
   258.4082,
   282.1642,
   312.1678,
   363.1292,
   414.0921,
   416.4355,
   405.3179,
   398.5922,
   366.5743,
   367.9391,
   335.1888,
   289.7801,
   117.1378,
   31.13155};
   TGraph *graph = new TGraph(25,Graph_from_m4_fx1,Graph_from_m4_fy1);
   graph->SetName("Graph_from_m4");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(8);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_m41 = new TH1F("Graph_Graph_from_m41","",100,3.753026,4.854299);
   Graph_Graph_from_m41->SetMinimum(28.01839);
   Graph_Graph_from_m41->SetMaximum(454.9659);
   Graph_Graph_from_m41->SetDirectory(0);
   Graph_Graph_from_m41->SetStats(0);
   Graph_Graph_from_m41->SetMarkerStyle(20);
   Graph_Graph_from_m41->SetMarkerSize(0.5);
   Graph_Graph_from_m41->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_m41->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_m41->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m41->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m41->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m41->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_m41->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_m41->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_m41->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m41->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m41->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m41->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_m41->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_m41->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_m41->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m41->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m41->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_m41->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_m41);
   
   graph->Draw(",c");
   
   Double_t Graph_from_mm4_fx2[25] = {
   3.844799,
   3.883037,
   3.921276,
   3.959515,
   3.997753,
   4.035992,
   4.074231,
   4.112469,
   4.150708,
   4.188947,
   4.227185,
   4.265424,
   4.303663,
   4.341901,
   4.38014,
   4.418379,
   4.456617,
   4.494856,
   4.533095,
   4.571333,
   4.609572,
   4.647811,
   4.686049,
   4.724288,
   4.762527};
   Double_t Graph_from_mm4_fy2[25] = {
   39.60287,
   72.63789,
   95.36698,
   112.7554,
   133.5151,
   150.8307,
   167.8445,
   184.6351,
   202.727,
   214.9483,
   232.162,
   258.3678,
   283.9357,
   316.3673,
   365.1255,
   413.4648,
   422.4353,
   406.4725,
   392.5082,
   360.7532,
   365.8459,
   336.8671,
   292.6932,
   118.483,
   31.06648};
   graph = new TGraph(25,Graph_from_mm4_fx2,Graph_from_mm4_fy2);
   graph->SetName("Graph_from_mm4");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(22);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_mm42 = new TH1F("Graph_Graph_from_mm42","",100,3.753026,4.854299);
   Graph_Graph_from_mm42->SetMinimum(27.95983);
   Graph_Graph_from_mm42->SetMaximum(461.5722);
   Graph_Graph_from_mm42->SetDirectory(0);
   Graph_Graph_from_mm42->SetStats(0);
   Graph_Graph_from_mm42->SetMarkerStyle(20);
   Graph_Graph_from_mm42->SetMarkerSize(0.5);
   Graph_Graph_from_mm42->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_mm42->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_mm42->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_mm42->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm42->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm42->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_mm42->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_mm42->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_mm42->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_mm42->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm42->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm42->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_mm42->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_mm42->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_mm42->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm42->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm42->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_mm42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_mm42);
   
   graph->Draw(",c");
   
   TH1F *m3__2 = new TH1F("m3__2","",40,3.825679,4.781646);
   m3__2->SetBinContent(1,31.17517);
   m3__2->SetBinContent(2,50.4154);
   m3__2->SetBinContent(3,72.97216);
   m3__2->SetBinContent(4,73.06219);
   m3__2->SetBinContent(5,81.99297);
   m3__2->SetBinContent(6,121.803);
   m3__2->SetBinContent(7,139.9843);
   m3__2->SetBinContent(8,136.1911);
   m3__2->SetBinContent(9,120.7438);
   m3__2->SetBinContent(10,128.278);
   m3__2->SetBinContent(11,155.9167);
   m3__2->SetBinContent(12,194.153);
   m3__2->SetBinContent(13,189.4078);
   m3__2->SetBinContent(14,209.9606);
   m3__2->SetBinContent(15,223.1371);
   m3__2->SetBinContent(16,218.7496);
   m3__2->SetBinContent(17,237.7202);
   m3__2->SetBinContent(18,235.7607);
   m3__2->SetBinContent(19,249.9596);
   m3__2->SetBinContent(20,284.0405);
   m3__2->SetBinContent(21,308.5642);
   m3__2->SetBinContent(22,313.511);
   m3__2->SetBinContent(23,335.7523);
   m3__2->SetBinContent(24,378.4373);
   m3__2->SetBinContent(25,422.1862);
   m3__2->SetBinContent(26,420.9763);
   m3__2->SetBinContent(27,440.5241);
   m3__2->SetBinContent(28,425.6926);
   m3__2->SetBinContent(29,437.8261);
   m3__2->SetBinContent(30,387.0674);
   m3__2->SetBinContent(31,394.5581);
   m3__2->SetBinContent(32,350.3411);
   m3__2->SetBinContent(33,348.2024);
   m3__2->SetBinContent(34,344.8042);
   m3__2->SetBinContent(35,331.7867);
   m3__2->SetBinContent(36,288.9021);
   m3__2->SetBinContent(37,237.3625);
   m3__2->SetBinContent(38,143.4919);
   m3__2->SetBinContent(39,64.45742);
   m3__2->SetBinContent(40,24.39127);
   m3__2->SetBinError(1,5.696378);
   m3__2->SetBinError(2,7.280088);
   m3__2->SetBinError(3,8.734201);
   m3__2->SetBinError(4,8.797598);
   m3__2->SetBinError(5,9.446647);
   m3__2->SetBinError(6,11.60139);
   m3__2->SetBinError(7,12.45021);
   m3__2->SetBinError(8,12.18347);
   m3__2->SetBinError(9,11.69125);
   m3__2->SetBinError(10,11.94991);
   m3__2->SetBinError(11,13.04411);
   m3__2->SetBinError(12,14.71602);
   m3__2->SetBinError(13,14.67);
   m3__2->SetBinError(14,15.19954);
   m3__2->SetBinError(15,15.91105);
   m3__2->SetBinError(16,15.49401);
   m3__2->SetBinError(17,16.04269);
   m3__2->SetBinError(18,16.1943);
   m3__2->SetBinError(19,16.54859);
   m3__2->SetBinError(20,17.58944);
   m3__2->SetBinError(21,18.45034);
   m3__2->SetBinError(22,18.52728);
   m3__2->SetBinError(23,19.1003);
   m3__2->SetBinError(24,20.06947);
   m3__2->SetBinError(25,21.14649);
   m3__2->SetBinError(26,21.24338);
   m3__2->SetBinError(27,21.59725);
   m3__2->SetBinError(28,21.32771);
   m3__2->SetBinError(29,21.63194);
   m3__2->SetBinError(30,20.41208);
   m3__2->SetBinError(31,20.55485);
   m3__2->SetBinError(32,19.42064);
   m3__2->SetBinError(33,19.28274);
   m3__2->SetBinError(34,19.10039);
   m3__2->SetBinError(35,18.88241);
   m3__2->SetBinError(36,17.55254);
   m3__2->SetBinError(37,15.93256);
   m3__2->SetBinError(38,12.41997);
   m3__2->SetBinError(39,8.632131);
   m3__2->SetBinError(40,5.428443);
   m3__2->SetMinimum(0);
   m3__2->SetMaximum(528.6289);
   m3__2->SetEntries(11916);
   m3__2->SetStats(0);
   m3__2->SetLineWidth(3);
   m3__2->SetMarkerStyle(0);
   m3__2->SetMarkerSize(0.5);
   m3__2->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{#pi}} [GeV/#it{c}^{2}]");
   m3__2->GetXaxis()->SetNdivisions(505);
   m3__2->GetXaxis()->SetLabelFont(132);
   m3__2->GetXaxis()->SetLabelOffset(0.01);
   m3__2->GetXaxis()->SetLabelSize(0.06);
   m3__2->GetXaxis()->SetTitleSize(0.072);
   m3__2->GetXaxis()->SetTitleOffset(0.95);
   m3__2->GetXaxis()->SetTitleFont(132);
   m3__2->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m3__2->GetYaxis()->SetLabelFont(132);
   m3__2->GetYaxis()->SetLabelOffset(0.01);
   m3__2->GetYaxis()->SetLabelSize(0.06);
   m3__2->GetYaxis()->SetTitleSize(0.072);
   m3__2->GetYaxis()->SetTitleOffset(1.05);
   m3__2->GetYaxis()->SetTitleFont(132);
   m3__2->GetZaxis()->SetLabelFont(132);
   m3__2->GetZaxis()->SetLabelSize(0.06);
   m3__2->GetZaxis()->SetTitleSize(0.072);
   m3__2->GetZaxis()->SetTitleOffset(1);
   m3__2->GetZaxis()->SetTitleFont(132);
   m3__2->Draw("e,same");
   TLatex *   tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c_1->Modified();
   c->cd();
      tex = new TLatex(0.35,0.82,"LHCb, 5.4 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.38,0.3,"Baseline fit");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.55,0.35,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("m1","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("m2","TS","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mm2","Breit#minusWigner","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig3b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig3b()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 23:14:56 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(0,0,1,1);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.15);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c_1
   TPad *c_1 = new TPad("c_1", "c_1",0.01,0.01,0.99,0.99);
   c_1->Draw();
   c_1->cd();
   c_1->Range(3.646435,-119.8226,4.841394,585.016);
   c_1->SetFillColor(0);
   c_1->SetBorderMode(0);
   c_1->SetBorderSize(2);
   c_1->SetTickx(1);
   c_1->SetTicky(1);
   c_1->SetLeftMargin(0.15);
   c_1->SetRightMargin(0.05);
   c_1->SetTopMargin(0.08);
   c_1->SetBottomMargin(0.17);
   c_1->SetFrameLineWidth(3);
   c_1->SetFrameBorderMode(0);
   c_1->SetFrameLineWidth(3);
   c_1->SetFrameBorderMode(0);
   
   TH1F *m3__1 = new TH1F("m3__1","",40,3.825679,4.781646);
   m3__1->SetBinContent(1,31.17517);
   m3__1->SetBinContent(2,50.4154);
   m3__1->SetBinContent(3,72.97216);
   m3__1->SetBinContent(4,73.06219);
   m3__1->SetBinContent(5,81.99297);
   m3__1->SetBinContent(6,121.803);
   m3__1->SetBinContent(7,139.9843);
   m3__1->SetBinContent(8,136.1911);
   m3__1->SetBinContent(9,120.7438);
   m3__1->SetBinContent(10,128.278);
   m3__1->SetBinContent(11,155.9167);
   m3__1->SetBinContent(12,194.153);
   m3__1->SetBinContent(13,189.4078);
   m3__1->SetBinContent(14,209.9606);
   m3__1->SetBinContent(15,223.1371);
   m3__1->SetBinContent(16,218.7496);
   m3__1->SetBinContent(17,237.7202);
   m3__1->SetBinContent(18,235.7607);
   m3__1->SetBinContent(19,249.9596);
   m3__1->SetBinContent(20,284.0405);
   m3__1->SetBinContent(21,308.5642);
   m3__1->SetBinContent(22,313.511);
   m3__1->SetBinContent(23,335.7523);
   m3__1->SetBinContent(24,378.4373);
   m3__1->SetBinContent(25,422.1862);
   m3__1->SetBinContent(26,420.9763);
   m3__1->SetBinContent(27,440.5241);
   m3__1->SetBinContent(28,425.6926);
   m3__1->SetBinContent(29,437.8261);
   m3__1->SetBinContent(30,387.0674);
   m3__1->SetBinContent(31,394.5581);
   m3__1->SetBinContent(32,350.3411);
   m3__1->SetBinContent(33,348.2024);
   m3__1->SetBinContent(34,344.8042);
   m3__1->SetBinContent(35,331.7867);
   m3__1->SetBinContent(36,288.9021);
   m3__1->SetBinContent(37,237.3625);
   m3__1->SetBinContent(38,143.4919);
   m3__1->SetBinContent(39,64.45742);
   m3__1->SetBinContent(40,24.39127);
   m3__1->SetBinError(1,5.696378);
   m3__1->SetBinError(2,7.280088);
   m3__1->SetBinError(3,8.734201);
   m3__1->SetBinError(4,8.797598);
   m3__1->SetBinError(5,9.446647);
   m3__1->SetBinError(6,11.60139);
   m3__1->SetBinError(7,12.45021);
   m3__1->SetBinError(8,12.18347);
   m3__1->SetBinError(9,11.69125);
   m3__1->SetBinError(10,11.94991);
   m3__1->SetBinError(11,13.04411);
   m3__1->SetBinError(12,14.71602);
   m3__1->SetBinError(13,14.67);
   m3__1->SetBinError(14,15.19954);
   m3__1->SetBinError(15,15.91105);
   m3__1->SetBinError(16,15.49401);
   m3__1->SetBinError(17,16.04269);
   m3__1->SetBinError(18,16.1943);
   m3__1->SetBinError(19,16.54859);
   m3__1->SetBinError(20,17.58944);
   m3__1->SetBinError(21,18.45034);
   m3__1->SetBinError(22,18.52728);
   m3__1->SetBinError(23,19.1003);
   m3__1->SetBinError(24,20.06947);
   m3__1->SetBinError(25,21.14649);
   m3__1->SetBinError(26,21.24338);
   m3__1->SetBinError(27,21.59725);
   m3__1->SetBinError(28,21.32771);
   m3__1->SetBinError(29,21.63194);
   m3__1->SetBinError(30,20.41208);
   m3__1->SetBinError(31,20.55485);
   m3__1->SetBinError(32,19.42064);
   m3__1->SetBinError(33,19.28274);
   m3__1->SetBinError(34,19.10039);
   m3__1->SetBinError(35,18.88241);
   m3__1->SetBinError(36,17.55254);
   m3__1->SetBinError(37,15.93256);
   m3__1->SetBinError(38,12.41997);
   m3__1->SetBinError(39,8.632131);
   m3__1->SetBinError(40,5.428443);
   m3__1->SetMinimum(0);
   m3__1->SetMaximum(528.6289);
   m3__1->SetEntries(11916);
   m3__1->SetStats(0);
   m3__1->SetLineWidth(3);
   m3__1->SetMarkerStyle(0);
   m3__1->SetMarkerSize(0.5);
   m3__1->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{#pi}} [GeV/#it{c}^{2}]");
   m3__1->GetXaxis()->SetNdivisions(505);
   m3__1->GetXaxis()->SetLabelFont(132);
   m3__1->GetXaxis()->SetLabelOffset(0.01);
   m3__1->GetXaxis()->SetLabelSize(0.06);
   m3__1->GetXaxis()->SetTitleSize(0.072);
   m3__1->GetXaxis()->SetTitleOffset(0.95);
   m3__1->GetXaxis()->SetTitleFont(132);
   m3__1->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m3__1->GetYaxis()->SetLabelFont(132);
   m3__1->GetYaxis()->SetLabelOffset(0.01);
   m3__1->GetYaxis()->SetLabelSize(0.06);
   m3__1->GetYaxis()->SetTitleSize(0.072);
   m3__1->GetYaxis()->SetTitleOffset(1.05);
   m3__1->GetYaxis()->SetTitleFont(132);
   m3__1->GetZaxis()->SetLabelFont(132);
   m3__1->GetZaxis()->SetLabelSize(0.06);
   m3__1->GetZaxis()->SetTitleSize(0.072);
   m3__1->GetZaxis()->SetTitleOffset(1);
   m3__1->GetZaxis()->SetTitleFont(132);
   m3__1->Draw("e");
   
   Double_t Graph_from_m4_fx1[25] = {
   3.844799,
   3.883037,
   3.921276,
   3.959515,
   3.997753,
   4.035992,
   4.074231,
   4.112469,
   4.150708,
   4.188947,
   4.227185,
   4.265424,
   4.303663,
   4.341901,
   4.38014,
   4.418379,
   4.456617,
   4.494856,
   4.533095,
   4.571333,
   4.609572,
   4.647811,
   4.686049,
   4.724288,
   4.762527};
   Double_t Graph_from_m4_fy1[25] = {
   39.37655,
   71.46042,
   93.57519,
   110.7805,
   131.5951,
   149.7853,
   168.2193,
   184.5796,
   200.6821,
   211.2363,
   227.508,
   253.1784,
   279.7996,
   313.6784,
   369.2332,
   420.2677,
   419.0152,
   406.8558,
   401.4818,
   371.2706,
   372.1253,
   338.4478,
   291.6122,
   115.8005,
   29.84691};
   TGraph *graph = new TGraph(25,Graph_from_m4_fx1,Graph_from_m4_fy1);
   graph->SetName("Graph_from_m4");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(8);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_m41 = new TH1F("Graph_Graph_from_m41","",100,3.753026,4.854299);
   Graph_Graph_from_m41->SetMinimum(26.86222);
   Graph_Graph_from_m41->SetMaximum(459.3098);
   Graph_Graph_from_m41->SetDirectory(0);
   Graph_Graph_from_m41->SetStats(0);
   Graph_Graph_from_m41->SetMarkerStyle(20);
   Graph_Graph_from_m41->SetMarkerSize(0.5);
   Graph_Graph_from_m41->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_m41->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_m41->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m41->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m41->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m41->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_m41->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_m41->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_m41->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m41->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m41->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m41->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_m41->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_m41->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_m41->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m41->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m41->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_m41->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_m41);
   
   graph->Draw(",c");
   
   Double_t Graph_from_mm4_fx2[25] = {
   3.844799,
   3.883037,
   3.921276,
   3.959515,
   3.997753,
   4.035992,
   4.074231,
   4.112469,
   4.150708,
   4.188947,
   4.227185,
   4.265424,
   4.303663,
   4.341901,
   4.38014,
   4.418379,
   4.456617,
   4.494856,
   4.533095,
   4.571333,
   4.609572,
   4.647811,
   4.686049,
   4.724288,
   4.762527};
   Double_t Graph_from_mm4_fy2[25] = {
   40.88333,
   73.67369,
   95.51841,
   112.0199,
   132.62,
   151.4256,
   169.6168,
   184.7997,
   199.2619,
   209.0627,
   224.9231,
   251.2481,
   278.4438,
   310.8386,
   357.3524,
   406.2361,
   434.0635,
   430.7723,
   406.7081,
   366.733,
   366.4889,
   334.8953,
   290.8398,
   114.4306,
   28.55637};
   graph = new TGraph(25,Graph_from_mm4_fx2,Graph_from_mm4_fy2);
   graph->SetName("Graph_from_mm4");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(22);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_mm42 = new TH1F("Graph_Graph_from_mm42","",100,3.753026,4.854299);
   Graph_Graph_from_mm42->SetMinimum(25.70073);
   Graph_Graph_from_mm42->SetMaximum(474.6143);
   Graph_Graph_from_mm42->SetDirectory(0);
   Graph_Graph_from_mm42->SetStats(0);
   Graph_Graph_from_mm42->SetMarkerStyle(20);
   Graph_Graph_from_mm42->SetMarkerSize(0.5);
   Graph_Graph_from_mm42->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_mm42->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_mm42->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_mm42->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm42->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm42->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_mm42->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_mm42->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_mm42->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_mm42->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm42->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm42->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_mm42->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_mm42->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_mm42->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_mm42->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_mm42->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_mm42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_mm42);
   
   graph->Draw(",c");
   
   TH1F *m3__2 = new TH1F("m3__2","",40,3.825679,4.781646);
   m3__2->SetBinContent(1,31.17517);
   m3__2->SetBinContent(2,50.4154);
   m3__2->SetBinContent(3,72.97216);
   m3__2->SetBinContent(4,73.06219);
   m3__2->SetBinContent(5,81.99297);
   m3__2->SetBinContent(6,121.803);
   m3__2->SetBinContent(7,139.9843);
   m3__2->SetBinContent(8,136.1911);
   m3__2->SetBinContent(9,120.7438);
   m3__2->SetBinContent(10,128.278);
   m3__2->SetBinContent(11,155.9167);
   m3__2->SetBinContent(12,194.153);
   m3__2->SetBinContent(13,189.4078);
   m3__2->SetBinContent(14,209.9606);
   m3__2->SetBinContent(15,223.1371);
   m3__2->SetBinContent(16,218.7496);
   m3__2->SetBinContent(17,237.7202);
   m3__2->SetBinContent(18,235.7607);
   m3__2->SetBinContent(19,249.9596);
   m3__2->SetBinContent(20,284.0405);
   m3__2->SetBinContent(21,308.5642);
   m3__2->SetBinContent(22,313.511);
   m3__2->SetBinContent(23,335.7523);
   m3__2->SetBinContent(24,378.4373);
   m3__2->SetBinContent(25,422.1862);
   m3__2->SetBinContent(26,420.9763);
   m3__2->SetBinContent(27,440.5241);
   m3__2->SetBinContent(28,425.6926);
   m3__2->SetBinContent(29,437.8261);
   m3__2->SetBinContent(30,387.0674);
   m3__2->SetBinContent(31,394.5581);
   m3__2->SetBinContent(32,350.3411);
   m3__2->SetBinContent(33,348.2024);
   m3__2->SetBinContent(34,344.8042);
   m3__2->SetBinContent(35,331.7867);
   m3__2->SetBinContent(36,288.9021);
   m3__2->SetBinContent(37,237.3625);
   m3__2->SetBinContent(38,143.4919);
   m3__2->SetBinContent(39,64.45742);
   m3__2->SetBinContent(40,24.39127);
   m3__2->SetBinError(1,5.696378);
   m3__2->SetBinError(2,7.280088);
   m3__2->SetBinError(3,8.734201);
   m3__2->SetBinError(4,8.797598);
   m3__2->SetBinError(5,9.446647);
   m3__2->SetBinError(6,11.60139);
   m3__2->SetBinError(7,12.45021);
   m3__2->SetBinError(8,12.18347);
   m3__2->SetBinError(9,11.69125);
   m3__2->SetBinError(10,11.94991);
   m3__2->SetBinError(11,13.04411);
   m3__2->SetBinError(12,14.71602);
   m3__2->SetBinError(13,14.67);
   m3__2->SetBinError(14,15.19954);
   m3__2->SetBinError(15,15.91105);
   m3__2->SetBinError(16,15.49401);
   m3__2->SetBinError(17,16.04269);
   m3__2->SetBinError(18,16.1943);
   m3__2->SetBinError(19,16.54859);
   m3__2->SetBinError(20,17.58944);
   m3__2->SetBinError(21,18.45034);
   m3__2->SetBinError(22,18.52728);
   m3__2->SetBinError(23,19.1003);
   m3__2->SetBinError(24,20.06947);
   m3__2->SetBinError(25,21.14649);
   m3__2->SetBinError(26,21.24338);
   m3__2->SetBinError(27,21.59725);
   m3__2->SetBinError(28,21.32771);
   m3__2->SetBinError(29,21.63194);
   m3__2->SetBinError(30,20.41208);
   m3__2->SetBinError(31,20.55485);
   m3__2->SetBinError(32,19.42064);
   m3__2->SetBinError(33,19.28274);
   m3__2->SetBinError(34,19.10039);
   m3__2->SetBinError(35,18.88241);
   m3__2->SetBinError(36,17.55254);
   m3__2->SetBinError(37,15.93256);
   m3__2->SetBinError(38,12.41997);
   m3__2->SetBinError(39,8.632131);
   m3__2->SetBinError(40,5.428443);
   m3__2->SetMinimum(0);
   m3__2->SetMaximum(528.6289);
   m3__2->SetEntries(11916);
   m3__2->SetStats(0);
   m3__2->SetLineWidth(3);
   m3__2->SetMarkerStyle(0);
   m3__2->SetMarkerSize(0.5);
   m3__2->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{#pi}} [GeV/#it{c}^{2}]");
   m3__2->GetXaxis()->SetNdivisions(505);
   m3__2->GetXaxis()->SetLabelFont(132);
   m3__2->GetXaxis()->SetLabelOffset(0.01);
   m3__2->GetXaxis()->SetLabelSize(0.06);
   m3__2->GetXaxis()->SetTitleSize(0.072);
   m3__2->GetXaxis()->SetTitleOffset(0.95);
   m3__2->GetXaxis()->SetTitleFont(132);
   m3__2->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m3__2->GetYaxis()->SetLabelFont(132);
   m3__2->GetYaxis()->SetLabelOffset(0.01);
   m3__2->GetYaxis()->SetLabelSize(0.06);
   m3__2->GetYaxis()->SetTitleSize(0.072);
   m3__2->GetYaxis()->SetTitleOffset(1.05);
   m3__2->GetYaxis()->SetTitleFont(132);
   m3__2->GetZaxis()->SetLabelFont(132);
   m3__2->GetZaxis()->SetLabelSize(0.06);
   m3__2->GetZaxis()->SetTitleSize(0.072);
   m3__2->GetZaxis()->SetTitleOffset(1);
   m3__2->GetZaxis()->SetTitleFont(132);
   m3__2->Draw("e,same");
   TLatex *   tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c_1->Modified();
   c->cd();
      tex = new TLatex(0.38,0.3,"Fit with full #it{L}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.35,0.82,"LHCb, 5.4 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.55,0.35,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("m1","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("m2","TS","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mm2","Breit#minusWigner","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig4.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig4()
{
//=========Macro generated from canvas: can3/
//=========  (Tue Nov 18 23:19:00 2025) by ROOT version 6.26/06
   TCanvas *can3 = new TCanvas("can3", "",0,0,600,450);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can3->SetHighLightColor(2);
   can3->Range(5.1425,-332.818,5.3925,1624.935);
   can3->SetFillColor(0);
   can3->SetBorderMode(0);
   can3->SetBorderSize(2);
   can3->SetTickx(1);
   can3->SetTicky(1);
   can3->SetLeftMargin(0.15);
   can3->SetRightMargin(0.05);
   can3->SetTopMargin(0.08);
   can3->SetBottomMargin(0.17);
   can3->SetFrameLineWidth(3);
   can3->SetFrameBorderMode(0);
   can3->SetFrameLineWidth(3);
   can3->SetFrameBorderMode(0);
   
   TH1D *frame_8d78fd0__1 = new TH1D("frame_8d78fd0__1","A RooPlot of \"\"",100,5.18,5.38);
   frame_8d78fd0__1->SetBinContent(1,1468.315);
   frame_8d78fd0__1->SetMaximum(1468.315);
   frame_8d78fd0__1->SetEntries(1);
   frame_8d78fd0__1->SetDirectory(0);
   frame_8d78fd0__1->SetStats(0);
   frame_8d78fd0__1->SetMarkerStyle(20);
   frame_8d78fd0__1->SetMarkerSize(0.5);
   frame_8d78fd0__1->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{K}^{0}_{S}#it{#pi}^{+}} [GeV/#it{c}^{2}]");
   frame_8d78fd0__1->GetXaxis()->SetNdivisions(505);
   frame_8d78fd0__1->GetXaxis()->SetLabelFont(132);
   frame_8d78fd0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_8d78fd0__1->GetXaxis()->SetLabelSize(0.06);
   frame_8d78fd0__1->GetXaxis()->SetTitleSize(0.072);
   frame_8d78fd0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_8d78fd0__1->GetXaxis()->SetTitleFont(132);
   frame_8d78fd0__1->GetYaxis()->SetTitle("Events / (0.002 GeV/#it{c}^{2})");
   frame_8d78fd0__1->GetYaxis()->SetLabelFont(132);
   frame_8d78fd0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_8d78fd0__1->GetYaxis()->SetLabelSize(0.06);
   frame_8d78fd0__1->GetYaxis()->SetTitleSize(0.072);
   frame_8d78fd0__1->GetYaxis()->SetTitleOffset(1.05);
   frame_8d78fd0__1->GetYaxis()->SetTitleFont(132);
   frame_8d78fd0__1->GetZaxis()->SetLabelFont(132);
   frame_8d78fd0__1->GetZaxis()->SetLabelSize(0.06);
   frame_8d78fd0__1->GetZaxis()->SetTitleSize(0.072);
   frame_8d78fd0__1->GetZaxis()->SetTitleOffset(1);
   frame_8d78fd0__1->GetZaxis()->SetTitleFont(132);
   frame_8d78fd0__1->Draw("FUNC");
   
   Double_t Data_fx3001[100] = {
   5.181,
   5.183,
   5.185,
   5.187,
   5.189,
   5.191,
   5.193,
   5.195,
   5.197,
   5.199,
   5.201,
   5.203,
   5.205,
   5.207,
   5.209,
   5.211,
   5.213,
   5.215,
   5.217,
   5.219,
   5.221,
   5.223,
   5.225,
   5.227,
   5.229,
   5.231,
   5.233,
   5.235,
   5.237,
   5.239,
   5.241,
   5.243,
   5.245,
   5.247,
   5.249,
   5.251,
   5.253,
   5.255,
   5.257,
   5.259,
   5.261,
   5.263,
   5.265,
   5.267,
   5.269,
   5.271,
   5.273,
   5.275,
   5.277,
   5.279,
   5.281,
   5.283,
   5.285,
   5.287,
   5.289,
   5.291,
   5.293,
   5.295,
   5.297,
   5.299,
   5.301,
   5.303,
   5.305,
   5.307,
   5.309,
   5.311,
   5.313,
   5.315,
   5.317,
   5.319,
   5.321,
   5.323,
   5.325,
   5.327,
   5.329,
   5.331,
   5.333,
   5.335,
   5.337,
   5.339,
   5.341,
   5.343,
   5.345,
   5.347,
   5.349,
   5.351,
   5.353,
   5.355,
   5.357,
   5.359,
   5.361,
   5.363,
   5.365,
   5.367,
   5.369,
   5.371,
   5.373,
   5.375,
   5.377,
   5.379};
   Double_t Data_fy3001[100] = {
   28,
   30,
   25,
   30,
   25,
   28,
   28,
   26,
   27,
   26,
   24,
   32,
   23,
   23,
   25,
   32,
   19,
   26,
   33,
   30,
   16,
   21,
   31,
   42,
   32,
   26,
   30,
   30,
   28,
   30,
   24,
   42,
   30,
   37,
   30,
   37,
   30,
   49,
   48,
   60,
   71,
   65,
   105,
   155,
   281,
   387,
   674,
   920,
   1235,
   1361,
   1319,
   1088,
   836,
   531,
   298,
   195,
   119,
   66,
   44,
   47,
   33,
   19,
   23,
   33,
   18,
   30,
   30,
   29,
   19,
   30,
   23,
   25,
   22,
   22,
   17,
   28,
   23,
   16,
   17,
   28,
   24,
   19,
   24,
   24,
   22,
   23,
   24,
   12,
   26,
   19,
   21,
   18,
   23,
   20,
   23,
   12,
   23,
   18,
   27,
   19};
   Double_t Data_felx3001[100] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t Data_fely3001[100] = {
   5.259711,
   5.446522,
   4.966335,
   5.446522,
   4.966335,
   5.259711,
   5.259711,
   5.066015,
   5.163771,
   5.066015,
   4.864612,
   5.627135,
   4.760717,
   4.760717,
   4.966335,
   5.627135,
   4.320219,
   5.066015,
   5.715302,
   5.446522,
   3.957801,
   4.545807,
   5.537565,
   6.454831,
   5.627135,
   5.066015,
   5.446522,
   5.446522,
   5.259711,
   5.446522,
   4.864612,
   6.454831,
   5.446522,
   6.055143,
   5.446522,
   6.055143,
   5.446522,
   6.976026,
   6.903979,
   7.724317,
   8.406258,
   8.041463,
   9.759142,
   11.95994,
   16.27051,
   19.17867,
   25.46632,
   29.83562,
   34.64612,
   36.39512,
   35.82148,
   32.48863,
   28.41799,
   22.54886,
   16.76992,
   13.47319,
   10.42016,
   8.103403,
   6.60794,
   6.831172,
   5.715302,
   4.320219,
   4.760717,
   5.715302,
   4.202887,
   5.446522,
   5.446522,
   5.353932,
   4.320219,
   5.446522,
   4.760717,
   4.966335,
   4.654502,
   4.654502,
   4.082184,
   5.259711,
   4.760717,
   3.957801,
   4.082184,
   5.259711,
   4.864612,
   4.320219,
   4.864612,
   4.864612,
   4.654502,
   4.760717,
   4.864612,
   3.415266,
   5.066015,
   4.320219,
   4.545807,
   4.202887,
   4.760717,
   4.434448,
   4.760717,
   3.415266,
   4.760717,
   4.202887,
   5.163771,
   4.320219};
   Double_t Data_fehx3001[100] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t Data_fehy3001[100] = {
   6.354446,
   6.538046,
   6.066589,
   6.538046,
   6.066589,
   6.354446,
   6.354446,
   6.164324,
   6.260244,
   6.164324,
   5.966932,
   6.715753,
   5.865235,
   5.865235,
   6.066589,
   6.715753,
   5.435196,
   6.164324,
   6.802567,
   6.538046,
   5.083066,
   5.655182,
   6.627601,
   7.53218,
   6.715753,
   6.164324,
   6.538046,
   6.538046,
   6.354446,
   6.538046,
   5.966932,
   7.53218,
   6.538046,
   7.137555,
   6.538046,
   7.137555,
   6.538046,
   8.047634,
   7.97633,
   8.789023,
   9.465736,
   9.103628,
   10.75914,
   12.95994,
   17.27051,
   20.17867,
   26.46632,
   30.83562,
   35.64612,
   37.39512,
   36.82148,
   33.48863,
   29.41799,
   23.54886,
   17.76992,
   14.47319,
   11.42016,
   9.165094,
   7.68351,
   7.904289,
   6.802567,
   5.435196,
   5.865235,
   6.802567,
   5.321007,
   6.538046,
   6.538046,
   6.44702,
   5.435196,
   6.538046,
   5.865235,
   6.066589,
   5.761366,
   5.761366,
   5.203719,
   6.354446,
   5.865235,
   5.083066,
   5.203719,
   6.354446,
   5.966932,
   5.435196,
   5.966932,
   5.966932,
   5.761366,
   5.865235,
   5.966932,
   4.559819,
   6.164324,
   5.435196,
   5.655182,
   5.321007,
   5.865235,
   5.546519,
   5.865235,
   4.559819,
   5.865235,
   5.321007,
   6.260244,
   5.435196};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,Data_fx3001,Data_fy3001,Data_felx3001,Data_fehx3001,Data_fely3001,Data_fehy3001);
   grae->SetName("Data");
   grae->SetTitle("Histogram of combinedData_plot__BFitM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(3);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Data3001 = new TH1F("Graph_Data3001","Histogram of combinedData_plot__BFitM",100,5.16,5.4);
   Graph_Data3001->SetMinimum(7.726261);
   Graph_Data3001->SetMaximum(1537.376);
   Graph_Data3001->SetDirectory(0);
   Graph_Data3001->SetStats(0);
   Graph_Data3001->SetMarkerStyle(20);
   Graph_Data3001->SetMarkerSize(0.5);
   Graph_Data3001->GetXaxis()->SetNdivisions(505);
   Graph_Data3001->GetXaxis()->SetLabelFont(132);
   Graph_Data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data3001->GetXaxis()->SetTitleFont(132);
   Graph_Data3001->GetYaxis()->SetLabelFont(132);
   Graph_Data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Data3001->GetYaxis()->SetTitleOffset(1.05);
   Graph_Data3001->GetYaxis()->SetTitleFont(132);
   Graph_Data3001->GetZaxis()->SetLabelFont(132);
   Graph_Data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Data3001->GetZaxis()->SetTitleOffset(1);
   Graph_Data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data3001);
   
   grae->Draw("p");
   
   Double_t Fit_fx1[147] = {
   5.177998,
   5.178,
   5.18,
   5.182,
   5.184,
   5.186,
   5.188,
   5.19,
   5.192,
   5.194,
   5.196,
   5.198,
   5.2,
   5.202,
   5.204,
   5.206,
   5.208,
   5.21,
   5.212,
   5.214,
   5.216,
   5.218,
   5.22,
   5.222,
   5.224,
   5.226,
   5.228,
   5.23,
   5.232,
   5.234,
   5.236,
   5.238,
   5.24,
   5.242,
   5.244,
   5.246,
   5.248,
   5.25,
   5.252,
   5.254,
   5.256,
   5.258,
   5.26,
   5.262,
   5.263,
   5.264,
   5.265,
   5.266,
   5.267,
   5.2675,
   5.268,
   5.2685,
   5.269,
   5.2695,
   5.27,
   5.2705,
   5.271,
   5.2715,
   5.272,
   5.2725,
   5.273,
   5.274,
   5.275,
   5.2755,
   5.276,
   5.2765,
   5.277,
   5.2775,
   5.278,
   5.2785,
   5.27875,
   5.279,
   5.27925,
   5.2795,
   5.27975,
   5.28,
   5.28025,
   5.2805,
   5.281,
   5.2815,
   5.282,
   5.2825,
   5.283,
   5.2835,
   5.284,
   5.286,
   5.2865,
   5.287,
   5.2875,
   5.288,
   5.2885,
   5.289,
   5.2895,
   5.29,
   5.2905,
   5.291,
   5.2915,
   5.292,
   5.293,
   5.294,
   5.295,
   5.296,
   5.298,
   5.3,
   5.302,
   5.304,
   5.306,
   5.308,
   5.31,
   5.312,
   5.314,
   5.316,
   5.318,
   5.32,
   5.322,
   5.324,
   5.326,
   5.328,
   5.33,
   5.332,
   5.334,
   5.336,
   5.338,
   5.34,
   5.342,
   5.344,
   5.346,
   5.348,
   5.35,
   5.352,
   5.354,
   5.356,
   5.358,
   5.36,
   5.362,
   5.364,
   5.366,
   5.368,
   5.37,
   5.372,
   5.374,
   5.376,
   5.378,
   5.38,
   5.38,
   5.382,
   5.382002};
   Double_t Fit_fy1[147] = {
   0,
   23.97652,
   23.97652,
   23.981,
   23.9864,
   23.99282,
   24.00039,
   24.00926,
   24.01958,
   24.03157,
   24.04542,
   24.06142,
   24.07984,
   24.10106,
   24.12547,
   24.15356,
   24.1859,
   24.22317,
   24.26618,
   24.3159,
   24.37348,
   24.44034,
   24.51818,
   24.60909,
   24.71563,
   24.84097,
   24.98907,
   25.16488,
   25.37466,
   25.62641,
   25.9304,
   26.29995,
   26.75257,
   27.31148,
   28.00785,
   28.88414,
   29.99904,
   31.4351,
   33.31122,
   35.80516,
   39.20116,
   44.00451,
   51.22599,
   63.0333,
   71.94651,
   84.01451,
   100.5069,
   123.1015,
   153.9401,
   173.2575,
   195.671,
   221.5992,
   251.5024,
   285.8903,
   325.335,
   370.3133,
   420.6434,
   476.5155,
   538.1519,
   605.5115,
   676.5602,
   825.014,
   974.2722,
   1045.87,
   1113.527,
   1175.794,
   1231.271,
   1278.666,
   1316.837,
   1344.844,
   1354.806,
   1361.984,
   1366.333,
   1367.824,
   1366.448,
   1362.214,
   1355.148,
   1345.297,
   1317.502,
   1279.526,
   1232.306,
   1176.978,
   1114.833,
   1047.268,
   975.7334,
   678,
   606.8897,
   539.1018,
   475.334,
   416.1038,
   361.9697,
   314.108,
   272.4623,
   236.3581,
   205.1671,
   178.3275,
   155.3297,
   135.7088,
   104.9342,
   83.04561,
   67.64905,
   56.87402,
   43.95248,
   37.20564,
   33.30702,
   30.81323,
   29.09908,
   27.86854,
   26.9608,
   26.27781,
   25.7554,
   25.35,
   25.03124,
   24.77757,
   24.57345,
   24.40751,
   24.27129,
   24.15846,
   24.06419,
   23.98479,
   23.9174,
   23.85977,
   23.81013,
   23.76708,
   23.72949,
   23.69645,
   23.66724,
   23.64124,
   23.61796,
   23.59701,
   23.57803,
   23.56075,
   23.54493,
   23.53037,
   23.51691,
   23.5044,
   23.49273,
   23.48178,
   23.47146,
   23.46172,
   23.45246,
   23.44365,
   23.43523,
   23.42715,
   23.42715,
   23.42715,
   0};
   TGraph *graph = new TGraph(147,Fit_fx1,Fit_fy1);
   graph->SetName("Fit");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Fit1 = new TH1F("Graph_Fit1","Projection of ",147,5.157598,5.402402);
   Graph_Fit1->SetMinimum(0);
   Graph_Fit1->SetMaximum(1504.607);
   Graph_Fit1->SetDirectory(0);
   Graph_Fit1->SetStats(0);
   Graph_Fit1->SetMarkerStyle(20);
   Graph_Fit1->SetMarkerSize(0.5);
   Graph_Fit1->GetXaxis()->SetNdivisions(505);
   Graph_Fit1->GetXaxis()->SetLabelFont(132);
   Graph_Fit1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Fit1->GetXaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetXaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Fit1->GetXaxis()->SetTitleFont(132);
   Graph_Fit1->GetYaxis()->SetLabelFont(132);
   Graph_Fit1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Fit1->GetYaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetYaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetYaxis()->SetTitleOffset(1.05);
   Graph_Fit1->GetYaxis()->SetTitleFont(132);
   Graph_Fit1->GetZaxis()->SetLabelFont(132);
   Graph_Fit1->GetZaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetZaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1);
   
   graph->Draw("l");
   
   Double_t Fit_Bkg_fx2[106] = {
   5.177998,
   5.178,
   5.18,
   5.182,
   5.184,
   5.186,
   5.188,
   5.19,
   5.192,
   5.194,
   5.196,
   5.198,
   5.2,
   5.202,
   5.204,
   5.206,
   5.208,
   5.21,
   5.212,
   5.214,
   5.216,
   5.218,
   5.22,
   5.222,
   5.224,
   5.226,
   5.228,
   5.23,
   5.232,
   5.234,
   5.236,
   5.238,
   5.24,
   5.242,
   5.244,
   5.246,
   5.248,
   5.25,
   5.252,
   5.254,
   5.256,
   5.258,
   5.26,
   5.262,
   5.264,
   5.266,
   5.268,
   5.27,
   5.272,
   5.274,
   5.276,
   5.278,
   5.28,
   5.282,
   5.284,
   5.286,
   5.288,
   5.29,
   5.292,
   5.294,
   5.296,
   5.298,
   5.3,
   5.302,
   5.304,
   5.306,
   5.308,
   5.31,
   5.312,
   5.314,
   5.316,
   5.318,
   5.32,
   5.322,
   5.324,
   5.326,
   5.328,
   5.33,
   5.332,
   5.334,
   5.336,
   5.338,
   5.34,
   5.342,
   5.344,
   5.346,
   5.348,
   5.35,
   5.352,
   5.354,
   5.356,
   5.358,
   5.36,
   5.362,
   5.364,
   5.366,
   5.368,
   5.37,
   5.372,
   5.374,
   5.376,
   5.378,
   5.38,
   5.38,
   5.382,
   5.382002};
   Double_t Fit_Bkg_fy2[106] = {
   0,
   23.85699,
   23.85699,
   23.85222,
   23.84745,
   23.84268,
   23.83791,
   23.83314,
   23.82838,
   23.82361,
   23.81885,
   23.81408,
   23.80932,
   23.80456,
   23.7998,
   23.79504,
   23.79028,
   23.78552,
   23.78077,
   23.77601,
   23.77126,
   23.7665,
   23.76175,
   23.757,
   23.75225,
   23.7475,
   23.74275,
   23.738,
   23.73325,
   23.72851,
   23.72376,
   23.71902,
   23.71427,
   23.70953,
   23.70479,
   23.70005,
   23.69531,
   23.69057,
   23.68583,
   23.6811,
   23.67636,
   23.67163,
   23.66689,
   23.66216,
   23.65743,
   23.6527,
   23.64797,
   23.64324,
   23.63851,
   23.63378,
   23.62906,
   23.62433,
   23.61961,
   23.61488,
   23.61016,
   23.60544,
   23.60072,
   23.596,
   23.59128,
   23.58656,
   23.58185,
   23.57713,
   23.57241,
   23.5677,
   23.56299,
   23.55828,
   23.55356,
   23.54885,
   23.54414,
   23.53944,
   23.53473,
   23.53002,
   23.52532,
   23.52061,
   23.51591,
   23.51121,
   23.5065,
   23.5018,
   23.4971,
   23.4924,
   23.48771,
   23.48301,
   23.47831,
   23.47362,
   23.46892,
   23.46423,
   23.45954,
   23.45485,
   23.45016,
   23.44547,
   23.44078,
   23.43609,
   23.4314,
   23.42672,
   23.42203,
   23.41735,
   23.41267,
   23.40798,
   23.4033,
   23.39862,
   23.39394,
   23.38926,
   23.38459,
   23.38459,
   23.38459,
   0};
   graph = new TGraph(106,Fit_Bkg_fx2,Fit_Bkg_fy2);
   graph->SetName("Fit_Bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Fit_Bkg2 = new TH1F("Graph_Fit_Bkg2","Projection of ",106,5.157598,5.402402);
   Graph_Fit_Bkg2->SetMinimum(0);
   Graph_Fit_Bkg2->SetMaximum(26.24269);
   Graph_Fit_Bkg2->SetDirectory(0);
   Graph_Fit_Bkg2->SetStats(0);
   Graph_Fit_Bkg2->SetMarkerStyle(20);
   Graph_Fit_Bkg2->SetMarkerSize(0.5);
   Graph_Fit_Bkg2->GetXaxis()->SetNdivisions(505);
   Graph_Fit_Bkg2->GetXaxis()->SetLabelFont(132);
   Graph_Fit_Bkg2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Fit_Bkg2->GetXaxis()->SetLabelSize(0.06);
   Graph_Fit_Bkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_Fit_Bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Fit_Bkg2->GetXaxis()->SetTitleFont(132);
   Graph_Fit_Bkg2->GetYaxis()->SetLabelFont(132);
   Graph_Fit_Bkg2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Fit_Bkg2->GetYaxis()->SetLabelSize(0.06);
   Graph_Fit_Bkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_Fit_Bkg2->GetYaxis()->SetTitleOffset(1.05);
   Graph_Fit_Bkg2->GetYaxis()->SetTitleFont(132);
   Graph_Fit_Bkg2->GetZaxis()->SetLabelFont(132);
   Graph_Fit_Bkg2->GetZaxis()->SetLabelSize(0.06);
   Graph_Fit_Bkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_Fit_Bkg2->GetZaxis()->SetTitleOffset(1);
   Graph_Fit_Bkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit_Bkg2);
   
   graph->Draw("l");
   
   Double_t Fit_SIG_fx3[147] = {
   5.177998,
   5.178,
   5.18,
   5.182,
   5.184,
   5.186,
   5.188,
   5.19,
   5.192,
   5.194,
   5.196,
   5.198,
   5.2,
   5.202,
   5.204,
   5.206,
   5.208,
   5.21,
   5.212,
   5.214,
   5.216,
   5.218,
   5.22,
   5.222,
   5.224,
   5.226,
   5.228,
   5.23,
   5.232,
   5.234,
   5.236,
   5.238,
   5.24,
   5.242,
   5.244,
   5.246,
   5.248,
   5.25,
   5.252,
   5.254,
   5.256,
   5.258,
   5.26,
   5.262,
   5.263,
   5.264,
   5.265,
   5.266,
   5.267,
   5.2675,
   5.268,
   5.2685,
   5.269,
   5.2695,
   5.27,
   5.2705,
   5.271,
   5.2715,
   5.272,
   5.2725,
   5.273,
   5.274,
   5.275,
   5.2755,
   5.276,
   5.2765,
   5.277,
   5.2775,
   5.278,
   5.2785,
   5.27875,
   5.279,
   5.27925,
   5.2795,
   5.27975,
   5.28,
   5.28025,
   5.2805,
   5.281,
   5.2815,
   5.282,
   5.2825,
   5.283,
   5.2835,
   5.284,
   5.286,
   5.2865,
   5.287,
   5.2875,
   5.288,
   5.2885,
   5.289,
   5.2895,
   5.29,
   5.2905,
   5.291,
   5.2915,
   5.292,
   5.293,
   5.294,
   5.295,
   5.296,
   5.298,
   5.3,
   5.302,
   5.304,
   5.306,
   5.308,
   5.31,
   5.312,
   5.314,
   5.316,
   5.318,
   5.32,
   5.322,
   5.324,
   5.326,
   5.328,
   5.33,
   5.332,
   5.334,
   5.336,
   5.338,
   5.34,
   5.342,
   5.344,
   5.346,
   5.348,
   5.35,
   5.352,
   5.354,
   5.356,
   5.358,
   5.36,
   5.362,
   5.364,
   5.366,
   5.368,
   5.37,
   5.372,
   5.374,
   5.376,
   5.378,
   5.38,
   5.38,
   5.382,
   5.382002};
   Double_t Fit_SIG_fy3[147] = {
   0,
   0.1195339,
   0.1195339,
   0.1287863,
   0.1389518,
   0.1501408,
   0.1624796,
   0.1761129,
   0.1912072,
   0.2079548,
   0.2265777,
   0.247334,
   0.2705237,
   0.2964979,
   0.3256676,
   0.358517,
   0.3956176,
   0.4376478,
   0.4854156,
   0.5398879,
   0.6022276,
   0.6738399,
   0.7564322,
   0.852091,
   0.9633807,
   1.093474,
   1.246321,
   1.426878,
   1.641412,
   1.897907,
   2.206636,
   2.580934,
   3.038298,
   3.601944,
   4.303056,
   5.184091,
   6.303732,
   7.744533,
   9.625383,
   12.12406,
   15.5248,
   20.33288,
   27.55909,
   39.37114,
   48.28672,
   60.35709,
   76.85182,
   99.44883,
   130.2897,
   149.6083,
   172.023,
   197.9524,
   227.8568,
   262.2458,
   301.6917,
   346.6713,
   397.0026,
   452.8759,
   514.5134,
   581.8742,
   652.9241,
   801.3802,
   950.6408,
   1022.24,
   1089.898,
   1152.166,
   1207.645,
   1255.04,
   1293.212,
   1321.22,
   1331.183,
   1338.363,
   1342.712,
   1344.203,
   1342.828,
   1338.594,
   1331.529,
   1321.678,
   1293.884,
   1255.91,
   1208.691,
   1153.364,
   1091.22,
   1023.657,
   952.1233,
   654.3946,
   583.2854,
   515.4987,
   451.7321,
   392.5031,
   338.3701,
   290.5097,
   248.8651,
   212.7621,
   181.5723,
   154.7338,
   131.7373,
   112.1175,
   81.34528,
   59.45905,
   44.06484,
   33.29217,
   20.37535,
   13.63323,
   9.739318,
   7.250238,
   5.540801,
   4.314972,
   3.411951,
   2.733662,
   2.215966,
   1.81527,
   1.501215,
   1.252253,
   1.052841,
   0.8915991,
   0.7600833,
   0.651952,
   0.5623873,
   0.4876911,
   0.4249968,
   0.3720625,
   0.3271201,
   0.2887642,
   0.2558695,
   0.2275289,
   0.2030061,
   0.1817003,
   0.1631179,
   0.1468517,
   0.1325637,
   0.1199721,
   0.1088407,
   0.09897099,
   0.09019518,
   0.08237093,
   0.07537706,
   0.06911003,
   0.06348102,
   0.05841367,
   0.05384202,
   0.04970902,
   0.04596512,
   0.04256715,
   0.04256715,
   0.04256715,
   0};
   graph = new TGraph(147,Fit_SIG_fx3,Fit_SIG_fy3);
   graph->SetName("Fit_SIG");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Fit_SIG3 = new TH1F("Graph_Fit_SIG3","Projection of ",147,5.157598,5.402402);
   Graph_Fit_SIG3->SetMinimum(0);
   Graph_Fit_SIG3->SetMaximum(1478.624);
   Graph_Fit_SIG3->SetDirectory(0);
   Graph_Fit_SIG3->SetStats(0);
   Graph_Fit_SIG3->SetMarkerStyle(20);
   Graph_Fit_SIG3->SetMarkerSize(0.5);
   Graph_Fit_SIG3->GetXaxis()->SetNdivisions(505);
   Graph_Fit_SIG3->GetXaxis()->SetLabelFont(132);
   Graph_Fit_SIG3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Fit_SIG3->GetXaxis()->SetLabelSize(0.06);
   Graph_Fit_SIG3->GetXaxis()->SetTitleSize(0.072);
   Graph_Fit_SIG3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Fit_SIG3->GetXaxis()->SetTitleFont(132);
   Graph_Fit_SIG3->GetYaxis()->SetLabelFont(132);
   Graph_Fit_SIG3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Fit_SIG3->GetYaxis()->SetLabelSize(0.06);
   Graph_Fit_SIG3->GetYaxis()->SetTitleSize(0.072);
   Graph_Fit_SIG3->GetYaxis()->SetTitleOffset(1.05);
   Graph_Fit_SIG3->GetYaxis()->SetTitleFont(132);
   Graph_Fit_SIG3->GetZaxis()->SetLabelFont(132);
   Graph_Fit_SIG3->GetZaxis()->SetLabelSize(0.06);
   Graph_Fit_SIG3->GetZaxis()->SetTitleSize(0.072);
   Graph_Fit_SIG3->GetZaxis()->SetTitleOffset(1);
   Graph_Fit_SIG3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit_SIG3);
   
   graph->Draw("l");
   
   Double_t h_combinedData_fx3002[100] = {
   5.181,
   5.183,
   5.185,
   5.187,
   5.189,
   5.191,
   5.193,
   5.195,
   5.197,
   5.199,
   5.201,
   5.203,
   5.205,
   5.207,
   5.209,
   5.211,
   5.213,
   5.215,
   5.217,
   5.219,
   5.221,
   5.223,
   5.225,
   5.227,
   5.229,
   5.231,
   5.233,
   5.235,
   5.237,
   5.239,
   5.241,
   5.243,
   5.245,
   5.247,
   5.249,
   5.251,
   5.253,
   5.255,
   5.257,
   5.259,
   5.261,
   5.263,
   5.265,
   5.267,
   5.269,
   5.271,
   5.273,
   5.275,
   5.277,
   5.279,
   5.281,
   5.283,
   5.285,
   5.287,
   5.289,
   5.291,
   5.293,
   5.295,
   5.297,
   5.299,
   5.301,
   5.303,
   5.305,
   5.307,
   5.309,
   5.311,
   5.313,
   5.315,
   5.317,
   5.319,
   5.321,
   5.323,
   5.325,
   5.327,
   5.329,
   5.331,
   5.333,
   5.335,
   5.337,
   5.339,
   5.341,
   5.343,
   5.345,
   5.347,
   5.349,
   5.351,
   5.353,
   5.355,
   5.357,
   5.359,
   5.361,
   5.363,
   5.365,
   5.367,
   5.369,
   5.371,
   5.373,
   5.375,
   5.377,
   5.379};
   Double_t h_combinedData_fy3002[100] = {
   28,
   30,
   25,
   30,
   25,
   28,
   28,
   26,
   27,
   26,
   24,
   32,
   23,
   23,
   25,
   32,
   19,
   26,
   33,
   30,
   16,
   21,
   31,
   42,
   32,
   26,
   30,
   30,
   28,
   30,
   24,
   42,
   30,
   37,
   30,
   37,
   30,
   49,
   48,
   60,
   71,
   65,
   105,
   155,
   281,
   387,
   674,
   920,
   1235,
   1361,
   1319,
   1088,
   836,
   531,
   298,
   195,
   119,
   66,
   44,
   47,
   33,
   19,
   23,
   33,
   18,
   30,
   30,
   29,
   19,
   30,
   23,
   25,
   22,
   22,
   17,
   28,
   23,
   16,
   17,
   28,
   24,
   19,
   24,
   24,
   22,
   23,
   24,
   12,
   26,
   19,
   21,
   18,
   23,
   20,
   23,
   12,
   23,
   18,
   27,
   19};
   Double_t h_combinedData_felx3002[100] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_combinedData_fely3002[100] = {
   5.259711,
   5.446522,
   4.966335,
   5.446522,
   4.966335,
   5.259711,
   5.259711,
   5.066015,
   5.163771,
   5.066015,
   4.864612,
   5.627135,
   4.760717,
   4.760717,
   4.966335,
   5.627135,
   4.320219,
   5.066015,
   5.715302,
   5.446522,
   3.957801,
   4.545807,
   5.537565,
   6.454831,
   5.627135,
   5.066015,
   5.446522,
   5.446522,
   5.259711,
   5.446522,
   4.864612,
   6.454831,
   5.446522,
   6.055143,
   5.446522,
   6.055143,
   5.446522,
   6.976026,
   6.903979,
   7.724317,
   8.406258,
   8.041463,
   9.759142,
   11.95994,
   16.27051,
   19.17867,
   25.46632,
   29.83562,
   34.64612,
   36.39512,
   35.82148,
   32.48863,
   28.41799,
   22.54886,
   16.76992,
   13.47319,
   10.42016,
   8.103403,
   6.60794,
   6.831172,
   5.715302,
   4.320219,
   4.760717,
   5.715302,
   4.202887,
   5.446522,
   5.446522,
   5.353932,
   4.320219,
   5.446522,
   4.760717,
   4.966335,
   4.654502,
   4.654502,
   4.082184,
   5.259711,
   4.760717,
   3.957801,
   4.082184,
   5.259711,
   4.864612,
   4.320219,
   4.864612,
   4.864612,
   4.654502,
   4.760717,
   4.864612,
   3.415266,
   5.066015,
   4.320219,
   4.545807,
   4.202887,
   4.760717,
   4.434448,
   4.760717,
   3.415266,
   4.760717,
   4.202887,
   5.163771,
   4.320219};
   Double_t h_combinedData_fehx3002[100] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_combinedData_fehy3002[100] = {
   6.354446,
   6.538046,
   6.066589,
   6.538046,
   6.066589,
   6.354446,
   6.354446,
   6.164324,
   6.260244,
   6.164324,
   5.966932,
   6.715753,
   5.865235,
   5.865235,
   6.066589,
   6.715753,
   5.435196,
   6.164324,
   6.802567,
   6.538046,
   5.083066,
   5.655182,
   6.627601,
   7.53218,
   6.715753,
   6.164324,
   6.538046,
   6.538046,
   6.354446,
   6.538046,
   5.966932,
   7.53218,
   6.538046,
   7.137555,
   6.538046,
   7.137555,
   6.538046,
   8.047634,
   7.97633,
   8.789023,
   9.465736,
   9.103628,
   10.75914,
   12.95994,
   17.27051,
   20.17867,
   26.46632,
   30.83562,
   35.64612,
   37.39512,
   36.82148,
   33.48863,
   29.41799,
   23.54886,
   17.76992,
   14.47319,
   11.42016,
   9.165094,
   7.68351,
   7.904289,
   6.802567,
   5.435196,
   5.865235,
   6.802567,
   5.321007,
   6.538046,
   6.538046,
   6.44702,
   5.435196,
   6.538046,
   5.865235,
   6.066589,
   5.761366,
   5.761366,
   5.203719,
   6.354446,
   5.865235,
   5.083066,
   5.203719,
   6.354446,
   5.966932,
   5.435196,
   5.966932,
   5.966932,
   5.761366,
   5.865235,
   5.966932,
   4.559819,
   6.164324,
   5.435196,
   5.655182,
   5.321007,
   5.865235,
   5.546519,
   5.865235,
   4.559819,
   5.865235,
   5.321007,
   6.260244,
   5.435196};
   grae = new TGraphAsymmErrors(100,h_combinedData_fx3002,h_combinedData_fy3002,h_combinedData_felx3002,h_combinedData_fehx3002,h_combinedData_fely3002,h_combinedData_fehy3002);
   grae->SetName("h_combinedData");
   grae->SetTitle("Histogram of combinedData_plot__BFitM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(3);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_combinedData3002 = new TH1F("Graph_h_combinedData3002","Histogram of combinedData_plot__BFitM",100,5.16,5.4);
   Graph_h_combinedData3002->SetMinimum(7.726261);
   Graph_h_combinedData3002->SetMaximum(1537.376);
   Graph_h_combinedData3002->SetDirectory(0);
   Graph_h_combinedData3002->SetStats(0);
   Graph_h_combinedData3002->SetMarkerStyle(20);
   Graph_h_combinedData3002->SetMarkerSize(0.5);
   Graph_h_combinedData3002->GetXaxis()->SetNdivisions(505);
   Graph_h_combinedData3002->GetXaxis()->SetLabelFont(132);
   Graph_h_combinedData3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_combinedData3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_combinedData3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_combinedData3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_combinedData3002->GetXaxis()->SetTitleFont(132);
   Graph_h_combinedData3002->GetYaxis()->SetLabelFont(132);
   Graph_h_combinedData3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_combinedData3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_combinedData3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_combinedData3002->GetYaxis()->SetTitleOffset(1.05);
   Graph_h_combinedData3002->GetYaxis()->SetTitleFont(132);
   Graph_h_combinedData3002->GetZaxis()->SetLabelFont(132);
   Graph_h_combinedData3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_combinedData3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_combinedData3002->GetZaxis()->SetTitleOffset(1);
   Graph_h_combinedData3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_combinedData3002);
   
   grae->Draw("p");
   
   TH1D *frame_8d78fd0__2 = new TH1D("frame_8d78fd0__2","A RooPlot of \"\"",100,5.18,5.38);
   frame_8d78fd0__2->SetBinContent(1,1468.315);
   frame_8d78fd0__2->SetMaximum(1468.315);
   frame_8d78fd0__2->SetEntries(1);
   frame_8d78fd0__2->SetDirectory(0);
   frame_8d78fd0__2->SetStats(0);
   frame_8d78fd0__2->SetMarkerStyle(20);
   frame_8d78fd0__2->SetMarkerSize(0.5);
   frame_8d78fd0__2->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{K}^{0}_{S}#it{#pi}^{+}} [GeV/#it{c}^{2}]");
   frame_8d78fd0__2->GetXaxis()->SetNdivisions(505);
   frame_8d78fd0__2->GetXaxis()->SetLabelFont(132);
   frame_8d78fd0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_8d78fd0__2->GetXaxis()->SetLabelSize(0.06);
   frame_8d78fd0__2->GetXaxis()->SetTitleSize(0.072);
   frame_8d78fd0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_8d78fd0__2->GetXaxis()->SetTitleFont(132);
   frame_8d78fd0__2->GetYaxis()->SetTitle("Events / (0.002 GeV/#it{c}^{2})");
   frame_8d78fd0__2->GetYaxis()->SetLabelFont(132);
   frame_8d78fd0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_8d78fd0__2->GetYaxis()->SetLabelSize(0.06);
   frame_8d78fd0__2->GetYaxis()->SetTitleSize(0.072);
   frame_8d78fd0__2->GetYaxis()->SetTitleOffset(1.05);
   frame_8d78fd0__2->GetYaxis()->SetTitleFont(132);
   frame_8d78fd0__2->GetZaxis()->SetLabelFont(132);
   frame_8d78fd0__2->GetZaxis()->SetLabelSize(0.06);
   frame_8d78fd0__2->GetZaxis()->SetTitleSize(0.072);
   frame_8d78fd0__2->GetZaxis()->SetTitleOffset(1);
   frame_8d78fd0__2->GetZaxis()->SetTitleFont(132);
   frame_8d78fd0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.65,0.5,0.85,0.73,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Fit","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Fit_SIG","Signal","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Fit_Bkg","Background","lf");
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.67,0.8,"LHCb, 5.4 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can3->Modified();
   can3->cd();
   can3->SetSelected(can3);
}


==> figs/Fig7a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig7a()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 23:22:56 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-1.411168,-114.7501,1.126904,560.2504);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.162);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   
   TH1F *h3__1 = new TH1F("h3__1","",40,-1,1);
   h3__1->SetBinContent(1,60.79763);
   h3__1->SetBinContent(2,80.32777);
   h3__1->SetBinContent(3,88.12946);
   h3__1->SetBinContent(4,102.9168);
   h3__1->SetBinContent(5,108.7455);
   h3__1->SetBinContent(6,147.3454);
   h3__1->SetBinContent(7,137.6835);
   h3__1->SetBinContent(8,129.4374);
   h3__1->SetBinContent(9,131.0274);
   h3__1->SetBinContent(10,143.1093);
   h3__1->SetBinContent(11,181.795);
   h3__1->SetBinContent(12,171.7687);
   h3__1->SetBinContent(13,196.0579);
   h3__1->SetBinContent(14,224.5146);
   h3__1->SetBinContent(15,202.411);
   h3__1->SetBinContent(16,205.1933);
   h3__1->SetBinContent(17,204.5644);
   h3__1->SetBinContent(18,234.2178);
   h3__1->SetBinContent(19,235.8609);
   h3__1->SetBinContent(20,242.1494);
   h3__1->SetBinContent(21,272.2919);
   h3__1->SetBinContent(22,272.0815);
   h3__1->SetBinContent(23,277.9667);
   h3__1->SetBinContent(24,281.8543);
   h3__1->SetBinContent(25,342.1901);
   h3__1->SetBinContent(26,345.5669);
   h3__1->SetBinContent(27,346.2233);
   h3__1->SetBinContent(28,341.1589);
   h3__1->SetBinContent(29,361.6074);
   h3__1->SetBinContent(30,308.8055);
   h3__1->SetBinContent(31,350.13);
   h3__1->SetBinContent(32,323.8902);
   h3__1->SetBinContent(33,310.6201);
   h3__1->SetBinContent(34,319.649);
   h3__1->SetBinContent(35,308.0664);
   h3__1->SetBinContent(36,314.8832);
   h3__1->SetBinContent(37,333.2897);
   h3__1->SetBinContent(38,303.4245);
   h3__1->SetBinContent(39,288.504);
   h3__1->SetBinContent(40,324.002);
   h3__1->SetBinError(1,8.350891);
   h3__1->SetBinError(2,9.662115);
   h3__1->SetBinError(3,9.935105);
   h3__1->SetBinError(4,10.63055);
   h3__1->SetBinError(5,11.22115);
   h3__1->SetBinError(6,12.80058);
   h3__1->SetBinError(7,12.32176);
   h3__1->SetBinError(8,12.1347);
   h3__1->SetBinError(9,12.17096);
   h3__1->SetBinError(10,12.58907);
   h3__1->SetBinError(11,14.26683);
   h3__1->SetBinError(12,13.76085);
   h3__1->SetBinError(13,14.65748);
   h3__1->SetBinError(14,15.60837);
   h3__1->SetBinError(15,15.0746);
   h3__1->SetBinError(16,14.96138);
   h3__1->SetBinError(17,14.86128);
   h3__1->SetBinError(18,16.10435);
   h3__1->SetBinError(19,15.96631);
   h3__1->SetBinError(20,16.31476);
   h3__1->SetBinError(21,17.13207);
   h3__1->SetBinError(22,17.11387);
   h3__1->SetBinError(23,17.30448);
   h3__1->SetBinError(24,17.25464);
   h3__1->SetBinError(25,19.03384);
   h3__1->SetBinError(26,19.2248);
   h3__1->SetBinError(27,19.29069);
   h3__1->SetBinError(28,19.06214);
   h3__1->SetBinError(29,19.68706);
   h3__1->SetBinError(30,18.22159);
   h3__1->SetBinError(31,19.31633);
   h3__1->SetBinError(32,18.57918);
   h3__1->SetBinError(33,18.20932);
   h3__1->SetBinError(34,18.51876);
   h3__1->SetBinError(35,18.26994);
   h3__1->SetBinError(36,18.39231);
   h3__1->SetBinError(37,18.86159);
   h3__1->SetBinError(38,17.91878);
   h3__1->SetBinError(39,17.57817);
   h3__1->SetBinError(40,18.66292);
   h3__1->SetMinimum(0);
   h3__1->SetMaximum(506.2503);
   h3__1->SetEntries(11916);
   h3__1->SetStats(0);
   h3__1->SetLineWidth(3);
   h3__1->SetMarkerStyle(0);
   h3__1->SetMarkerSize(0.5);
   h3__1->GetXaxis()->SetTitle("cos#it{#theta}_{#it{K}}");
   h3__1->GetXaxis()->SetNdivisions(505);
   h3__1->GetXaxis()->SetLabelFont(132);
   h3__1->GetXaxis()->SetLabelOffset(0.01);
   h3__1->GetXaxis()->SetLabelSize(0.06);
   h3__1->GetXaxis()->SetTitleSize(0.072);
   h3__1->GetXaxis()->SetTitleOffset(0.95);
   h3__1->GetXaxis()->SetTitleFont(132);
   h3__1->GetYaxis()->SetTitle("Yield/(0.05)");
   h3__1->GetYaxis()->SetLabelFont(132);
   h3__1->GetYaxis()->SetLabelOffset(0.01);
   h3__1->GetYaxis()->SetLabelSize(0.06);
   h3__1->GetYaxis()->SetTitleSize(0.072);
   h3__1->GetYaxis()->SetTitleOffset(1.05);
   h3__1->GetYaxis()->SetTitleFont(132);
   h3__1->GetZaxis()->SetLabelFont(132);
   h3__1->GetZaxis()->SetLabelSize(0.06);
   h3__1->GetZaxis()->SetTitleSize(0.072);
   h3__1->GetZaxis()->SetTitleOffset(1);
   h3__1->GetZaxis()->SetTitleFont(132);
   h3__1->Draw("e");
   
   Double_t Graph_from_h4_fx1[25] = {
   -0.96,
   -0.88,
   -0.8,
   -0.72,
   -0.64,
   -0.56,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   -3.469447e-17,
   0.08,
   0.16,
   0.24,
   0.32,
   0.4,
   0.48,
   0.56,
   0.64,
   0.72,
   0.8,
   0.88,
   0.96};
   Double_t Graph_from_h4_fy1[25] = {
   73.73453,
   99.44325,
   120.7207,
   138.4939,
   153.7357,
   161.8095,
   168.2558,
   172.1262,
   188.3884,
   201.0011,
   219.4787,
   237.0967,
   262.2737,
   277.9149,
   301.8663,
   320.5905,
   327.5893,
   336.9668,
   333.2854,
   334.9555,
   312.9993,
   314.1964,
   305.1068,
   300.6066,
   308.776};
   TGraph *graph = new TGraph(25,Graph_from_h4_fx1,Graph_from_h4_fy1);
   graph->SetName("Graph_from_h4");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_h41 = new TH1F("Graph_Graph_from_h41","",100,-1.152,1.152);
   Graph_Graph_from_h41->SetMinimum(47.4113);
   Graph_Graph_from_h41->SetMaximum(363.2901);
   Graph_Graph_from_h41->SetDirectory(0);
   Graph_Graph_from_h41->SetStats(0);
   Graph_Graph_from_h41->SetMarkerStyle(20);
   Graph_Graph_from_h41->SetMarkerSize(0.5);
   Graph_Graph_from_h41->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_h41->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_h41->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h41->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h41->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h41->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_h41->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_h41->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_h41->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h41->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h41->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h41->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_h41->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_h41->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_h41->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h41->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h41->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_h41->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_h41);
   
   graph->Draw(",c");
   
   Double_t Graph_from_hh4_fx2[25] = {
   -0.96,
   -0.88,
   -0.8,
   -0.72,
   -0.64,
   -0.56,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   -3.469447e-17,
   0.08,
   0.16,
   0.24,
   0.32,
   0.4,
   0.48,
   0.56,
   0.64,
   0.72,
   0.8,
   0.88,
   0.96};
   Double_t Graph_from_hh4_fy2[25] = {
   66.64471,
   91.98579,
   114.7674,
   135.2828,
   154.9049,
   167.6759,
   180.7804,
   189.9938,
   206.0361,
   213.2142,
   224.0314,
   231.5316,
   250.3939,
   258.2022,
   268.035,
   283.319,
   290.3909,
   300.3919,
   308.6065,
   327.5769,
   325.3362,
   341.8714,
   340.3555,
   347.5063,
   352.5772};
   graph = new TGraph(25,Graph_from_hh4_fx2,Graph_from_hh4_fy2);
   graph->SetName("Graph_from_hh4");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_hh42 = new TH1F("Graph_Graph_from_hh42","",100,-1.152,1.152);
   Graph_Graph_from_hh42->SetMinimum(38.05146);
   Graph_Graph_from_hh42->SetMaximum(381.1705);
   Graph_Graph_from_hh42->SetDirectory(0);
   Graph_Graph_from_hh42->SetStats(0);
   Graph_Graph_from_hh42->SetMarkerStyle(20);
   Graph_Graph_from_hh42->SetMarkerSize(0.5);
   Graph_Graph_from_hh42->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_hh42->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_hh42->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_hh42->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_hh42->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_hh42->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_hh42->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_hh42->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_hh42->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_hh42->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_hh42->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_hh42->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_hh42->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_hh42->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_hh42->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_hh42->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_hh42->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_hh42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_hh42);
   
   graph->Draw(",c");
   
   TH1F *h3__2 = new TH1F("h3__2","",40,-1,1);
   h3__2->SetBinContent(1,60.79763);
   h3__2->SetBinContent(2,80.32777);
   h3__2->SetBinContent(3,88.12946);
   h3__2->SetBinContent(4,102.9168);
   h3__2->SetBinContent(5,108.7455);
   h3__2->SetBinContent(6,147.3454);
   h3__2->SetBinContent(7,137.6835);
   h3__2->SetBinContent(8,129.4374);
   h3__2->SetBinContent(9,131.0274);
   h3__2->SetBinContent(10,143.1093);
   h3__2->SetBinContent(11,181.795);
   h3__2->SetBinContent(12,171.7687);
   h3__2->SetBinContent(13,196.0579);
   h3__2->SetBinContent(14,224.5146);
   h3__2->SetBinContent(15,202.411);
   h3__2->SetBinContent(16,205.1933);
   h3__2->SetBinContent(17,204.5644);
   h3__2->SetBinContent(18,234.2178);
   h3__2->SetBinContent(19,235.8609);
   h3__2->SetBinContent(20,242.1494);
   h3__2->SetBinContent(21,272.2919);
   h3__2->SetBinContent(22,272.0815);
   h3__2->SetBinContent(23,277.9667);
   h3__2->SetBinContent(24,281.8543);
   h3__2->SetBinContent(25,342.1901);
   h3__2->SetBinContent(26,345.5669);
   h3__2->SetBinContent(27,346.2233);
   h3__2->SetBinContent(28,341.1589);
   h3__2->SetBinContent(29,361.6074);
   h3__2->SetBinContent(30,308.8055);
   h3__2->SetBinContent(31,350.13);
   h3__2->SetBinContent(32,323.8902);
   h3__2->SetBinContent(33,310.6201);
   h3__2->SetBinContent(34,319.649);
   h3__2->SetBinContent(35,308.0664);
   h3__2->SetBinContent(36,314.8832);
   h3__2->SetBinContent(37,333.2897);
   h3__2->SetBinContent(38,303.4245);
   h3__2->SetBinContent(39,288.504);
   h3__2->SetBinContent(40,324.002);
   h3__2->SetBinError(1,8.350891);
   h3__2->SetBinError(2,9.662115);
   h3__2->SetBinError(3,9.935105);
   h3__2->SetBinError(4,10.63055);
   h3__2->SetBinError(5,11.22115);
   h3__2->SetBinError(6,12.80058);
   h3__2->SetBinError(7,12.32176);
   h3__2->SetBinError(8,12.1347);
   h3__2->SetBinError(9,12.17096);
   h3__2->SetBinError(10,12.58907);
   h3__2->SetBinError(11,14.26683);
   h3__2->SetBinError(12,13.76085);
   h3__2->SetBinError(13,14.65748);
   h3__2->SetBinError(14,15.60837);
   h3__2->SetBinError(15,15.0746);
   h3__2->SetBinError(16,14.96138);
   h3__2->SetBinError(17,14.86128);
   h3__2->SetBinError(18,16.10435);
   h3__2->SetBinError(19,15.96631);
   h3__2->SetBinError(20,16.31476);
   h3__2->SetBinError(21,17.13207);
   h3__2->SetBinError(22,17.11387);
   h3__2->SetBinError(23,17.30448);
   h3__2->SetBinError(24,17.25464);
   h3__2->SetBinError(25,19.03384);
   h3__2->SetBinError(26,19.2248);
   h3__2->SetBinError(27,19.29069);
   h3__2->SetBinError(28,19.06214);
   h3__2->SetBinError(29,19.68706);
   h3__2->SetBinError(30,18.22159);
   h3__2->SetBinError(31,19.31633);
   h3__2->SetBinError(32,18.57918);
   h3__2->SetBinError(33,18.20932);
   h3__2->SetBinError(34,18.51876);
   h3__2->SetBinError(35,18.26994);
   h3__2->SetBinError(36,18.39231);
   h3__2->SetBinError(37,18.86159);
   h3__2->SetBinError(38,17.91878);
   h3__2->SetBinError(39,17.57817);
   h3__2->SetBinError(40,18.66292);
   h3__2->SetMinimum(0);
   h3__2->SetMaximum(506.2503);
   h3__2->SetEntries(11916);
   h3__2->SetStats(0);
   h3__2->SetLineWidth(3);
   h3__2->SetMarkerStyle(0);
   h3__2->SetMarkerSize(0.5);
   h3__2->GetXaxis()->SetTitle("cos#it{#theta}_{#it{K}}");
   h3__2->GetXaxis()->SetNdivisions(505);
   h3__2->GetXaxis()->SetLabelFont(132);
   h3__2->GetXaxis()->SetLabelOffset(0.01);
   h3__2->GetXaxis()->SetLabelSize(0.06);
   h3__2->GetXaxis()->SetTitleSize(0.072);
   h3__2->GetXaxis()->SetTitleOffset(0.95);
   h3__2->GetXaxis()->SetTitleFont(132);
   h3__2->GetYaxis()->SetTitle("Yield/(0.05)");
   h3__2->GetYaxis()->SetLabelFont(132);
   h3__2->GetYaxis()->SetLabelOffset(0.01);
   h3__2->GetYaxis()->SetLabelSize(0.06);
   h3__2->GetYaxis()->SetTitleSize(0.072);
   h3__2->GetYaxis()->SetTitleOffset(1.05);
   h3__2->GetYaxis()->SetTitleFont(132);
   h3__2->GetZaxis()->SetLabelFont(132);
   h3__2->GetZaxis()->SetLabelSize(0.06);
   h3__2->GetZaxis()->SetTitleSize(0.072);
   h3__2->GetZaxis()->SetTitleOffset(1);
   h3__2->GetZaxis()->SetTitleFont(132);
   h3__2->Draw("e,same");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.2,0.55,0.35,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h3","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h4","Fit (Model ind.)","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hh4","Fit (#it{K}^{*+} only)","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   leg->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig7b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig7b()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 23:22:56 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-1.375,-92.75672,1.125,452.8711);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.15);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   
   TH1F *h5__3 = new TH1F("h5__3","",40,-1,1);
   h5__3->SetBinContent(1,199.5383);
   h5__3->SetBinContent(2,177.2163);
   h5__3->SetBinContent(3,224.8864);
   h5__3->SetBinContent(4,212.4765);
   h5__3->SetBinContent(5,227.6201);
   h5__3->SetBinContent(6,224.2747);
   h5__3->SetBinContent(7,234.8334);
   h5__3->SetBinContent(8,219.4541);
   h5__3->SetBinContent(9,234.3732);
   h5__3->SetBinContent(10,267.4456);
   h5__3->SetBinContent(11,242.5282);
   h5__3->SetBinContent(12,248.2076);
   h5__3->SetBinContent(13,251.2425);
   h5__3->SetBinContent(14,272.3319);
   h5__3->SetBinContent(15,241.8301);
   h5__3->SetBinContent(16,274.3409);
   h5__3->SetBinContent(17,230.4485);
   h5__3->SetBinContent(18,268.2621);
   h5__3->SetBinContent(19,266.5951);
   h5__3->SetBinContent(20,288.7782);
   h5__3->SetBinContent(21,255.1202);
   h5__3->SetBinContent(22,269.3039);
   h5__3->SetBinContent(23,272.5306);
   h5__3->SetBinContent(24,292.3006);
   h5__3->SetBinContent(25,260.0534);
   h5__3->SetBinContent(26,253.6009);
   h5__3->SetBinContent(27,250.1942);
   h5__3->SetBinContent(28,225.7482);
   h5__3->SetBinContent(29,207.3934);
   h5__3->SetBinContent(30,233.1002);
   h5__3->SetBinContent(31,226.4573);
   h5__3->SetBinContent(32,273.0916);
   h5__3->SetBinContent(33,268.5435);
   h5__3->SetBinContent(34,235.3807);
   h5__3->SetBinContent(35,218.6084);
   h5__3->SetBinContent(36,215.6221);
   h5__3->SetBinContent(37,207.4701);
   h5__3->SetBinContent(38,194.6362);
   h5__3->SetBinContent(39,208.8474);
   h5__3->SetBinContent(40,179.5721);
   h5__3->SetBinError(1,14.55159);
   h5__3->SetBinError(2,13.86418);
   h5__3->SetBinError(3,15.5913);
   h5__3->SetBinError(4,15.14513);
   h5__3->SetBinError(5,15.7147);
   h5__3->SetBinError(6,15.64676);
   h5__3->SetBinError(7,15.9344);
   h5__3->SetBinError(8,15.31651);
   h5__3->SetBinError(9,15.9395);
   h5__3->SetBinError(10,17.10879);
   h5__3->SetBinError(11,16.34322);
   h5__3->SetBinError(12,16.34044);
   h5__3->SetBinError(13,16.46997);
   h5__3->SetBinError(14,17.17041);
   h5__3->SetBinError(15,16.34467);
   h5__3->SetBinError(16,17.33492);
   h5__3->SetBinError(17,15.98712);
   h5__3->SetBinError(18,17.08752);
   h5__3->SetBinError(19,16.95751);
   h5__3->SetBinError(20,17.56461);
   h5__3->SetBinError(21,16.5894);
   h5__3->SetBinError(22,17.20873);
   h5__3->SetBinError(23,17.15777);
   h5__3->SetBinError(24,17.73315);
   h5__3->SetBinError(25,16.80139);
   h5__3->SetBinError(26,16.54231);
   h5__3->SetBinError(27,16.4905);
   h5__3->SetBinError(28,15.66605);
   h5__3->SetBinError(29,14.98989);
   h5__3->SetBinError(30,15.81117);
   h5__3->SetBinError(31,15.61357);
   h5__3->SetBinError(32,17.12401);
   h5__3->SetBinError(33,16.94607);
   h5__3->SetBinError(34,15.95974);
   h5__3->SetBinError(35,15.33837);
   h5__3->SetBinError(36,15.26974);
   h5__3->SetBinError(37,14.97354);
   h5__3->SetBinError(38,14.40981);
   h5__3->SetBinError(39,15.03611);
   h5__3->SetBinError(40,13.97104);
   h5__3->SetMinimum(0);
   h5__3->SetMaximum(409.2208);
   h5__3->SetEntries(11916);
   h5__3->SetStats(0);
   h5__3->SetLineWidth(3);
   h5__3->SetMarkerStyle(0);
   h5__3->SetMarkerSize(0.5);
   h5__3->GetXaxis()->SetTitle("cos#it{#theta}_{#it{#psi}}");
   h5__3->GetXaxis()->SetNdivisions(505);
   h5__3->GetXaxis()->SetLabelFont(132);
   h5__3->GetXaxis()->SetLabelOffset(0.01);
   h5__3->GetXaxis()->SetLabelSize(0.06);
   h5__3->GetXaxis()->SetTitleSize(0.072);
   h5__3->GetXaxis()->SetTitleOffset(0.95);
   h5__3->GetXaxis()->SetTitleFont(132);
   h5__3->GetYaxis()->SetTitle("Yield/(0.05)");
   h5__3->GetYaxis()->SetLabelFont(132);
   h5__3->GetYaxis()->SetLabelOffset(0.01);
   h5__3->GetYaxis()->SetLabelSize(0.06);
   h5__3->GetYaxis()->SetTitleSize(0.072);
   h5__3->GetYaxis()->SetTitleOffset(1.05);
   h5__3->GetYaxis()->SetTitleFont(132);
   h5__3->GetZaxis()->SetLabelFont(132);
   h5__3->GetZaxis()->SetLabelSize(0.06);
   h5__3->GetZaxis()->SetTitleSize(0.072);
   h5__3->GetZaxis()->SetTitleOffset(1);
   h5__3->GetZaxis()->SetTitleFont(132);
   h5__3->Draw("e");
   
   Double_t Graph_from_h6_fx3[25] = {
   -0.96,
   -0.88,
   -0.8,
   -0.72,
   -0.64,
   -0.56,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   -3.469447e-17,
   0.08,
   0.16,
   0.24,
   0.32,
   0.4,
   0.48,
   0.56,
   0.64,
   0.72,
   0.8,
   0.88,
   0.96};
   Double_t Graph_from_h6_fy3[25] = {
   182.3265,
   202.0382,
   212.5583,
   225.0612,
   237.2603,
   246.8812,
   247.9658,
   255.7418,
   257.7646,
   255.4327,
   268.2401,
   265.3152,
   260.2251,
   271.584,
   267.889,
   260.1866,
   255.6081,
   254.1638,
   252.9184,
   243.357,
   228.803,
   222.6819,
   215.5312,
   200.3078,
   181.5697};
   TGraph *graph = new TGraph(25,Graph_from_h6_fx3,Graph_from_h6_fy3);
   graph->SetName("Graph_from_h6");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_h63 = new TH1F("Graph_Graph_from_h63","",100,-1.152,1.152);
   Graph_Graph_from_h63->SetMinimum(172.5682);
   Graph_Graph_from_h63->SetMaximum(280.5855);
   Graph_Graph_from_h63->SetDirectory(0);
   Graph_Graph_from_h63->SetStats(0);
   Graph_Graph_from_h63->SetMarkerStyle(20);
   Graph_Graph_from_h63->SetMarkerSize(0.5);
   Graph_Graph_from_h63->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_h63->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_h63->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h63->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h63->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h63->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_h63->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_h63->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_h63->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h63->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h63->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h63->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_h63->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_h63->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_h63->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h63->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h63->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_h63->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_h63);
   
   graph->Draw(",c");
   
   Double_t Graph_from_hh6_fx4[25] = {
   -0.96,
   -0.88,
   -0.8,
   -0.72,
   -0.64,
   -0.56,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   -3.469447e-17,
   0.08,
   0.16,
   0.24,
   0.32,
   0.4,
   0.48,
   0.56,
   0.64,
   0.72,
   0.8,
   0.88,
   0.96};
   Double_t Graph_from_hh6_fy4[25] = {
   195.4621,
   211.0018,
   219.0485,
   227.9509,
   237.455,
   245.1536,
   246.2231,
   252.0285,
   253.0858,
   251.3051,
   261.8372,
   259.9191,
   254.6137,
   265.1308,
   261.2131,
   255.2066,
   251.0396,
   250.4735,
   250.1133,
   241.8546,
   229.4878,
   225.9931,
   221.6678,
   209.8076,
   194.3396};
   graph = new TGraph(25,Graph_from_hh6_fx4,Graph_from_hh6_fy4);
   graph->SetName("Graph_from_hh6");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_hh64 = new TH1F("Graph_Graph_from_hh64","",100,-1.152,1.152);
   Graph_Graph_from_hh64->SetMinimum(187.2605);
   Graph_Graph_from_hh64->SetMaximum(272.21);
   Graph_Graph_from_hh64->SetDirectory(0);
   Graph_Graph_from_hh64->SetStats(0);
   Graph_Graph_from_hh64->SetMarkerStyle(20);
   Graph_Graph_from_hh64->SetMarkerSize(0.5);
   Graph_Graph_from_hh64->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_hh64->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_hh64->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_hh64->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_hh64->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_hh64->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_hh64->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_hh64->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_hh64->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_hh64->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_hh64->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_hh64->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_hh64->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_hh64->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_hh64->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_hh64->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_hh64->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_hh64->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_hh64);
   
   graph->Draw(",c");
   
   TH1F *h5__4 = new TH1F("h5__4","",40,-1,1);
   h5__4->SetBinContent(1,199.5383);
   h5__4->SetBinContent(2,177.2163);
   h5__4->SetBinContent(3,224.8864);
   h5__4->SetBinContent(4,212.4765);
   h5__4->SetBinContent(5,227.6201);
   h5__4->SetBinContent(6,224.2747);
   h5__4->SetBinContent(7,234.8334);
   h5__4->SetBinContent(8,219.4541);
   h5__4->SetBinContent(9,234.3732);
   h5__4->SetBinContent(10,267.4456);
   h5__4->SetBinContent(11,242.5282);
   h5__4->SetBinContent(12,248.2076);
   h5__4->SetBinContent(13,251.2425);
   h5__4->SetBinContent(14,272.3319);
   h5__4->SetBinContent(15,241.8301);
   h5__4->SetBinContent(16,274.3409);
   h5__4->SetBinContent(17,230.4485);
   h5__4->SetBinContent(18,268.2621);
   h5__4->SetBinContent(19,266.5951);
   h5__4->SetBinContent(20,288.7782);
   h5__4->SetBinContent(21,255.1202);
   h5__4->SetBinContent(22,269.3039);
   h5__4->SetBinContent(23,272.5306);
   h5__4->SetBinContent(24,292.3006);
   h5__4->SetBinContent(25,260.0534);
   h5__4->SetBinContent(26,253.6009);
   h5__4->SetBinContent(27,250.1942);
   h5__4->SetBinContent(28,225.7482);
   h5__4->SetBinContent(29,207.3934);
   h5__4->SetBinContent(30,233.1002);
   h5__4->SetBinContent(31,226.4573);
   h5__4->SetBinContent(32,273.0916);
   h5__4->SetBinContent(33,268.5435);
   h5__4->SetBinContent(34,235.3807);
   h5__4->SetBinContent(35,218.6084);
   h5__4->SetBinContent(36,215.6221);
   h5__4->SetBinContent(37,207.4701);
   h5__4->SetBinContent(38,194.6362);
   h5__4->SetBinContent(39,208.8474);
   h5__4->SetBinContent(40,179.5721);
   h5__4->SetBinError(1,14.55159);
   h5__4->SetBinError(2,13.86418);
   h5__4->SetBinError(3,15.5913);
   h5__4->SetBinError(4,15.14513);
   h5__4->SetBinError(5,15.7147);
   h5__4->SetBinError(6,15.64676);
   h5__4->SetBinError(7,15.9344);
   h5__4->SetBinError(8,15.31651);
   h5__4->SetBinError(9,15.9395);
   h5__4->SetBinError(10,17.10879);
   h5__4->SetBinError(11,16.34322);
   h5__4->SetBinError(12,16.34044);
   h5__4->SetBinError(13,16.46997);
   h5__4->SetBinError(14,17.17041);
   h5__4->SetBinError(15,16.34467);
   h5__4->SetBinError(16,17.33492);
   h5__4->SetBinError(17,15.98712);
   h5__4->SetBinError(18,17.08752);
   h5__4->SetBinError(19,16.95751);
   h5__4->SetBinError(20,17.56461);
   h5__4->SetBinError(21,16.5894);
   h5__4->SetBinError(22,17.20873);
   h5__4->SetBinError(23,17.15777);
   h5__4->SetBinError(24,17.73315);
   h5__4->SetBinError(25,16.80139);
   h5__4->SetBinError(26,16.54231);
   h5__4->SetBinError(27,16.4905);
   h5__4->SetBinError(28,15.66605);
   h5__4->SetBinError(29,14.98989);
   h5__4->SetBinError(30,15.81117);
   h5__4->SetBinError(31,15.61357);
   h5__4->SetBinError(32,17.12401);
   h5__4->SetBinError(33,16.94607);
   h5__4->SetBinError(34,15.95974);
   h5__4->SetBinError(35,15.33837);
   h5__4->SetBinError(36,15.26974);
   h5__4->SetBinError(37,14.97354);
   h5__4->SetBinError(38,14.40981);
   h5__4->SetBinError(39,15.03611);
   h5__4->SetBinError(40,13.97104);
   h5__4->SetMinimum(0);
   h5__4->SetMaximum(409.2208);
   h5__4->SetEntries(11916);
   h5__4->SetStats(0);
   h5__4->SetLineWidth(3);
   h5__4->SetMarkerStyle(0);
   h5__4->SetMarkerSize(0.5);
   h5__4->GetXaxis()->SetTitle("cos#it{#theta}_{#it{#psi}}");
   h5__4->GetXaxis()->SetNdivisions(505);
   h5__4->GetXaxis()->SetLabelFont(132);
   h5__4->GetXaxis()->SetLabelOffset(0.01);
   h5__4->GetXaxis()->SetLabelSize(0.06);
   h5__4->GetXaxis()->SetTitleSize(0.072);
   h5__4->GetXaxis()->SetTitleOffset(0.95);
   h5__4->GetXaxis()->SetTitleFont(132);
   h5__4->GetYaxis()->SetTitle("Yield/(0.05)");
   h5__4->GetYaxis()->SetLabelFont(132);
   h5__4->GetYaxis()->SetLabelOffset(0.01);
   h5__4->GetYaxis()->SetLabelSize(0.06);
   h5__4->GetYaxis()->SetTitleSize(0.072);
   h5__4->GetYaxis()->SetTitleOffset(1.05);
   h5__4->GetYaxis()->SetTitleFont(132);
   h5__4->GetZaxis()->SetLabelFont(132);
   h5__4->GetZaxis()->SetLabelSize(0.06);
   h5__4->GetZaxis()->SetTitleSize(0.072);
   h5__4->GetZaxis()->SetTitleOffset(1);
   h5__4->GetZaxis()->SetTitleFont(132);
   h5__4->Draw("e,same");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig7c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig7c()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 23:22:56 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-4.31969,-97.54255,3.534292,476.2372);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.15);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   
   TH1F *h7__5 = new TH1F("h7__5","",40,-3.141593,3.141593);
   h7__5->SetBinContent(1,250.6026);
   h7__5->SetBinContent(2,224.562);
   h7__5->SetBinContent(3,219.242);
   h7__5->SetBinContent(4,211.7267);
   h7__5->SetBinContent(5,192.9868);
   h7__5->SetBinContent(6,200.2821);
   h7__5->SetBinContent(7,200.6756);
   h7__5->SetBinContent(8,189.0983);
   h7__5->SetBinContent(9,174.8881);
   h7__5->SetBinContent(10,232.6495);
   h7__5->SetBinContent(11,209.848);
   h7__5->SetBinContent(12,253.1083);
   h7__5->SetBinContent(13,273.2343);
   h7__5->SetBinContent(14,240.7966);
   h7__5->SetBinContent(15,261.5102);
   h7__5->SetBinContent(16,306.2133);
   h7__5->SetBinContent(17,283.7467);
   h7__5->SetBinContent(18,307.382);
   h7__5->SetBinContent(19,267.4015);
   h7__5->SetBinContent(20,252.724);
   h7__5->SetBinContent(21,264.6204);
   h7__5->SetBinContent(22,227.2993);
   h7__5->SetBinContent(23,228.952);
   h7__5->SetBinContent(24,212.6069);
   h7__5->SetBinContent(25,195.8028);
   h7__5->SetBinContent(26,183.1604);
   h7__5->SetBinContent(27,202.8727);
   h7__5->SetBinContent(28,222.0569);
   h7__5->SetBinContent(29,217.3682);
   h7__5->SetBinContent(30,244.8846);
   h7__5->SetBinContent(31,233.8467);
   h7__5->SetBinContent(32,218.8228);
   h7__5->SetBinContent(33,253.5815);
   h7__5->SetBinContent(34,252.474);
   h7__5->SetBinContent(35,287.0111);
   h7__5->SetBinContent(36,302.584);
   h7__5->SetBinContent(37,277.5682);
   h7__5->SetBinContent(38,270.9087);
   h7__5->SetBinContent(39,244.1177);
   h7__5->SetBinContent(40,261.0414);
   h7__5->SetBinError(1,16.56508);
   h7__5->SetBinError(2,15.58803);
   h7__5->SetBinError(3,15.51339);
   h7__5->SetBinError(4,15.2403);
   h7__5->SetBinError(5,14.6073);
   h7__5->SetBinError(6,14.76073);
   h7__5->SetBinError(7,14.90259);
   h7__5->SetBinError(8,14.54223);
   h7__5->SetBinError(9,14.01534);
   h7__5->SetBinError(10,15.90241);
   h7__5->SetBinError(11,15.03735);
   h7__5->SetBinError(12,16.43257);
   h7__5->SetBinError(13,17.08806);
   h7__5->SetBinError(14,16.09333);
   h7__5->SetBinError(15,16.75126);
   h7__5->SetBinError(16,18.0441);
   h7__5->SetBinError(17,17.45737);
   h7__5->SetBinError(18,18.09425);
   h7__5->SetBinError(19,17.11441);
   h7__5->SetBinError(20,16.50089);
   h7__5->SetBinError(21,16.85143);
   h7__5->SetBinError(22,15.85983);
   h7__5->SetBinError(23,15.84911);
   h7__5->SetBinError(24,15.18499);
   h7__5->SetBinError(25,14.48269);
   h7__5->SetBinError(26,14.24845);
   h7__5->SetBinError(27,14.92483);
   h7__5->SetBinError(28,15.525);
   h7__5->SetBinError(29,15.25316);
   h7__5->SetBinError(30,16.26348);
   h7__5->SetBinError(31,15.83053);
   h7__5->SetBinError(32,15.42096);
   h7__5->SetBinError(33,16.6845);
   h7__5->SetBinError(34,16.50036);
   h7__5->SetBinError(35,17.4874);
   h7__5->SetBinError(36,17.9833);
   h7__5->SetBinError(37,17.21229);
   h7__5->SetBinError(38,17.00442);
   h7__5->SetBinError(39,16.23524);
   h7__5->SetBinError(40,16.74009);
   h7__5->SetMinimum(0);
   h7__5->SetMaximum(430.3348);
   h7__5->SetEntries(11916);
   h7__5->SetStats(0);
   h7__5->SetLineWidth(3);
   h7__5->SetMarkerStyle(0);
   h7__5->SetMarkerSize(0.5);
   h7__5->GetXaxis()->SetTitle("#it{#phi}_{#it{#mu}} [rad]");
   h7__5->GetXaxis()->SetNdivisions(505);
   h7__5->GetXaxis()->SetLabelFont(132);
   h7__5->GetXaxis()->SetLabelOffset(0.01);
   h7__5->GetXaxis()->SetLabelSize(0.06);
   h7__5->GetXaxis()->SetTitleSize(0.072);
   h7__5->GetXaxis()->SetTitleOffset(0.95);
   h7__5->GetXaxis()->SetTitleFont(132);
   h7__5->GetYaxis()->SetTitle("Yield/(0.16 rad)");
   h7__5->GetYaxis()->SetLabelFont(132);
   h7__5->GetYaxis()->SetLabelOffset(0.01);
   h7__5->GetYaxis()->SetLabelSize(0.06);
   h7__5->GetYaxis()->SetTitleSize(0.072);
   h7__5->GetYaxis()->SetTitleOffset(1.05);
   h7__5->GetYaxis()->SetTitleFont(132);
   h7__5->GetZaxis()->SetLabelFont(132);
   h7__5->GetZaxis()->SetLabelSize(0.06);
   h7__5->GetZaxis()->SetTitleSize(0.072);
   h7__5->GetZaxis()->SetTitleOffset(1);
   h7__5->GetZaxis()->SetTitleFont(132);
   h7__5->Draw("e");
   
   Double_t Graph_from_h8_fx5[25] = {
   -3.015929,
   -2.764602,
   -2.513274,
   -2.261947,
   -2.010619,
   -1.759292,
   -1.507964,
   -1.256637,
   -1.00531,
   -0.7539822,
   -0.5026548,
   -0.2513274,
   2.775558e-16,
   0.2513274,
   0.5026548,
   0.7539822,
   1.00531,
   1.256637,
   1.507964,
   1.759292,
   2.010619,
   2.261947,
   2.513274,
   2.764602,
   3.015929};
   Double_t Graph_from_h8_fy5[25] = {
   237.2131,
   216.9343,
   211.7693,
   207.5365,
   209.1074,
   219.2538,
   237.5011,
   250.2421,
   264.1361,
   279.3323,
   268.1714,
   268.5341,
   241.3771,
   224.8277,
   213.6103,
   209.2575,
   202.7146,
   216.7339,
   232.1629,
   238.8601,
   262.6208,
   265.1419,
   271.8599,
   268.5924,
   253.9215};
   TGraph *graph = new TGraph(25,Graph_from_h8_fx5,Graph_from_h8_fy5);
   graph->SetName("Graph_from_h8");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_h85 = new TH1F("Graph_Graph_from_h85","",100,-3.619115,3.619115);
   Graph_Graph_from_h85->SetMinimum(195.0528);
   Graph_Graph_from_h85->SetMaximum(286.994);
   Graph_Graph_from_h85->SetDirectory(0);
   Graph_Graph_from_h85->SetStats(0);
   Graph_Graph_from_h85->SetMarkerStyle(20);
   Graph_Graph_from_h85->SetMarkerSize(0.5);
   Graph_Graph_from_h85->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_h85->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_h85->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h85->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h85->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h85->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_h85->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_h85->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_h85->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h85->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h85->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h85->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_h85->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_h85->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_h85->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h85->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h85->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_h85->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_h85);
   
   graph->Draw(",c");
   
   Double_t Graph_from_hh8_fx6[25] = {
   -3.015929,
   -2.764602,
   -2.513274,
   -2.261947,
   -2.010619,
   -1.759292,
   -1.507964,
   -1.256637,
   -1.00531,
   -0.7539822,
   -0.5026548,
   -0.2513274,
   2.775558e-16,
   0.2513274,
   0.5026548,
   0.7539822,
   1.00531,
   1.256637,
   1.507964,
   1.759292,
   2.010619,
   2.261947,
   2.513274,
   2.764602,
   3.015929};
   Double_t Graph_from_hh8_fy6[25] = {
   235.2505,
   213.2977,
   207.0819,
   203.358,
   206.8183,
   217.2212,
   239.3249,
   253.697,
   268.4427,
   283.7547,
   271.6984,
   269.7257,
   240.3318,
   221.6877,
   208.9603,
   204.4129,
   200.0686,
   215.1558,
   232.3371,
   241.585,
   266.7407,
   269.9242,
   275.5833,
   270.9872,
   253.9664};
   graph = new TGraph(25,Graph_from_hh8_fx6,Graph_from_hh8_fy6);
   graph->SetName("Graph_from_hh8");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_hh86 = new TH1F("Graph_Graph_from_hh86","",100,-3.619115,3.619115);
   Graph_Graph_from_hh86->SetMinimum(191.7);
   Graph_Graph_from_hh86->SetMaximum(292.1233);
   Graph_Graph_from_hh86->SetDirectory(0);
   Graph_Graph_from_hh86->SetStats(0);
   Graph_Graph_from_hh86->SetMarkerStyle(20);
   Graph_Graph_from_hh86->SetMarkerSize(0.5);
   Graph_Graph_from_hh86->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_hh86->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_hh86->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_hh86->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_hh86->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_hh86->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_hh86->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_hh86->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_hh86->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_hh86->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_hh86->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_hh86->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_hh86->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_hh86->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_hh86->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_hh86->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_hh86->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_hh86->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_hh86);
   
   graph->Draw(",c");
   
   TH1F *h7__6 = new TH1F("h7__6","",40,-3.141593,3.141593);
   h7__6->SetBinContent(1,250.6026);
   h7__6->SetBinContent(2,224.562);
   h7__6->SetBinContent(3,219.242);
   h7__6->SetBinContent(4,211.7267);
   h7__6->SetBinContent(5,192.9868);
   h7__6->SetBinContent(6,200.2821);
   h7__6->SetBinContent(7,200.6756);
   h7__6->SetBinContent(8,189.0983);
   h7__6->SetBinContent(9,174.8881);
   h7__6->SetBinContent(10,232.6495);
   h7__6->SetBinContent(11,209.848);
   h7__6->SetBinContent(12,253.1083);
   h7__6->SetBinContent(13,273.2343);
   h7__6->SetBinContent(14,240.7966);
   h7__6->SetBinContent(15,261.5102);
   h7__6->SetBinContent(16,306.2133);
   h7__6->SetBinContent(17,283.7467);
   h7__6->SetBinContent(18,307.382);
   h7__6->SetBinContent(19,267.4015);
   h7__6->SetBinContent(20,252.724);
   h7__6->SetBinContent(21,264.6204);
   h7__6->SetBinContent(22,227.2993);
   h7__6->SetBinContent(23,228.952);
   h7__6->SetBinContent(24,212.6069);
   h7__6->SetBinContent(25,195.8028);
   h7__6->SetBinContent(26,183.1604);
   h7__6->SetBinContent(27,202.8727);
   h7__6->SetBinContent(28,222.0569);
   h7__6->SetBinContent(29,217.3682);
   h7__6->SetBinContent(30,244.8846);
   h7__6->SetBinContent(31,233.8467);
   h7__6->SetBinContent(32,218.8228);
   h7__6->SetBinContent(33,253.5815);
   h7__6->SetBinContent(34,252.474);
   h7__6->SetBinContent(35,287.0111);
   h7__6->SetBinContent(36,302.584);
   h7__6->SetBinContent(37,277.5682);
   h7__6->SetBinContent(38,270.9087);
   h7__6->SetBinContent(39,244.1177);
   h7__6->SetBinContent(40,261.0414);
   h7__6->SetBinError(1,16.56508);
   h7__6->SetBinError(2,15.58803);
   h7__6->SetBinError(3,15.51339);
   h7__6->SetBinError(4,15.2403);
   h7__6->SetBinError(5,14.6073);
   h7__6->SetBinError(6,14.76073);
   h7__6->SetBinError(7,14.90259);
   h7__6->SetBinError(8,14.54223);
   h7__6->SetBinError(9,14.01534);
   h7__6->SetBinError(10,15.90241);
   h7__6->SetBinError(11,15.03735);
   h7__6->SetBinError(12,16.43257);
   h7__6->SetBinError(13,17.08806);
   h7__6->SetBinError(14,16.09333);
   h7__6->SetBinError(15,16.75126);
   h7__6->SetBinError(16,18.0441);
   h7__6->SetBinError(17,17.45737);
   h7__6->SetBinError(18,18.09425);
   h7__6->SetBinError(19,17.11441);
   h7__6->SetBinError(20,16.50089);
   h7__6->SetBinError(21,16.85143);
   h7__6->SetBinError(22,15.85983);
   h7__6->SetBinError(23,15.84911);
   h7__6->SetBinError(24,15.18499);
   h7__6->SetBinError(25,14.48269);
   h7__6->SetBinError(26,14.24845);
   h7__6->SetBinError(27,14.92483);
   h7__6->SetBinError(28,15.525);
   h7__6->SetBinError(29,15.25316);
   h7__6->SetBinError(30,16.26348);
   h7__6->SetBinError(31,15.83053);
   h7__6->SetBinError(32,15.42096);
   h7__6->SetBinError(33,16.6845);
   h7__6->SetBinError(34,16.50036);
   h7__6->SetBinError(35,17.4874);
   h7__6->SetBinError(36,17.9833);
   h7__6->SetBinError(37,17.21229);
   h7__6->SetBinError(38,17.00442);
   h7__6->SetBinError(39,16.23524);
   h7__6->SetBinError(40,16.74009);
   h7__6->SetMinimum(0);
   h7__6->SetMaximum(430.3348);
   h7__6->SetEntries(11916);
   h7__6->SetStats(0);
   h7__6->SetLineWidth(3);
   h7__6->SetMarkerStyle(0);
   h7__6->SetMarkerSize(0.5);
   h7__6->GetXaxis()->SetTitle("#it{#phi}_{#it{#mu}} [rad]");
   h7__6->GetXaxis()->SetNdivisions(505);
   h7__6->GetXaxis()->SetLabelFont(132);
   h7__6->GetXaxis()->SetLabelOffset(0.01);
   h7__6->GetXaxis()->SetLabelSize(0.06);
   h7__6->GetXaxis()->SetTitleSize(0.072);
   h7__6->GetXaxis()->SetTitleOffset(0.95);
   h7__6->GetXaxis()->SetTitleFont(132);
   h7__6->GetYaxis()->SetTitle("Yield/(0.16 rad)");
   h7__6->GetYaxis()->SetLabelFont(132);
   h7__6->GetYaxis()->SetLabelOffset(0.01);
   h7__6->GetYaxis()->SetLabelSize(0.06);
   h7__6->GetYaxis()->SetTitleSize(0.072);
   h7__6->GetYaxis()->SetTitleOffset(1.05);
   h7__6->GetYaxis()->SetTitleFont(132);
   h7__6->GetZaxis()->SetLabelFont(132);
   h7__6->GetZaxis()->SetLabelSize(0.06);
   h7__6->GetZaxis()->SetTitleSize(0.072);
   h7__6->GetZaxis()->SetTitleOffset(1);
   h7__6->GetZaxis()->SetTitleFont(132);
   h7__6->Draw("e,same");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig8a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig8a()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 23:25:53 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-1.411168,-115.3328,1.126904,563.0954);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.162);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   
   TH1F *h3__1 = new TH1F("h3__1","",40,-1,1);
   h3__1->SetBinContent(1,57.73504);
   h3__1->SetBinContent(2,82.85365);
   h3__1->SetBinContent(3,88.52808);
   h3__1->SetBinContent(4,104.627);
   h3__1->SetBinContent(5,110.2899);
   h3__1->SetBinContent(6,146.2213);
   h3__1->SetBinContent(7,136.2906);
   h3__1->SetBinContent(8,124.16);
   h3__1->SetBinContent(9,127.0836);
   h3__1->SetBinContent(10,140.4658);
   h3__1->SetBinContent(11,178.6719);
   h3__1->SetBinContent(12,173.5197);
   h3__1->SetBinContent(13,190.9379);
   h3__1->SetBinContent(14,221.1579);
   h3__1->SetBinContent(15,199.7544);
   h3__1->SetBinContent(16,203.8506);
   h3__1->SetBinContent(17,200.3743);
   h3__1->SetBinContent(18,239.4144);
   h3__1->SetBinContent(19,232.6493);
   h3__1->SetBinContent(20,246.7609);
   h3__1->SetBinContent(21,271.4253);
   h3__1->SetBinContent(22,269.1055);
   h3__1->SetBinContent(23,274.5221);
   h3__1->SetBinContent(24,284.0973);
   h3__1->SetBinContent(25,342.1342);
   h3__1->SetBinContent(26,344.5579);
   h3__1->SetBinContent(27,351.4431);
   h3__1->SetBinContent(28,346.0744);
   h3__1->SetBinContent(29,363.4437);
   h3__1->SetBinContent(30,308.0195);
   h3__1->SetBinContent(31,349.0061);
   h3__1->SetBinContent(32,323.6029);
   h3__1->SetBinContent(33,313.9583);
   h3__1->SetBinContent(34,315.6922);
   h3__1->SetBinContent(35,303.0194);
   h3__1->SetBinContent(36,317.1137);
   h3__1->SetBinContent(37,330.3496);
   h3__1->SetBinContent(38,302.7917);
   h3__1->SetBinContent(39,286.254);
   h3__1->SetBinContent(40,320.2508);
   h3__1->SetBinError(1,8.195576);
   h3__1->SetBinError(2,9.76437);
   h3__1->SetBinError(3,10.104);
   h3__1->SetBinError(4,10.7361);
   h3__1->SetBinError(5,11.2851);
   h3__1->SetBinError(6,12.77475);
   h3__1->SetBinError(7,12.34477);
   h3__1->SetBinError(8,11.97174);
   h3__1->SetBinError(9,11.99611);
   h3__1->SetBinError(10,12.46777);
   h3__1->SetBinError(11,14.1265);
   h3__1->SetBinError(12,13.91199);
   h3__1->SetBinError(13,14.49186);
   h3__1->SetBinError(14,15.49725);
   h3__1->SetBinError(15,14.99724);
   h3__1->SetBinError(16,14.93448);
   h3__1->SetBinError(17,14.67045);
   h3__1->SetBinError(18,16.19807);
   h3__1->SetBinError(19,15.89357);
   h3__1->SetBinError(20,16.38432);
   h3__1->SetBinError(21,17.25081);
   h3__1->SetBinError(22,17.00855);
   h3__1->SetBinError(23,17.22895);
   h3__1->SetBinError(24,17.30394);
   h3__1->SetBinError(25,19.02153);
   h3__1->SetBinError(26,19.20006);
   h3__1->SetBinError(27,19.37922);
   h3__1->SetBinError(28,19.18906);
   h3__1->SetBinError(29,19.77046);
   h3__1->SetBinError(30,18.25565);
   h3__1->SetBinError(31,19.33393);
   h3__1->SetBinError(32,18.55674);
   h3__1->SetBinError(33,18.28325);
   h3__1->SetBinError(34,18.41857);
   h3__1->SetBinError(35,18.13764);
   h3__1->SetBinError(36,18.46029);
   h3__1->SetBinError(37,18.76757);
   h3__1->SetBinError(38,17.85581);
   h3__1->SetBinError(39,17.49962);
   h3__1->SetBinError(40,18.50031);
   h3__1->SetMinimum(0);
   h3__1->SetMaximum(508.8211);
   h3__1->SetEntries(11965);
   h3__1->SetStats(0);
   h3__1->SetLineWidth(3);
   h3__1->SetMarkerStyle(0);
   h3__1->SetMarkerSize(0.5);
   h3__1->GetXaxis()->SetTitle("cos#it{#theta}_{#it{K}}");
   h3__1->GetXaxis()->SetNdivisions(505);
   h3__1->GetXaxis()->SetLabelFont(132);
   h3__1->GetXaxis()->SetLabelOffset(0.01);
   h3__1->GetXaxis()->SetLabelSize(0.06);
   h3__1->GetXaxis()->SetTitleSize(0.072);
   h3__1->GetXaxis()->SetTitleOffset(0.95);
   h3__1->GetXaxis()->SetTitleFont(132);
   h3__1->GetYaxis()->SetTitle("Yield/(0.05)");
   h3__1->GetYaxis()->SetLabelFont(132);
   h3__1->GetYaxis()->SetLabelOffset(0.01);
   h3__1->GetYaxis()->SetLabelSize(0.06);
   h3__1->GetYaxis()->SetTitleSize(0.072);
   h3__1->GetYaxis()->SetTitleOffset(1.05);
   h3__1->GetYaxis()->SetTitleFont(132);
   h3__1->GetZaxis()->SetLabelFont(132);
   h3__1->GetZaxis()->SetLabelSize(0.06);
   h3__1->GetZaxis()->SetTitleSize(0.072);
   h3__1->GetZaxis()->SetTitleOffset(1);
   h3__1->GetZaxis()->SetTitleFont(132);
   h3__1->Draw("e");
   
   Double_t Graph_from_h4_fx1[25] = {
   -0.96,
   -0.88,
   -0.8,
   -0.72,
   -0.64,
   -0.56,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   -3.469447e-17,
   0.08,
   0.16,
   0.24,
   0.32,
   0.4,
   0.48,
   0.56,
   0.64,
   0.72,
   0.8,
   0.88,
   0.96};
   Double_t Graph_from_h4_fy1[25] = {
   71.01988,
   96.07815,
   117.7724,
   136.574,
   153.8209,
   164.2491,
   174.1047,
   181.1195,
   194.9958,
   201.1084,
   212.6483,
   223.4949,
   249.5496,
   275.5071,
   305.456,
   326.6291,
   326.9044,
   323.9072,
   317.6846,
   322.3873,
   309.2279,
   317.5792,
   311.4528,
   316.4282,
   321.6807};
   TGraph *graph = new TGraph(25,Graph_from_h4_fx1,Graph_from_h4_fy1);
   graph->SetName("Graph_from_h4");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_h41 = new TH1F("Graph_Graph_from_h41","",100,-1.152,1.152);
   Graph_Graph_from_h41->SetMinimum(45.43143);
   Graph_Graph_from_h41->SetMaximum(352.4928);
   Graph_Graph_from_h41->SetDirectory(0);
   Graph_Graph_from_h41->SetStats(0);
   Graph_Graph_from_h41->SetMarkerStyle(20);
   Graph_Graph_from_h41->SetMarkerSize(0.5);
   Graph_Graph_from_h41->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_h41->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_h41->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h41->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h41->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h41->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_h41->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_h41->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_h41->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h41->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h41->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h41->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_h41->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_h41->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_h41->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h41->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h41->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_h41->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_h41);
   
   graph->Draw(",c");
   
   Double_t Graph_from_hh4_fx2[25] = {
   -0.96,
   -0.88,
   -0.8,
   -0.72,
   -0.64,
   -0.56,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   -3.469447e-17,
   0.08,
   0.16,
   0.24,
   0.32,
   0.4,
   0.48,
   0.56,
   0.64,
   0.72,
   0.8,
   0.88,
   0.96};
   Double_t Graph_from_hh4_fy2[25] = {
   71.05785,
   96.13837,
   117.8169,
   136.49,
   153.5463,
   163.7747,
   173.278,
   180.034,
   193.7531,
   199.9524,
   212.3353,
   224.7955,
   252.2576,
   276.9112,
   305.2273,
   328.6015,
   329.0487,
   323.7618,
   315.2947,
   319.2509,
   306.823,
   316.6187,
   312.1225,
   318.3545,
   324.135};
   graph = new TGraph(25,Graph_from_hh4_fx2,Graph_from_hh4_fy2);
   graph->SetName("Graph_from_hh4");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_hh42 = new TH1F("Graph_Graph_from_hh42","",100,-1.152,1.152);
   Graph_Graph_from_hh42->SetMinimum(45.25876);
   Graph_Graph_from_hh42->SetMaximum(354.8478);
   Graph_Graph_from_hh42->SetDirectory(0);
   Graph_Graph_from_hh42->SetStats(0);
   Graph_Graph_from_hh42->SetMarkerStyle(20);
   Graph_Graph_from_hh42->SetMarkerSize(0.5);
   Graph_Graph_from_hh42->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_hh42->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_hh42->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_hh42->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_hh42->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_hh42->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_hh42->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_hh42->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_hh42->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_hh42->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_hh42->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_hh42->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_hh42->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_hh42->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_hh42->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_hh42->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_hh42->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_hh42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_hh42);
   
   graph->Draw(",c");
   
   TH1F *h3__2 = new TH1F("h3__2","",40,-1,1);
   h3__2->SetBinContent(1,57.73504);
   h3__2->SetBinContent(2,82.85365);
   h3__2->SetBinContent(3,88.52808);
   h3__2->SetBinContent(4,104.627);
   h3__2->SetBinContent(5,110.2899);
   h3__2->SetBinContent(6,146.2213);
   h3__2->SetBinContent(7,136.2906);
   h3__2->SetBinContent(8,124.16);
   h3__2->SetBinContent(9,127.0836);
   h3__2->SetBinContent(10,140.4658);
   h3__2->SetBinContent(11,178.6719);
   h3__2->SetBinContent(12,173.5197);
   h3__2->SetBinContent(13,190.9379);
   h3__2->SetBinContent(14,221.1579);
   h3__2->SetBinContent(15,199.7544);
   h3__2->SetBinContent(16,203.8506);
   h3__2->SetBinContent(17,200.3743);
   h3__2->SetBinContent(18,239.4144);
   h3__2->SetBinContent(19,232.6493);
   h3__2->SetBinContent(20,246.7609);
   h3__2->SetBinContent(21,271.4253);
   h3__2->SetBinContent(22,269.1055);
   h3__2->SetBinContent(23,274.5221);
   h3__2->SetBinContent(24,284.0973);
   h3__2->SetBinContent(25,342.1342);
   h3__2->SetBinContent(26,344.5579);
   h3__2->SetBinContent(27,351.4431);
   h3__2->SetBinContent(28,346.0744);
   h3__2->SetBinContent(29,363.4437);
   h3__2->SetBinContent(30,308.0195);
   h3__2->SetBinContent(31,349.0061);
   h3__2->SetBinContent(32,323.6029);
   h3__2->SetBinContent(33,313.9583);
   h3__2->SetBinContent(34,315.6922);
   h3__2->SetBinContent(35,303.0194);
   h3__2->SetBinContent(36,317.1137);
   h3__2->SetBinContent(37,330.3496);
   h3__2->SetBinContent(38,302.7917);
   h3__2->SetBinContent(39,286.254);
   h3__2->SetBinContent(40,320.2508);
   h3__2->SetBinError(1,8.195576);
   h3__2->SetBinError(2,9.76437);
   h3__2->SetBinError(3,10.104);
   h3__2->SetBinError(4,10.7361);
   h3__2->SetBinError(5,11.2851);
   h3__2->SetBinError(6,12.77475);
   h3__2->SetBinError(7,12.34477);
   h3__2->SetBinError(8,11.97174);
   h3__2->SetBinError(9,11.99611);
   h3__2->SetBinError(10,12.46777);
   h3__2->SetBinError(11,14.1265);
   h3__2->SetBinError(12,13.91199);
   h3__2->SetBinError(13,14.49186);
   h3__2->SetBinError(14,15.49725);
   h3__2->SetBinError(15,14.99724);
   h3__2->SetBinError(16,14.93448);
   h3__2->SetBinError(17,14.67045);
   h3__2->SetBinError(18,16.19807);
   h3__2->SetBinError(19,15.89357);
   h3__2->SetBinError(20,16.38432);
   h3__2->SetBinError(21,17.25081);
   h3__2->SetBinError(22,17.00855);
   h3__2->SetBinError(23,17.22895);
   h3__2->SetBinError(24,17.30394);
   h3__2->SetBinError(25,19.02153);
   h3__2->SetBinError(26,19.20006);
   h3__2->SetBinError(27,19.37922);
   h3__2->SetBinError(28,19.18906);
   h3__2->SetBinError(29,19.77046);
   h3__2->SetBinError(30,18.25565);
   h3__2->SetBinError(31,19.33393);
   h3__2->SetBinError(32,18.55674);
   h3__2->SetBinError(33,18.28325);
   h3__2->SetBinError(34,18.41857);
   h3__2->SetBinError(35,18.13764);
   h3__2->SetBinError(36,18.46029);
   h3__2->SetBinError(37,18.76757);
   h3__2->SetBinError(38,17.85581);
   h3__2->SetBinError(39,17.49962);
   h3__2->SetBinError(40,18.50031);
   h3__2->SetMinimum(0);
   h3__2->SetMaximum(508.8211);
   h3__2->SetEntries(11965);
   h3__2->SetStats(0);
   h3__2->SetLineWidth(3);
   h3__2->SetMarkerStyle(0);
   h3__2->SetMarkerSize(0.5);
   h3__2->GetXaxis()->SetTitle("cos#it{#theta}_{#it{K}}");
   h3__2->GetXaxis()->SetNdivisions(505);
   h3__2->GetXaxis()->SetLabelFont(132);
   h3__2->GetXaxis()->SetLabelOffset(0.01);
   h3__2->GetXaxis()->SetLabelSize(0.06);
   h3__2->GetXaxis()->SetTitleSize(0.072);
   h3__2->GetXaxis()->SetTitleOffset(0.95);
   h3__2->GetXaxis()->SetTitleFont(132);
   h3__2->GetYaxis()->SetTitle("Yield/(0.05)");
   h3__2->GetYaxis()->SetLabelFont(132);
   h3__2->GetYaxis()->SetLabelOffset(0.01);
   h3__2->GetYaxis()->SetLabelSize(0.06);
   h3__2->GetYaxis()->SetTitleSize(0.072);
   h3__2->GetYaxis()->SetTitleOffset(1.05);
   h3__2->GetYaxis()->SetTitleFont(132);
   h3__2->GetZaxis()->SetLabelFont(132);
   h3__2->GetZaxis()->SetLabelSize(0.06);
   h3__2->GetZaxis()->SetTitleSize(0.072);
   h3__2->GetZaxis()->SetTitleOffset(1);
   h3__2->GetZaxis()->SetTitleFont(132);
   h3__2->Draw("e,same");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.2,0.55,0.35,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h3","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h4","TS amplitude","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hh4","Breit#minusWigner","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   leg->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig8b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig8b()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 23:25:53 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-1.375,-92.04245,1.125,449.3837);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.15);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   
   TH1F *h5__3 = new TH1F("h5__3","",40,-1,1);
   h5__3->SetBinContent(1,195.0946);
   h5__3->SetBinContent(2,177.5375);
   h5__3->SetBinContent(3,228.395);
   h5__3->SetBinContent(4,208.0361);
   h5__3->SetBinContent(5,229.1965);
   h5__3->SetBinContent(6,227.5806);
   h5__3->SetBinContent(7,237.8108);
   h5__3->SetBinContent(8,219.2314);
   h5__3->SetBinContent(9,238.6787);
   h5__3->SetBinContent(10,269.5948);
   h5__3->SetBinContent(11,237.223);
   h5__3->SetBinContent(12,250.7907);
   h5__3->SetBinContent(13,252.9592);
   h5__3->SetBinContent(14,265.4045);
   h5__3->SetBinContent(15,249.4985);
   h5__3->SetBinContent(16,272.3232);
   h5__3->SetBinContent(17,231.2755);
   h5__3->SetBinContent(18,275.2083);
   h5__3->SetBinContent(19,265.7127);
   h5__3->SetBinContent(20,290.0497);
   h5__3->SetBinContent(21,253.1388);
   h5__3->SetBinContent(22,269.8514);
   h5__3->SetBinContent(23,270.6955);
   h5__3->SetBinContent(24,285.074);
   h5__3->SetBinContent(25,260.9104);
   h5__3->SetBinContent(26,249.9598);
   h5__3->SetBinContent(27,244.662);
   h5__3->SetBinContent(28,221.5359);
   h5__3->SetBinContent(29,208.8231);
   h5__3->SetBinContent(30,231.1084);
   h5__3->SetBinContent(31,224.089);
   h5__3->SetBinContent(32,265.1293);
   h5__3->SetBinContent(33,266.0929);
   h5__3->SetBinContent(34,234.9869);
   h5__3->SetBinContent(35,217.9172);
   h5__3->SetBinContent(36,216.2176);
   h5__3->SetBinContent(37,207.9083);
   h5__3->SetBinContent(38,190.8748);
   h5__3->SetBinContent(39,203.8986);
   h5__3->SetBinContent(40,177.7333);
   h5__3->SetBinError(1,14.44766);
   h5__3->SetBinError(2,13.90083);
   h5__3->SetBinError(3,15.71347);
   h5__3->SetBinError(4,15.06801);
   h5__3->SetBinError(5,15.70675);
   h5__3->SetBinError(6,15.63059);
   h5__3->SetBinError(7,16.05458);
   h5__3->SetBinError(8,15.33703);
   h5__3->SetBinError(9,16.10074);
   h5__3->SetBinError(10,17.12703);
   h5__3->SetBinError(11,16.18884);
   h5__3->SetBinError(12,16.43665);
   h5__3->SetBinError(13,16.50407);
   h5__3->SetBinError(14,16.96958);
   h5__3->SetBinError(15,16.55423);
   h5__3->SetBinError(16,17.24024);
   h5__3->SetBinError(17,16.01689);
   h5__3->SetBinError(18,17.29984);
   h5__3->SetBinError(19,16.9379);
   h5__3->SetBinError(20,17.64248);
   h5__3->SetBinError(21,16.50061);
   h5__3->SetBinError(22,17.27452);
   h5__3->SetBinError(23,17.12829);
   h5__3->SetBinError(24,17.58711);
   h5__3->SetBinError(25,16.84248);
   h5__3->SetBinError(26,16.47524);
   h5__3->SetBinError(27,16.30306);
   h5__3->SetBinError(28,15.5241);
   h5__3->SetBinError(29,15.05417);
   h5__3->SetBinError(30,15.7554);
   h5__3->SetBinError(31,15.55351);
   h5__3->SetBinError(32,16.9084);
   h5__3->SetBinError(33,16.9061);
   h5__3->SetBinError(34,15.91927);
   h5__3->SetBinError(35,15.2794);
   h5__3->SetBinError(36,15.28124);
   h5__3->SetBinError(37,14.98635);
   h5__3->SetBinError(38,14.31997);
   h5__3->SetBinError(39,14.8013);
   h5__3->SetBinError(40,13.95274);
   h5__3->SetMinimum(0);
   h5__3->SetMaximum(406.0696);
   h5__3->SetEntries(11965);
   h5__3->SetStats(0);
   h5__3->SetLineWidth(3);
   h5__3->SetMarkerStyle(0);
   h5__3->SetMarkerSize(0.5);
   h5__3->GetXaxis()->SetTitle("cos#it{#theta}_{#psi}");
   h5__3->GetXaxis()->SetNdivisions(505);
   h5__3->GetXaxis()->SetLabelFont(132);
   h5__3->GetXaxis()->SetLabelOffset(0.01);
   h5__3->GetXaxis()->SetLabelSize(0.06);
   h5__3->GetXaxis()->SetTitleSize(0.072);
   h5__3->GetXaxis()->SetTitleOffset(0.95);
   h5__3->GetXaxis()->SetTitleFont(132);
   h5__3->GetYaxis()->SetTitle("Yield/(0.05)");
   h5__3->GetYaxis()->SetLabelFont(132);
   h5__3->GetYaxis()->SetLabelOffset(0.01);
   h5__3->GetYaxis()->SetLabelSize(0.06);
   h5__3->GetYaxis()->SetTitleSize(0.072);
   h5__3->GetYaxis()->SetTitleOffset(1.05);
   h5__3->GetYaxis()->SetTitleFont(132);
   h5__3->GetZaxis()->SetLabelFont(132);
   h5__3->GetZaxis()->SetLabelSize(0.06);
   h5__3->GetZaxis()->SetTitleSize(0.072);
   h5__3->GetZaxis()->SetTitleOffset(1);
   h5__3->GetZaxis()->SetTitleFont(132);
   h5__3->Draw("e");
   
   Double_t Graph_from_h6_fx3[25] = {
   -0.96,
   -0.88,
   -0.8,
   -0.72,
   -0.64,
   -0.56,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   -3.469447e-17,
   0.08,
   0.16,
   0.24,
   0.32,
   0.4,
   0.48,
   0.56,
   0.64,
   0.72,
   0.8,
   0.88,
   0.96};
   Double_t Graph_from_h6_fy3[25] = {
   186.0863,
   204.2984,
   213.9869,
   225.2442,
   236.7451,
   245.3412,
   246.8444,
   253.7507,
   255.2151,
   253.4,
   264.8708,
   262.5916,
   257.3361,
   268.239,
   264.7508,
   257.9087,
   253.2908,
   252.1807,
   250.8819,
   242.027,
   228.4436,
   223.2036,
   217.0057,
   202.5414,
   185.1962};
   TGraph *graph = new TGraph(25,Graph_from_h6_fx3,Graph_from_h6_fy3);
   graph->SetName("Graph_from_h6");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_h63 = new TH1F("Graph_Graph_from_h63","",100,-1.152,1.152);
   Graph_Graph_from_h63->SetMinimum(176.8919);
   Graph_Graph_from_h63->SetMaximum(276.5433);
   Graph_Graph_from_h63->SetDirectory(0);
   Graph_Graph_from_h63->SetStats(0);
   Graph_Graph_from_h63->SetMarkerStyle(20);
   Graph_Graph_from_h63->SetMarkerSize(0.5);
   Graph_Graph_from_h63->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_h63->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_h63->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h63->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h63->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h63->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_h63->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_h63->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_h63->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h63->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h63->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h63->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_h63->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_h63->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_h63->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h63->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h63->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_h63->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_h63);
   
   graph->Draw(",c");
   
   Double_t Graph_from_hh6_fx4[25] = {
   -0.96,
   -0.88,
   -0.8,
   -0.72,
   -0.64,
   -0.56,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   -3.469447e-17,
   0.08,
   0.16,
   0.24,
   0.32,
   0.4,
   0.48,
   0.56,
   0.64,
   0.72,
   0.8,
   0.88,
   0.96};
   Double_t Graph_from_hh6_fy4[25] = {
   187.6452,
   205.478,
   214.7462,
   225.6977,
   236.9542,
   245.2272,
   246.6097,
   253.2963,
   254.5893,
   252.6884,
   264.0717,
   261.8211,
   256.4518,
   267.3694,
   263.9684,
   257.2781,
   252.6775,
   251.7152,
   250.5832,
   241.9054,
   228.6676,
   223.7041,
   217.7801,
   203.6769,
   186.7774};
   graph = new TGraph(25,Graph_from_hh6_fx4,Graph_from_hh6_fy4);
   graph->SetName("Graph_from_hh6");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_hh64 = new TH1F("Graph_Graph_from_hh64","",100,-1.152,1.152);
   Graph_Graph_from_hh64->SetMinimum(178.7182);
   Graph_Graph_from_hh64->SetMaximum(275.4287);
   Graph_Graph_from_hh64->SetDirectory(0);
   Graph_Graph_from_hh64->SetStats(0);
   Graph_Graph_from_hh64->SetMarkerStyle(20);
   Graph_Graph_from_hh64->SetMarkerSize(0.5);
   Graph_Graph_from_hh64->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_hh64->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_hh64->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_hh64->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_hh64->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_hh64->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_hh64->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_hh64->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_hh64->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_hh64->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_hh64->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_hh64->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_hh64->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_hh64->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_hh64->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_hh64->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_hh64->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_hh64->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_hh64);
   
   graph->Draw(",c");
   
   TH1F *h5__4 = new TH1F("h5__4","",40,-1,1);
   h5__4->SetBinContent(1,195.0946);
   h5__4->SetBinContent(2,177.5375);
   h5__4->SetBinContent(3,228.395);
   h5__4->SetBinContent(4,208.0361);
   h5__4->SetBinContent(5,229.1965);
   h5__4->SetBinContent(6,227.5806);
   h5__4->SetBinContent(7,237.8108);
   h5__4->SetBinContent(8,219.2314);
   h5__4->SetBinContent(9,238.6787);
   h5__4->SetBinContent(10,269.5948);
   h5__4->SetBinContent(11,237.223);
   h5__4->SetBinContent(12,250.7907);
   h5__4->SetBinContent(13,252.9592);
   h5__4->SetBinContent(14,265.4045);
   h5__4->SetBinContent(15,249.4985);
   h5__4->SetBinContent(16,272.3232);
   h5__4->SetBinContent(17,231.2755);
   h5__4->SetBinContent(18,275.2083);
   h5__4->SetBinContent(19,265.7127);
   h5__4->SetBinContent(20,290.0497);
   h5__4->SetBinContent(21,253.1388);
   h5__4->SetBinContent(22,269.8514);
   h5__4->SetBinContent(23,270.6955);
   h5__4->SetBinContent(24,285.074);
   h5__4->SetBinContent(25,260.9104);
   h5__4->SetBinContent(26,249.9598);
   h5__4->SetBinContent(27,244.662);
   h5__4->SetBinContent(28,221.5359);
   h5__4->SetBinContent(29,208.8231);
   h5__4->SetBinContent(30,231.1084);
   h5__4->SetBinContent(31,224.089);
   h5__4->SetBinContent(32,265.1293);
   h5__4->SetBinContent(33,266.0929);
   h5__4->SetBinContent(34,234.9869);
   h5__4->SetBinContent(35,217.9172);
   h5__4->SetBinContent(36,216.2176);
   h5__4->SetBinContent(37,207.9083);
   h5__4->SetBinContent(38,190.8748);
   h5__4->SetBinContent(39,203.8986);
   h5__4->SetBinContent(40,177.7333);
   h5__4->SetBinError(1,14.44766);
   h5__4->SetBinError(2,13.90083);
   h5__4->SetBinError(3,15.71347);
   h5__4->SetBinError(4,15.06801);
   h5__4->SetBinError(5,15.70675);
   h5__4->SetBinError(6,15.63059);
   h5__4->SetBinError(7,16.05458);
   h5__4->SetBinError(8,15.33703);
   h5__4->SetBinError(9,16.10074);
   h5__4->SetBinError(10,17.12703);
   h5__4->SetBinError(11,16.18884);
   h5__4->SetBinError(12,16.43665);
   h5__4->SetBinError(13,16.50407);
   h5__4->SetBinError(14,16.96958);
   h5__4->SetBinError(15,16.55423);
   h5__4->SetBinError(16,17.24024);
   h5__4->SetBinError(17,16.01689);
   h5__4->SetBinError(18,17.29984);
   h5__4->SetBinError(19,16.9379);
   h5__4->SetBinError(20,17.64248);
   h5__4->SetBinError(21,16.50061);
   h5__4->SetBinError(22,17.27452);
   h5__4->SetBinError(23,17.12829);
   h5__4->SetBinError(24,17.58711);
   h5__4->SetBinError(25,16.84248);
   h5__4->SetBinError(26,16.47524);
   h5__4->SetBinError(27,16.30306);
   h5__4->SetBinError(28,15.5241);
   h5__4->SetBinError(29,15.05417);
   h5__4->SetBinError(30,15.7554);
   h5__4->SetBinError(31,15.55351);
   h5__4->SetBinError(32,16.9084);
   h5__4->SetBinError(33,16.9061);
   h5__4->SetBinError(34,15.91927);
   h5__4->SetBinError(35,15.2794);
   h5__4->SetBinError(36,15.28124);
   h5__4->SetBinError(37,14.98635);
   h5__4->SetBinError(38,14.31997);
   h5__4->SetBinError(39,14.8013);
   h5__4->SetBinError(40,13.95274);
   h5__4->SetMinimum(0);
   h5__4->SetMaximum(406.0696);
   h5__4->SetEntries(11965);
   h5__4->SetStats(0);
   h5__4->SetLineWidth(3);
   h5__4->SetMarkerStyle(0);
   h5__4->SetMarkerSize(0.5);
   h5__4->GetXaxis()->SetTitle("cos#it{#theta}_{#psi}");
   h5__4->GetXaxis()->SetNdivisions(505);
   h5__4->GetXaxis()->SetLabelFont(132);
   h5__4->GetXaxis()->SetLabelOffset(0.01);
   h5__4->GetXaxis()->SetLabelSize(0.06);
   h5__4->GetXaxis()->SetTitleSize(0.072);
   h5__4->GetXaxis()->SetTitleOffset(0.95);
   h5__4->GetXaxis()->SetTitleFont(132);
   h5__4->GetYaxis()->SetTitle("Yield/(0.05)");
   h5__4->GetYaxis()->SetLabelFont(132);
   h5__4->GetYaxis()->SetLabelOffset(0.01);
   h5__4->GetYaxis()->SetLabelSize(0.06);
   h5__4->GetYaxis()->SetTitleSize(0.072);
   h5__4->GetYaxis()->SetTitleOffset(1.05);
   h5__4->GetYaxis()->SetTitleFont(132);
   h5__4->GetZaxis()->SetLabelFont(132);
   h5__4->GetZaxis()->SetLabelSize(0.06);
   h5__4->GetZaxis()->SetTitleSize(0.072);
   h5__4->GetZaxis()->SetTitleOffset(1);
   h5__4->GetZaxis()->SetTitleFont(132);
   h5__4->Draw("e,same");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig8c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig8c()
{
//=========Macro generated from canvas: c/
//=========  (Tue Nov 18 23:25:53 2025) by ROOT version 6.26/06
   TCanvas *c = new TCanvas("c", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-4.31969,-97.86925,3.534292,477.8322);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.15);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.08);
   c->SetBottomMargin(0.17);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(3);
   c->SetFrameBorderMode(0);
   
   TH1F *h7__5 = new TH1F("h7__5","",40,-3.141593,3.141593);
   h7__5->SetBinContent(1,246.5727);
   h7__5->SetBinContent(2,228.7632);
   h7__5->SetBinContent(3,219.2737);
   h7__5->SetBinContent(4,207.8975);
   h7__5->SetBinContent(5,188.443);
   h7__5->SetBinContent(6,198.5664);
   h7__5->SetBinContent(7,202.2369);
   h7__5->SetBinContent(8,188.5568);
   h7__5->SetBinContent(9,175.6913);
   h7__5->SetBinContent(10,235.6028);
   h7__5->SetBinContent(11,214.6494);
   h7__5->SetBinContent(12,248.2777);
   h7__5->SetBinContent(13,275.1935);
   h7__5->SetBinContent(14,241.2134);
   h7__5->SetBinContent(15,257.7515);
   h7__5->SetBinContent(16,308.4115);
   h7__5->SetBinContent(17,278.1313);
   h7__5->SetBinContent(18,304.075);
   h7__5->SetBinContent(19,261.004);
   h7__5->SetBinContent(20,248.7285);
   h7__5->SetBinContent(21,269.0447);
   h7__5->SetBinContent(22,226.4134);
   h7__5->SetBinContent(23,229.0452);
   h7__5->SetBinContent(24,214.9966);
   h7__5->SetBinContent(25,195.0071);
   h7__5->SetBinContent(26,187.3709);
   h7__5->SetBinContent(27,203.3931);
   h7__5->SetBinContent(28,224.4029);
   h7__5->SetBinContent(29,216.9646);
   h7__5->SetBinContent(30,244.1771);
   h7__5->SetBinContent(31,234.901);
   h7__5->SetBinContent(32,214.9866);
   h7__5->SetBinContent(33,251.556);
   h7__5->SetBinContent(34,250.9625);
   h7__5->SetBinContent(35,285.8801);
   h7__5->SetBinContent(36,300.0502);
   h7__5->SetBinContent(37,274.5348);
   h7__5->SetBinContent(38,264.811);
   h7__5->SetBinContent(39,241.9468);
   h7__5->SetBinContent(40,262.7242);
   h7__5->SetBinError(1,16.41658);
   h7__5->SetBinError(2,15.74037);
   h7__5->SetBinError(3,15.49259);
   h7__5->SetBinError(4,15.13661);
   h7__5->SetBinError(5,14.4536);
   h7__5->SetBinError(6,14.70013);
   h7__5->SetBinError(7,14.97941);
   h7__5->SetBinError(8,14.49862);
   h7__5->SetBinError(9,14.03265);
   h7__5->SetBinError(10,15.9984);
   h7__5->SetBinError(11,15.12174);
   h7__5->SetBinError(12,16.26052);
   h7__5->SetBinError(13,17.12952);
   h7__5->SetBinError(14,16.15936);
   h7__5->SetBinError(15,16.67192);
   h7__5->SetBinError(16,18.11197);
   h7__5->SetBinError(17,17.26095);
   h7__5->SetBinError(18,18.10272);
   h7__5->SetBinError(19,16.93499);
   h7__5->SetBinError(20,16.36688);
   h7__5->SetBinError(21,16.97244);
   h7__5->SetBinError(22,15.88116);
   h7__5->SetBinError(23,15.82111);
   h7__5->SetBinError(24,15.3828);
   h7__5->SetBinError(25,14.48614);
   h7__5->SetBinError(26,14.39355);
   h7__5->SetBinError(27,14.84661);
   h7__5->SetBinError(28,15.54477);
   h7__5->SetBinError(29,15.24303);
   h7__5->SetBinError(30,16.27268);
   h7__5->SetBinError(31,15.87368);
   h7__5->SetBinError(32,15.30809);
   h7__5->SetBinError(33,16.611);
   h7__5->SetBinError(34,16.48219);
   h7__5->SetBinError(35,17.44995);
   h7__5->SetBinError(36,17.91549);
   h7__5->SetBinError(37,17.17318);
   h7__5->SetBinError(38,16.82047);
   h7__5->SetBinError(39,16.2264);
   h7__5->SetBinError(40,16.76678);
   h7__5->SetMinimum(0);
   h7__5->SetMaximum(431.7761);
   h7__5->SetEntries(11965);
   h7__5->SetStats(0);
   h7__5->SetLineWidth(3);
   h7__5->SetMarkerStyle(0);
   h7__5->SetMarkerSize(0.5);
   h7__5->GetXaxis()->SetTitle("#it{#phi}_{#it{#mu}} [rad]");
   h7__5->GetXaxis()->SetNdivisions(505);
   h7__5->GetXaxis()->SetLabelFont(132);
   h7__5->GetXaxis()->SetLabelOffset(0.01);
   h7__5->GetXaxis()->SetLabelSize(0.06);
   h7__5->GetXaxis()->SetTitleSize(0.072);
   h7__5->GetXaxis()->SetTitleOffset(0.95);
   h7__5->GetXaxis()->SetTitleFont(132);
   h7__5->GetYaxis()->SetTitle("Yield/(0.16 rad)");
   h7__5->GetYaxis()->SetLabelFont(132);
   h7__5->GetYaxis()->SetLabelOffset(0.01);
   h7__5->GetYaxis()->SetLabelSize(0.06);
   h7__5->GetYaxis()->SetTitleSize(0.072);
   h7__5->GetYaxis()->SetTitleOffset(1.05);
   h7__5->GetYaxis()->SetTitleFont(132);
   h7__5->GetZaxis()->SetLabelFont(132);
   h7__5->GetZaxis()->SetLabelSize(0.06);
   h7__5->GetZaxis()->SetTitleSize(0.072);
   h7__5->GetZaxis()->SetTitleOffset(1);
   h7__5->GetZaxis()->SetTitleFont(132);
   h7__5->Draw("e");
   
   Double_t Graph_from_h8_fx5[25] = {
   -3.015929,
   -2.764602,
   -2.513274,
   -2.261947,
   -2.010619,
   -1.759292,
   -1.507964,
   -1.256637,
   -1.00531,
   -0.7539822,
   -0.5026548,
   -0.2513274,
   2.775558e-16,
   0.2513274,
   0.5026548,
   0.7539822,
   1.00531,
   1.256637,
   1.507964,
   1.759292,
   2.010619,
   2.261947,
   2.513274,
   2.764602,
   3.015929};
   Double_t Graph_from_h8_fy5[25] = {
   236.6594,
   215.6105,
   210.1805,
   206.0787,
   207.6695,
   217.1582,
   236.312,
   249.7209,
   264.3945,
   279.7822,
   268.5372,
   268.2408,
   240.654,
   224.0952,
   212.1402,
   207.5348,
   201.0549,
   215.1758,
   230.5624,
   237.9044,
   262.4691,
   265.1755,
   271.6678,
   268.864,
   253.7383};
   TGraph *graph = new TGraph(25,Graph_from_h8_fx5,Graph_from_h8_fy5);
   graph->SetName("Graph_from_h8");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_h85 = new TH1F("Graph_Graph_from_h85","",100,-3.619115,3.619115);
   Graph_Graph_from_h85->SetMinimum(193.1822);
   Graph_Graph_from_h85->SetMaximum(287.6549);
   Graph_Graph_from_h85->SetDirectory(0);
   Graph_Graph_from_h85->SetStats(0);
   Graph_Graph_from_h85->SetMarkerStyle(20);
   Graph_Graph_from_h85->SetMarkerSize(0.5);
   Graph_Graph_from_h85->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_h85->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_h85->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h85->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h85->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h85->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_h85->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_h85->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_h85->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_h85->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h85->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h85->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_h85->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_h85->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_h85->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_h85->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_h85->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_h85->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_h85);
   
   graph->Draw(",c");
   
   Double_t Graph_from_hh8_fx6[25] = {
   -3.015929,
   -2.764602,
   -2.513274,
   -2.261947,
   -2.010619,
   -1.759292,
   -1.507964,
   -1.256637,
   -1.00531,
   -0.7539822,
   -0.5026548,
   -0.2513274,
   2.775558e-16,
   0.2513274,
   0.5026548,
   0.7539822,
   1.00531,
   1.256637,
   1.507964,
   1.759292,
   2.010619,
   2.261947,
   2.513274,
   2.764602,
   3.015929};
   Double_t Graph_from_hh8_fy6[25] = {
   236.2907,
   215.3201,
   209.9235,
   205.9536,
   207.7374,
   217.3343,
   236.6537,
   250.0456,
   264.7039,
   279.9932,
   268.5763,
   268.0976,
   240.2891,
   223.7505,
   211.8296,
   207.3778,
   201.0182,
   215.2818,
   230.8006,
   238.1982,
   262.829,
   265.3969,
   271.7253,
   268.7953,
   253.4585};
   graph = new TGraph(25,Graph_from_hh8_fx6,Graph_from_hh8_fy6);
   graph->SetName("Graph_from_hh8");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_hh86 = new TH1F("Graph_Graph_from_hh86","",100,-3.619115,3.619115);
   Graph_Graph_from_hh86->SetMinimum(193.1207);
   Graph_Graph_from_hh86->SetMaximum(287.8907);
   Graph_Graph_from_hh86->SetDirectory(0);
   Graph_Graph_from_hh86->SetStats(0);
   Graph_Graph_from_hh86->SetMarkerStyle(20);
   Graph_Graph_from_hh86->SetMarkerSize(0.5);
   Graph_Graph_from_hh86->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_hh86->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_hh86->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_hh86->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_hh86->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_hh86->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_hh86->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_hh86->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_hh86->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_hh86->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_hh86->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_hh86->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_hh86->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_hh86->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_hh86->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_hh86->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_hh86->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_hh86->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_hh86);
   
   graph->Draw(",c");
   
   TH1F *h7__6 = new TH1F("h7__6","",40,-3.141593,3.141593);
   h7__6->SetBinContent(1,246.5727);
   h7__6->SetBinContent(2,228.7632);
   h7__6->SetBinContent(3,219.2737);
   h7__6->SetBinContent(4,207.8975);
   h7__6->SetBinContent(5,188.443);
   h7__6->SetBinContent(6,198.5664);
   h7__6->SetBinContent(7,202.2369);
   h7__6->SetBinContent(8,188.5568);
   h7__6->SetBinContent(9,175.6913);
   h7__6->SetBinContent(10,235.6028);
   h7__6->SetBinContent(11,214.6494);
   h7__6->SetBinContent(12,248.2777);
   h7__6->SetBinContent(13,275.1935);
   h7__6->SetBinContent(14,241.2134);
   h7__6->SetBinContent(15,257.7515);
   h7__6->SetBinContent(16,308.4115);
   h7__6->SetBinContent(17,278.1313);
   h7__6->SetBinContent(18,304.075);
   h7__6->SetBinContent(19,261.004);
   h7__6->SetBinContent(20,248.7285);
   h7__6->SetBinContent(21,269.0447);
   h7__6->SetBinContent(22,226.4134);
   h7__6->SetBinContent(23,229.0452);
   h7__6->SetBinContent(24,214.9966);
   h7__6->SetBinContent(25,195.0071);
   h7__6->SetBinContent(26,187.3709);
   h7__6->SetBinContent(27,203.3931);
   h7__6->SetBinContent(28,224.4029);
   h7__6->SetBinContent(29,216.9646);
   h7__6->SetBinContent(30,244.1771);
   h7__6->SetBinContent(31,234.901);
   h7__6->SetBinContent(32,214.9866);
   h7__6->SetBinContent(33,251.556);
   h7__6->SetBinContent(34,250.9625);
   h7__6->SetBinContent(35,285.8801);
   h7__6->SetBinContent(36,300.0502);
   h7__6->SetBinContent(37,274.5348);
   h7__6->SetBinContent(38,264.811);
   h7__6->SetBinContent(39,241.9468);
   h7__6->SetBinContent(40,262.7242);
   h7__6->SetBinError(1,16.41658);
   h7__6->SetBinError(2,15.74037);
   h7__6->SetBinError(3,15.49259);
   h7__6->SetBinError(4,15.13661);
   h7__6->SetBinError(5,14.4536);
   h7__6->SetBinError(6,14.70013);
   h7__6->SetBinError(7,14.97941);
   h7__6->SetBinError(8,14.49862);
   h7__6->SetBinError(9,14.03265);
   h7__6->SetBinError(10,15.9984);
   h7__6->SetBinError(11,15.12174);
   h7__6->SetBinError(12,16.26052);
   h7__6->SetBinError(13,17.12952);
   h7__6->SetBinError(14,16.15936);
   h7__6->SetBinError(15,16.67192);
   h7__6->SetBinError(16,18.11197);
   h7__6->SetBinError(17,17.26095);
   h7__6->SetBinError(18,18.10272);
   h7__6->SetBinError(19,16.93499);
   h7__6->SetBinError(20,16.36688);
   h7__6->SetBinError(21,16.97244);
   h7__6->SetBinError(22,15.88116);
   h7__6->SetBinError(23,15.82111);
   h7__6->SetBinError(24,15.3828);
   h7__6->SetBinError(25,14.48614);
   h7__6->SetBinError(26,14.39355);
   h7__6->SetBinError(27,14.84661);
   h7__6->SetBinError(28,15.54477);
   h7__6->SetBinError(29,15.24303);
   h7__6->SetBinError(30,16.27268);
   h7__6->SetBinError(31,15.87368);
   h7__6->SetBinError(32,15.30809);
   h7__6->SetBinError(33,16.611);
   h7__6->SetBinError(34,16.48219);
   h7__6->SetBinError(35,17.44995);
   h7__6->SetBinError(36,17.91549);
   h7__6->SetBinError(37,17.17318);
   h7__6->SetBinError(38,16.82047);
   h7__6->SetBinError(39,16.2264);
   h7__6->SetBinError(40,16.76678);
   h7__6->SetMinimum(0);
   h7__6->SetMaximum(431.7761);
   h7__6->SetEntries(11965);
   h7__6->SetStats(0);
   h7__6->SetLineWidth(3);
   h7__6->SetMarkerStyle(0);
   h7__6->SetMarkerSize(0.5);
   h7__6->GetXaxis()->SetTitle("#it{#phi}_{#it{#mu}} [rad]");
   h7__6->GetXaxis()->SetNdivisions(505);
   h7__6->GetXaxis()->SetLabelFont(132);
   h7__6->GetXaxis()->SetLabelOffset(0.01);
   h7__6->GetXaxis()->SetLabelSize(0.06);
   h7__6->GetXaxis()->SetTitleSize(0.072);
   h7__6->GetXaxis()->SetTitleOffset(0.95);
   h7__6->GetXaxis()->SetTitleFont(132);
   h7__6->GetYaxis()->SetTitle("Yield/(0.16 rad)");
   h7__6->GetYaxis()->SetLabelFont(132);
   h7__6->GetYaxis()->SetLabelOffset(0.01);
   h7__6->GetYaxis()->SetLabelSize(0.06);
   h7__6->GetYaxis()->SetTitleSize(0.072);
   h7__6->GetYaxis()->SetTitleOffset(1.05);
   h7__6->GetYaxis()->SetTitleFont(132);
   h7__6->GetZaxis()->SetLabelFont(132);
   h7__6->GetZaxis()->SetLabelSize(0.06);
   h7__6->GetZaxis()->SetTitleSize(0.072);
   h7__6->GetZaxis()->SetTitleOffset(1);
   h7__6->GetZaxis()->SetTitleFont(132);
   h7__6->Draw("e,same");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig9a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig9a()
{
//=========Macro generated from canvas: c1/
//=========  (Tue Nov 18 23:33:11 2025) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0.3822597,-540.3298,1.656882,2638.081);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.2);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.17);
   c1->SetFrameLineWidth(3);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(3);
   c1->SetFrameBorderMode(0);
   
   TH1F *m1__1 = new TH1F("m1__1","",40,0.6371842,1.593151);
   m1__1->SetBinContent(1,9.798468);
   m1__1->SetBinContent(2,22.80566);
   m1__1->SetBinContent(3,61.82784);
   m1__1->SetBinContent(4,56.14189);
   m1__1->SetBinContent(5,81.24686);
   m1__1->SetBinContent(6,109.487);
   m1__1->SetBinContent(7,137.9454);
   m1__1->SetBinContent(8,219.9462);
   m1__1->SetBinContent(9,375.1718);
   m1__1->SetBinContent(10,951.0757);
   m1__1->SetBinContent(11,1986.506);
   m1__1->SetBinContent(12,1294.93);
   m1__1->SetBinContent(13,579.8372);
   m1__1->SetBinContent(14,333.0029);
   m1__1->SetBinContent(15,242.5909);
   m1__1->SetBinContent(16,178.2314);
   m1__1->SetBinContent(17,147.2004);
   m1__1->SetBinContent(18,166.8776);
   m1__1->SetBinContent(19,127.5047);
   m1__1->SetBinContent(20,108.2093);
   m1__1->SetBinContent(21,114.1781);
   m1__1->SetBinContent(22,108.5091);
   m1__1->SetBinContent(23,96.06096);
   m1__1->SetBinContent(24,130.2214);
   m1__1->SetBinContent(25,121.1447);
   m1__1->SetBinContent(26,120.1851);
   m1__1->SetBinContent(27,107.5693);
   m1__1->SetBinContent(28,141.8074);
   m1__1->SetBinContent(29,143.9401);
   m1__1->SetBinContent(30,159.588);
   m1__1->SetBinContent(31,191.3408);
   m1__1->SetBinContent(32,203.2308);
   m1__1->SetBinContent(33,186.9948);
   m1__1->SetBinContent(34,183.9684);
   m1__1->SetBinContent(35,127.5174);
   m1__1->SetBinContent(36,76.46984);
   m1__1->SetBinContent(37,45.89542);
   m1__1->SetBinContent(38,41.72733);
   m1__1->SetBinContent(39,20.67519);
   m1__1->SetBinContent(40,10.84662);
   m1__1->SetBinError(1,3.347981);
   m1__1->SetBinError(2,5.246441);
   m1__1->SetBinError(3,8.243257);
   m1__1->SetBinError(4,8.144754);
   m1__1->SetBinError(5,9.368704);
   m1__1->SetBinError(6,10.96123);
   m1__1->SetBinError(7,12.18366);
   m1__1->SetBinError(8,15.47483);
   m1__1->SetBinError(9,19.88875);
   m1__1->SetBinError(10,31.59289);
   m1__1->SetBinError(11,45.39663);
   m1__1->SetBinError(12,36.67477);
   m1__1->SetBinError(13,24.66583);
   m1__1->SetBinError(14,18.98237);
   m1__1->SetBinError(15,16.33874);
   m1__1->SetBinError(16,13.96183);
   m1__1->SetBinError(17,12.84254);
   m1__1->SetBinError(18,13.57513);
   m1__1->SetBinError(19,12.06138);
   m1__1->SetBinError(20,11.29098);
   m1__1->SetBinError(21,11.79905);
   m1__1->SetBinError(22,11.29621);
   m1__1->SetBinError(23,10.82086);
   m1__1->SetBinError(24,12.30046);
   m1__1->SetBinError(25,12.13402);
   m1__1->SetBinError(26,11.87816);
   m1__1->SetBinError(27,11.10833);
   m1__1->SetBinError(28,12.70844);
   m1__1->SetBinError(29,12.66529);
   m1__1->SetBinError(30,13.41974);
   m1__1->SetBinError(31,14.81609);
   m1__1->SetBinError(32,14.93665);
   m1__1->SetBinError(33,14.54437);
   m1__1->SetBinError(34,14.35697);
   m1__1->SetBinError(35,12.09194);
   m1__1->SetBinError(36,9.431997);
   m1__1->SetBinError(37,7.381925);
   m1__1->SetBinError(38,7.343325);
   m1__1->SetBinError(39,5.283661);
   m1__1->SetBinError(40,3.989607);
   m1__1->SetMinimum(0);
   m1__1->SetMaximum(2383.808);
   m1__1->SetEntries(11965);
   m1__1->SetStats(0);
   m1__1->SetLineWidth(3);
   m1__1->SetMarkerStyle(0);
   m1__1->SetMarkerSize(100);
   m1__1->GetXaxis()->SetTitle("#it{m}_{#it{K}#it{#pi}} [GeV/#it{c}^{2}]");
   m1__1->GetXaxis()->SetNdivisions(505);
   m1__1->GetXaxis()->SetLabelFont(132);
   m1__1->GetXaxis()->SetLabelOffset(0.01);
   m1__1->GetXaxis()->SetLabelSize(0.06);
   m1__1->GetXaxis()->SetTitleSize(0.072);
   m1__1->GetXaxis()->SetTitleOffset(0.95);
   m1__1->GetXaxis()->SetTitleFont(132);
   m1__1->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m1__1->GetYaxis()->SetLabelFont(132);
   m1__1->GetYaxis()->SetLabelOffset(0.01);
   m1__1->GetYaxis()->SetLabelSize(0.06);
   m1__1->GetYaxis()->SetTitleSize(0.072);
   m1__1->GetYaxis()->SetTitleOffset(1.3);
   m1__1->GetYaxis()->SetTitleFont(132);
   m1__1->GetZaxis()->SetLabelFont(132);
   m1__1->GetZaxis()->SetLabelSize(0.06);
   m1__1->GetZaxis()->SetTitleSize(0.072);
   m1__1->GetZaxis()->SetTitleOffset(1);
   m1__1->GetZaxis()->SetTitleFont(132);
   m1__1->Draw("e");
   
   Double_t Graph_from_m2_fx1[80] = {
   0.643159,
   0.6551086,
   0.6670581,
   0.6790077,
   0.6909573,
   0.7029069,
   0.7148565,
   0.7268061,
   0.7387557,
   0.7507052,
   0.7626548,
   0.7746044,
   0.786554,
   0.7985036,
   0.8104532,
   0.8224028,
   0.8343523,
   0.8463019,
   0.8582515,
   0.8702011,
   0.8821507,
   0.8941003,
   0.9060498,
   0.9179994,
   0.929949,
   0.9418986,
   0.9538482,
   0.9657978,
   0.9777474,
   0.9896969,
   1.001647,
   1.013596,
   1.025546,
   1.037495,
   1.049445,
   1.061394,
   1.073344,
   1.085294,
   1.097243,
   1.109193,
   1.121142,
   1.133092,
   1.145042,
   1.156991,
   1.168941,
   1.18089,
   1.19284,
   1.204789,
   1.216739,
   1.228689,
   1.240638,
   1.252588,
   1.264537,
   1.276487,
   1.288437,
   1.300386,
   1.312336,
   1.324285,
   1.336235,
   1.348185,
   1.360134,
   1.372084,
   1.384033,
   1.395983,
   1.407932,
   1.419882,
   1.431832,
   1.443781,
   1.455731,
   1.46768,
   1.47963,
   1.49158,
   1.503529,
   1.515479,
   1.527428,
   1.539378,
   1.551327,
   1.563277,
   1.575227,
   1.587176};
   Double_t Graph_from_m2_fy1[80] = {
   6.905246,
   14.34663,
   20.96973,
   28.02747,
   36.7377,
   45.83683,
   53.38255,
   60.08377,
   66.33647,
   77.57923,
   88.84243,
   103.2848,
   115.2991,
   141.9986,
   190.7867,
   240.9528,
   323.5454,
   484.0415,
   735.6966,
   1236.168,
   1803.649,
   2010.479,
   1517.229,
   1031.251,
   712.0242,
   516.3298,
   399.4921,
   323.7193,
   278.3068,
   237.3561,
   214.5016,
   191.08,
   177.9483,
   164.0838,
   156.3115,
   141.3966,
   138.496,
   137.5913,
   129.12,
   128.4656,
   120.6796,
   119.9649,
   115.0246,
   113.6488,
   111.4121,
   111.1588,
   112.2884,
   113.2946,
   111.7253,
   112.1671,
   112.3997,
   111.8264,
   114.9984,
   115.406,
   116.6242,
   117.8932,
   122.4754,
   126.6355,
   131.5045,
   135.6483,
   145.249,
   160.6402,
   170.45,
   192.7845,
   201.5587,
   214.1261,
   205.1931,
   180.039,
   149.6158,
   124.5265,
   100.9535,
   83.34727,
   68.45728,
   56.41091,
   47.29164,
   38.86614,
   31.59349,
   23.81003,
   16.39168,
   6.685124};
   TGraph *graph = new TGraph(80,Graph_from_m2_fx1,Graph_from_m2_fy1);
   graph->SetName("Graph_from_m2");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(8);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_m21 = new TH1F("Graph_Graph_from_m21","",100,0.5487572,1.681578);
   Graph_Graph_from_m21->SetMinimum(6.016612);
   Graph_Graph_from_m21->SetMaximum(2210.859);
   Graph_Graph_from_m21->SetDirectory(0);
   Graph_Graph_from_m21->SetStats(0);
   Graph_Graph_from_m21->SetMarkerStyle(20);
   Graph_Graph_from_m21->SetMarkerSize(0.5);
   Graph_Graph_from_m21->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_m21->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_m21->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m21->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m21->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m21->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_m21->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_m21->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_m21->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m21->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m21->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m21->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_m21->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_m21->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_m21->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m21->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m21->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_m21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_m21);
   
   graph->Draw(",c");
   
   TH1F *m1__2 = new TH1F("m1__2","",40,0.6371842,1.593151);
   m1__2->SetBinContent(1,9.798468);
   m1__2->SetBinContent(2,22.80566);
   m1__2->SetBinContent(3,61.82784);
   m1__2->SetBinContent(4,56.14189);
   m1__2->SetBinContent(5,81.24686);
   m1__2->SetBinContent(6,109.487);
   m1__2->SetBinContent(7,137.9454);
   m1__2->SetBinContent(8,219.9462);
   m1__2->SetBinContent(9,375.1718);
   m1__2->SetBinContent(10,951.0757);
   m1__2->SetBinContent(11,1986.506);
   m1__2->SetBinContent(12,1294.93);
   m1__2->SetBinContent(13,579.8372);
   m1__2->SetBinContent(14,333.0029);
   m1__2->SetBinContent(15,242.5909);
   m1__2->SetBinContent(16,178.2314);
   m1__2->SetBinContent(17,147.2004);
   m1__2->SetBinContent(18,166.8776);
   m1__2->SetBinContent(19,127.5047);
   m1__2->SetBinContent(20,108.2093);
   m1__2->SetBinContent(21,114.1781);
   m1__2->SetBinContent(22,108.5091);
   m1__2->SetBinContent(23,96.06096);
   m1__2->SetBinContent(24,130.2214);
   m1__2->SetBinContent(25,121.1447);
   m1__2->SetBinContent(26,120.1851);
   m1__2->SetBinContent(27,107.5693);
   m1__2->SetBinContent(28,141.8074);
   m1__2->SetBinContent(29,143.9401);
   m1__2->SetBinContent(30,159.588);
   m1__2->SetBinContent(31,191.3408);
   m1__2->SetBinContent(32,203.2308);
   m1__2->SetBinContent(33,186.9948);
   m1__2->SetBinContent(34,183.9684);
   m1__2->SetBinContent(35,127.5174);
   m1__2->SetBinContent(36,76.46984);
   m1__2->SetBinContent(37,45.89542);
   m1__2->SetBinContent(38,41.72733);
   m1__2->SetBinContent(39,20.67519);
   m1__2->SetBinContent(40,10.84662);
   m1__2->SetBinError(1,3.347981);
   m1__2->SetBinError(2,5.246441);
   m1__2->SetBinError(3,8.243257);
   m1__2->SetBinError(4,8.144754);
   m1__2->SetBinError(5,9.368704);
   m1__2->SetBinError(6,10.96123);
   m1__2->SetBinError(7,12.18366);
   m1__2->SetBinError(8,15.47483);
   m1__2->SetBinError(9,19.88875);
   m1__2->SetBinError(10,31.59289);
   m1__2->SetBinError(11,45.39663);
   m1__2->SetBinError(12,36.67477);
   m1__2->SetBinError(13,24.66583);
   m1__2->SetBinError(14,18.98237);
   m1__2->SetBinError(15,16.33874);
   m1__2->SetBinError(16,13.96183);
   m1__2->SetBinError(17,12.84254);
   m1__2->SetBinError(18,13.57513);
   m1__2->SetBinError(19,12.06138);
   m1__2->SetBinError(20,11.29098);
   m1__2->SetBinError(21,11.79905);
   m1__2->SetBinError(22,11.29621);
   m1__2->SetBinError(23,10.82086);
   m1__2->SetBinError(24,12.30046);
   m1__2->SetBinError(25,12.13402);
   m1__2->SetBinError(26,11.87816);
   m1__2->SetBinError(27,11.10833);
   m1__2->SetBinError(28,12.70844);
   m1__2->SetBinError(29,12.66529);
   m1__2->SetBinError(30,13.41974);
   m1__2->SetBinError(31,14.81609);
   m1__2->SetBinError(32,14.93665);
   m1__2->SetBinError(33,14.54437);
   m1__2->SetBinError(34,14.35697);
   m1__2->SetBinError(35,12.09194);
   m1__2->SetBinError(36,9.431997);
   m1__2->SetBinError(37,7.381925);
   m1__2->SetBinError(38,7.343325);
   m1__2->SetBinError(39,5.283661);
   m1__2->SetBinError(40,3.989607);
   m1__2->SetMinimum(0);
   m1__2->SetMaximum(2383.808);
   m1__2->SetEntries(11965);
   m1__2->SetStats(0);
   m1__2->SetLineWidth(3);
   m1__2->SetMarkerStyle(0);
   m1__2->SetMarkerSize(100);
   m1__2->GetXaxis()->SetTitle("#it{m}_{#it{K}#it{#pi}} [GeV/#it{c}^{2}]");
   m1__2->GetXaxis()->SetNdivisions(505);
   m1__2->GetXaxis()->SetLabelFont(132);
   m1__2->GetXaxis()->SetLabelOffset(0.01);
   m1__2->GetXaxis()->SetLabelSize(0.06);
   m1__2->GetXaxis()->SetTitleSize(0.072);
   m1__2->GetXaxis()->SetTitleOffset(0.95);
   m1__2->GetXaxis()->SetTitleFont(132);
   m1__2->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m1__2->GetYaxis()->SetLabelFont(132);
   m1__2->GetYaxis()->SetLabelOffset(0.01);
   m1__2->GetYaxis()->SetLabelSize(0.06);
   m1__2->GetYaxis()->SetTitleSize(0.072);
   m1__2->GetYaxis()->SetTitleOffset(1.3);
   m1__2->GetYaxis()->SetTitleFont(132);
   m1__2->GetZaxis()->SetLabelFont(132);
   m1__2->GetZaxis()->SetLabelSize(0.06);
   m1__2->GetZaxis()->SetTitleSize(0.072);
   m1__2->GetZaxis()->SetTitleOffset(1);
   m1__2->GetZaxis()->SetTitleFont(132);
   m1__2->Draw("e,same");
   
   TSpline3 *spline3 = new TSpline3("spline_p12",0.6491338,1.581201,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);

   ci = TColor::GetColor("#999900");
   spline3->SetLineColor(ci);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,0.6491338,0.5743847);
   spline3->SetPointCoeff(0,19.73229,65.01378,-1204.266);
   spline3->SetPoint(1,0.6730329,1.066665);
   spline3->SetPointCoeff(1,20.77631,-21.32907,-1204.266);
   spline3->SetPoint(2,0.6969321,1.53458);
   spline3->SetPointCoeff(2,17.6933,-107.6719,226.4221);
   spline3->SetPoint(3,0.7208313,1.899027);
   spline3->SetPointCoeff(3,12.93473,-91.43802,4688.122);
   spline3->SetPoint(4,0.7447304,2.219925);
   spline3->SetPointCoeff(4,16.5973,244.6887,-9065.252);
   spline3->SetPoint(5,0.7686296,2.632601);
   spline3->SetPointCoeff(5,12.7596,-405.2673,14541.61);
   spline3->SetPoint(6,0.7925288,2.904568);
   spline3->SetPointCoeff(6,18.3057,637.3299,-16269.23);
   spline3->SetPoint(7,0.816428,3.484);
   spline3->SetPointCoeff(7,20.89151,-529.1333,11806.78);
   spline3->SetPoint(8,0.8403271,3.842233);
   spline3->SetPointCoeff(8,15.83087,317.3834,-5914.706);
   spline3->SetPoint(9,0.8642263,4.321119);
   spline3->SetPointCoeff(9,20.86635,-106.6862,736.413);
   spline3->SetPoint(10,0.8881255,4.768924);
   spline3->SetPointCoeff(10,17.02878,-53.88727,6208.232);
   spline3->SetPoint(11,0.9120246,5.229864);
   spline3->SetPointCoeff(11,25.09093,391.2275,-10192.3);
   spline3->SetPoint(12,0.9359238,5.913844);
   spline3->SetPointCoeff(12,26.32633,-339.5354,11170.69);
   spline3->SetPoint(13,0.959823,6.501575);
   spline3->SetPointCoeff(13,29.2382,461.3752,-9727.681);
   spline3->SetPoint(14,0.9837222,7.331079);
   spline3->SetPointCoeff(14,34.62268,-236.0753,8212.361);
   spline3->SetPoint(15,1.007621,8.135797);
   spline3->SetPointCoeff(15,37.41065,352.7306,-9892.932);
   spline3->SetPoint(16,1.03152,9.096306);
   spline3->SetPointCoeff(16,37.31894,-356.568,18168.96);
   spline3->SetPoint(17,1.05542,10.03255);
   spline3->SetPointCoeff(17,51.40829,946.1012,-14176.42);
   spline3->SetPoint(18,1.079319,11.60804);
   spline3->SetPointCoeff(18,72.3389,-70.31311,-7358.688);
   spline3->SetPoint(19,1.103218,13.19627);
   spline3->SetPointCoeff(19,56.36886,-597.9128,25569.36);
   spline3->SetPoint(20,1.127117,14.55096);
   spline3->SetPointCoeff(20,71.60301,1235.347,-20923.05);
   spline3->SetPoint(21,1.151016,16.6822);
   spline3->SetPointCoeff(21,94.79867,-264.7835,27829.72);
   spline3->SetPoint(22,1.174916,19.17646);
   spline3->SetPointCoeff(22,129.829,1730.538,-38000.91);
   spline3->SetPoint(23,1.198815,22.74896);
   spline3->SetPointCoeff(23,147.4309,-994.0328,32646.62);
   spline3->SetPoint(24,1.222714,26.15032);
   spline3->SetPointCoeff(24,155.8581,1346.648,-1280.544);
   spline3->SetPoint(25,1.246613,30.62688);
   spline3->SetPointCoeff(25,218.0314,1254.837,-31130.25);
   spline3->SetPoint(26,1.270512,36.12944);
   spline3->SetPointCoeff(26,224.6685,-977.1246,48740.33);
   spline3->SetPoint(27,1.294411,41.60605);
   spline3->SetPointCoeff(27,261.4807,2517.436,-44545.5);
   spline3->SetPoint(28,1.318311,48.68504);
   spline3->SetPointCoeff(28,305.4807,-676.3661,17233.87);
   spline3->SetPoint(29,1.34221,55.83471);
   spline3->SetPointCoeff(29,302.6819,559.2598,-48903.77);
   spline3->SetPoint(30,1.366109,62.72042);
   spline3->SetPointCoeff(30,245.6165,-2947.019,-6043.609);
   spline3->SetPoint(31,1.390008,66.82471);
   spline3->SetPointCoeff(31,94.39809,-3380.33,10659.74);
   spline3->SetPoint(32,1.413907,67.29551);
   spline3->SetPointCoeff(32,-48.91052,-2616.054,-41107.13);
   spline3->SetPoint(33,1.437806,64.07124);
   spline3->SetPointCoeff(33,-244.3911,-5563.333,61813.92);
   spline3->SetPoint(34,1.461706,55.89668);
   spline3->SetPointCoeff(34,-404.3903,-1131.429,-6327.716);
   spline3->SetPoint(35,1.485605,45.49947);
   spline3->SetPointCoeff(35,-469.3134,-1585.111,47205.12);
   spline3->SetPoint(36,1.509504,34.02227);
   spline3->SetPointCoeff(36,-464.1926,1799.379,-27726.09);
   spline3->SetPoint(37,1.533403,23.57773);
   spline3->SetPointCoeff(37,-425.6942,-188.5124,11350.92);
   spline3->SetPoint(38,1.557302,13.45127);
   spline3->SetPointCoeff(38,-415.2548,625.3202,11350.92);
   spline3->SetPoint(39,1.581201,4.039133);
   spline3->SetPointCoeff(39,-365.9156,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_p22",0.6491338,1.581201,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(8);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,0.6491338,12.29618);
   spline3->SetPointCoeff(0,394.1604,-373.2332,-19263.1);
   spline3->SetPoint(1,0.6730329,21.24016);
   spline3->SetPointCoeff(1,343.3129,-1754.349,-19263.1);
   spline3->SetPoint(2,0.6969321,28.18007);
   spline3->SetPointCoeff(2,226.4504,-3135.465,13391.18);
   spline3->SetPoint(3,0.7208313,31.98396);
   spline3->SetPointCoeff(3,99.5263,-2175.351,65817.83);
   spline3->SetPoint(4,0.7447304,34.01851);
   spline3->SetPointCoeff(4,108.3277,2543.623,-121928);
   spline3->SetPoint(5,0.7686296,36.39591);
   spline3->SetPointCoeff(5,20.98378,-6198.308,183138.7);
   spline3->SetPoint(6,0.7925288,35.85705);
   spline3->SetPointCoeff(6,38.52514,6932.281,-197209.2);
   spline3->SetPoint(7,0.816428,38.04528);
   spline3->SetPointCoeff(7,31.95654,-7207.127,140262.5);
   spline3->SetPoint(8,0.8403271,36.60717);
   spline3->SetPointCoeff(8,-72.19091,2849.342,-66351.8);
   spline3->SetPoint(9,0.8642263,35.60359);
   spline3->SetPointCoeff(9,-49.69162,-1907.916,20144.6);
   spline3->SetPoint(10,0.8881255,33.60124);
   spline3->SetPointCoeff(10,-106.3689,-463.5985,30526.67);
   spline3->SetPoint(11,0.9120246,31.21103);
   spline3->SetPointCoeff(11,-76.2203,1725.088,-53394.3);
   spline3->SetPoint(12,0.9359238,29.64588);
   spline3->SetPointCoeff(12,-85.25569,-2103.151,53181.47);
   spline3->SetPoint(13,0.959823,27.13304);
   spline3->SetPointCoeff(13,-94.65577,1709.828,-40434.29);
   spline3->SetPoint(14,0.9837222,25.2955);
   spline3->SetPointCoeff(14,-82.21344,-1189.21,27807.38);
   spline3->SetPoint(15,1.007621,23.03101);
   spline3->SetPointCoeff(15,-91.40746,804.5099,-21775.79);
   spline3->SetPoint(16,1.03152,21.00871);
   spline3->SetPointCoeff(16,-90.26628,-756.76,31037.17);
   spline3->SetPoint(17,1.05542,18.84285);
   spline3->SetPointCoeff(17,-73.25563,1468.527,-27933.65);
   spline3->SetPoint(18,1.079319,17.54958);
   spline3->SetPointCoeff(18,-50.92708,-534.2461,-1233.807);
   spline3->SetPoint(19,1.103218,16.01047);
   spline3->SetPointCoeff(19,-78.5773,-622.707,24182.94);
   spline3->SetPoint(20,1.127117,14.10698);
   spline3->SetPointCoeff(20,-66.90392,1111.15,-21247.5);
   spline3->SetPoint(21,1.151016,12.85265);
   spline3->SetPointCoeff(21,-50.20065,-412.2435,17172.02);
   spline3->SetPoint(22,1.174916,11.65184);
   spline3->SetPointCoeff(22,-40.48076,818.9475,-22021.64);
   spline3->SetPoint(23,1.198815,10.85153);
   spline3->SetPointCoeff(23,-39.07075,-759.9493,17662.96);
   spline3->SetPoint(24,1.222714,9.724823);
   spline3->SetPointCoeff(24,-45.12939,506.4409,-6081.944);
   spline3->SetPoint(25,1.246613,8.85251);
   spline3->SetPointCoeff(25,-31.34383,70.38068,-4820.147);
   spline3->SetPoint(26,1.270512,8.077821);
   spline3->SetPointCoeff(26,-36.23913,-275.2119,9087.572);
   spline3->SetPoint(27,1.294411,7.178593);
   spline3->SetPointCoeff(27,-33.82214,376.3444,-6505.696);
   spline3->SetPoint(28,1.318311,6.496422);
   spline3->SetPointCoeff(28,-26.98109,-90.09777,2799.2);
   spline3->SetPoint(29,1.34221,5.838346);
   spline3->SetPointCoeff(29,-26.49115,110.5979,-2217.789);
   spline3->SetPoint(30,1.366109,5.238126);
   spline3->SetPointCoeff(30,-25.00496,-48.41205,1252.269);
   spline3->SetPoint(31,1.390008,4.629971);
   spline3->SetPointCoeff(31,-25.1732,41.37248,1154.442);
   spline3->SetPoint(32,1.413907,4.067741);
   spline3->SetPointCoeff(32,-21.21751,124.1431,-2925.597);
   spline3->SetPoint(33,1.437806,3.591631);
   spline3->SetPointCoeff(33,-20.29672,-85.61488,2213.519);
   spline3->SetPoint(34,1.461706,3.087872);
   spline3->SetPointCoeff(34,-20.59608,73.08892,-1990.577);
   spline3->SetPoint(35,1.485605,2.610216);
   spline3->SetPointCoeff(35,-20.51343,-69.63048,1804.004);
   spline3->SetPoint(36,1.509504,2.104817);
   spline3->SetPointCoeff(36,-20.75047,59.71212,-2428.787);
   spline3->SetPoint(37,1.533403,1.60985);
   spline3->SetPointCoeff(37,-22.05808,-114.4258,413.6231);
   spline3->SetPoint(38,1.557302,1.022969);
   spline3->SetPointCoeff(38,-26.8187,-84.77009,413.6231);
   spline3->SetPoint(39,1.581201,0.3392526);
   spline3->SetPointCoeff(39,-30.16182,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_q2",0.6491338,1.581201,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(12);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,0.6491338,0.000527208);
   spline3->SetPointCoeff(0,0.05022827,1.427022,-2.676971);
   spline3->SetPoint(1,0.6730329,0.002506153);
   spline3->SetPointCoeff(1,0.1138506,1.23509,-2.676971);
   spline3->SetPoint(2,0.6969321,0.005895992);
   spline3->SetPointCoeff(2,0.1682988,1.043158,-18.82917);
   spline3->SetPoint(3,0.7208313,0.01025699);
   spline3->SetPointCoeff(3,0.185896,-0.3068465,47.6633);
   spline3->SetPoint(4,0.7447304,0.01517511);
   spline3->SetPointCoeff(4,0.2529009,3.110494,-87.42759);
   spline3->SetPoint(5,0.7686296,0.02180243);
   spline3->SetPointCoeff(5,0.2517692,-3.157847,139.6649);
   spline3->SetPoint(6,0.7925288,0.02792233);
   spline3->SetPointCoeff(6,0.3401467,6.85578,-148.2315);
   spline3->SetPoint(7,0.816428,0.03794394);
   spline3->SetPointCoeff(7,0.4138453,-3.772052,73.24728);
   spline3->SetPoint(8,0.8403271,0.04667987);
   spline3->SetPointCoeff(8,0.3590575,1.479596,17.71784);
   spline3->SetPoint(9,0.8642263,0.05634801);
   spline3->SetPointCoeff(9,0.4601394,2.749921,-59.43346);
   spline3->SetPoint(10,0.8881255,0.06810433);
   spline3->SetPointCoeff(10,0.4897412,-1.51131,93.24558);
   spline3->SetPoint(11,0.9120246,0.08021837);
   spline3->SetPointCoeff(11,0.5772804,5.174166,-93.59145);
   spline3->SetPoint(12,0.9359238,0.09569266);
   spline3->SetPointCoeff(12,0.6642269,-1.536109,104.8432);
   spline3->SetPoint(13,0.959823,0.1121209);
   spline3->SetPointCoeff(13,0.7704534,5.980887,-121.7984);
   spline3->SetPoint(14,0.9837222,0.1322876);
   spline3->SetPointCoeff(14,0.847627,-2.751755,188.751);
   spline3->SetPoint(15,1.007621,0.15355);
   spline3->SetPointCoeff(15,1.039525,10.78122,-252.3741);
   spline3->SetPoint(16,1.03152,0.1811067);
   spline3->SetPointCoeff(16,1.122403,-7.313377,281.5779);
   spline3->SetPoint(17,1.05542,0.2075977);
   spline3->SetPointCoeff(17,1.255323,12.87506,-18.4478);
   spline3->SetPoint(18,1.079319,0.2447009);
   spline3->SetPointCoeff(18,1.839119,11.5524,-288.0569);
   spline3->SetPoint(19,1.103218,0.2913206);
   spline3->SetPointCoeff(19,1.897716,-9.100561,378.9535);
   spline3->SetPoint(20,1.127117,0.3366493);
   spline3->SetPointCoeff(20,2.112065,18.06946,-129.4933);
   spline3->SetPoint(21,1.151016,0.395679);
   spline3->SetPointCoeff(21,2.753867,8.785115,299.7063);
   spline3->SetPoint(22,1.174916,0.4706031);
   spline3->SetPointCoeff(22,3.687331,30.27331,-323.9167);
   spline3->SetPoint(23,1.198815,0.5715969);
   spline3->SetPointCoeff(23,4.57931,7.049289,231.7717);
   spline3->SetPoint(24,1.222714,0.6882287);
   spline3->SetPointCoeff(24,5.313398,23.66674,396.6363);
   spline3->SetPoint(25,1.246613,0.8341466);
   spline3->SetPointCoeff(25,7.12427,52.10458,-752.7165);
   spline3->SetPoint(26,1.270512,1.023896);
   spline3->SetPointCoeff(26,8.324994,-1.863318,996.1556);
   spline3->SetPoint(27,1.294411,1.235391);
   spline3->SetPointCoeff(27,9.942854,69.55856,-826.7999);
   spline3->SetPoint(28,1.318311,1.50146);
   spline3->SetPointCoeff(28,11.85091,10.27906,137.3222);
   spline3->SetPoint(29,1.34221,1.792433);
   spline3->SetPointCoeff(29,12.57753,20.12473,-2618.209);
   spline3->SetPoint(30,1.366109,2.06878);
   spline3->SetPointCoeff(30,9.053132,-167.5943,694.2686);
   spline3->SetPoint(31,1.390008,2.198895);
   spline3->SetPointCoeff(31,2.232039,-117.817,135.8369);
   spline3->SetPoint(32,1.413907,2.186799);
   spline3->SetPointCoeff(32,-3.16666,-108.0778,-1990.188);
   spline3->SetPoint(33,1.437806,2.022221);
   spline3->SetPointCoeff(33,-11.74281,-250.7693,4689.1);
   spline3->SetPoint(34,1.461706,1.662354);
   spline3->SetPointCoeff(34,-15.69434,85.42746,-1510.355);
   spline3->SetPoint(35,1.485605,1.315449);
   spline3->SetPointCoeff(35,-14.19906,-22.8612,1333.638);
   spline3->SetPoint(36,1.509504,0.9812499);
   spline3->SetPointCoeff(36,-13.00658,72.75734,-769.504);
   spline3->SetPoint(37,1.533403,0.7014561);
   spline3->SetPointCoeff(37,-10.84746,17.58582,-201.3437);
   spline3->SetPoint(38,1.557302,0.4495069);
   spline3->SetPointCoeff(38,-10.35189,3.149977,-201.3437);
   spline3->SetPoint(39,1.581201,0.201156);
   spline3->SetPointCoeff(39,-10.54633,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_r2",0.6491338,1.581201,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(9);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,0.6491338,0.3601388);
   spline3->SetPointCoeff(0,40.28988,819.3722,10170.74);
   spline3->SetPoint(1,0.6730329,1.92987);
   spline3->SetPointCoeff(1,96.88218,1548.589,10170.74);
   spline3->SetPoint(2,0.6969321,5.268618);
   spline3->SetPointCoeff(2,188.3298,2277.806,-13005.69);
   spline3->SetPoint(3,0.7208313,10.89303);
   spline3->SetPointCoeff(3,274.9198,1345.33,128922.3);
   spline3->SetPoint(4,0.7447304,19.99165);
   spline3->SetPointCoeff(4,560.1341,10588.74,-117495.2);
   spline3->SetPoint(5,0.7686296,37.82249);
   spline3->SetPointCoeff(5,864.9288,2164.624,622956.8);
   spline3->SetPoint(6,0.7925288,68.23361);
   spline3->SetPointCoeff(6,2035.838,46829.08,131069.5);
   spline3->SetPoint(7,0.816428,145.425);
   spline3->SetPointCoeff(7,4498.779,56226.43,2815970);
   spline3->SetPoint(8,0.8403271,323.4963);
   spline3->SetPointCoeff(8,12011.51,258124.5,9291061);
   spline3->SetPoint(9,0.8642263,884.822);
   spline3->SetPointCoeff(9,40269.76,924270.5,-4.517385e+07);
   spline3->SetPoint(10,0.8881255,1758.506);
   spline3->SetPointCoeff(10,7042.468,-2314582,3.87918e+07);
   spline3->SetPoint(11,0.9120246,1134.322);
   spline3->SetPointCoeff(11,-37120.54,466693.3,-1153751);
   spline3->SetPoint(12,0.9359238,497.984);
   spline3->SetPointCoeff(12,-16790.34,383972.2,-4234805);
   spline3->SetPoint(13,0.959823,258.2151);
   spline3->SetPointCoeff(13,-5693.495,80347.21,-605748);
   spline3->SetPoint(14,0.9837222,159.7685);
   spline3->SetPointCoeff(14,-2890.987,36916.59,-261518.7);
   spline3->SetPoint(15,1.007621,108.1921);
   spline3->SetPointCoeff(15,-1574.551,18166.35,-163852.2);
   spline3->SetPoint(16,1.03152,78.70102);
   spline3->SetPointCoeff(16,-986.992,6418.554,32363.08);
   spline3->SetPoint(17,1.05542,59.22059);
   spline3->SetPointCoeff(17,-624.7413,8738.907,-107284.8);
   spline3->SetPoint(18,1.079319,47.8167);
   spline3->SetPointCoeff(18,-390.8697,1046.852,-5543.429);
   spline3->SetPoint(19,1.103218,38.9975);
   spline3->SetPointCoeff(19,-350.3307,649.4021,34313.12);
   spline3->SetPoint(20,1.127117,31.4642);
   spline3->SetPointCoeff(20,-260.4944,3109.567,-39536.04);
   spline3->SetPoint(21,1.151016,26.475);
   spline3->SetPointCoeff(21,-179.6077,274.9316,16480.01);
   spline3->SetPoint(22,1.174916,22.56452);
   spline3->SetPointCoeff(22,-138.2278,1456.507,-26039.58);
   spline3->SetPoint(23,1.198815,19.73745);
   spline3->SetPointCoeff(23,-113.2282,-410.4655,17378.78);
   spline3->SetPoint(24,1.222714,17.03418);
   spline3->SetPointCoeff(24,-103.0691,835.5497,-8483.256);
   spline3->SetPoint(25,1.246613,14.93235);
   spline3->SetPointCoeff(25,-77.66733,227.3214,-5412.16);
   spline3->SetPoint(26,1.270512,13.13213);
   spline3->SetPointCoeff(26,-76.07554,-160.717,11485.69);
   spline3->SetPoint(27,1.294411,11.37897);
   spline3->SetPointCoeff(27,-64.07669,662.7785,-10281.93);
   spline3->SetPoint(28,1.318311,10.0858);
   spline3->SetPointCoeff(28,-50.01518,-74.41012,4980.27);
   spline3->SetPoint(29,1.34221,8.91596);
   spline3->SetPointCoeff(29,-45.03811,282.6629,-7712.488);
   spline3->SetPoint(30,1.366109,7.895756);
   spline3->SetPointCoeff(30,-44.74272,-270.3033,9315.336);
   spline3->SetPoint(31,1.390008,6.799212);
   spline3->SetPointCoeff(31,-41.70084,397.5831,-4357.369);
   spline3->SetPoint(32,1.413907,5.970204);
   spline3->SetPointCoeff(32,-30.16343,85.17062,-3942.275);
   spline3->SetPoint(33,1.437806,5.244156);
   spline3->SetPointCoeff(33,-32.84755,-197.4807,5706.845);
   spline3->SetPoint(34,1.461706,4.424233);
   spline3->SetPointCoeff(34,-32.50805,211.6859,-3597.512);
   spline3->SetPoint(35,1.485605,3.719118);
   spline3->SetPointCoeff(35,-28.55419,-46.24674,1173.028);
   spline3->SetPoint(36,1.509504,3.026294);
   spline3->SetPointCoeff(36,-28.75471,37.85648,-1463.046);
   spline3->SetPoint(37,1.533403,2.340732);
   spline3->SetPointCoeff(37,-29.45218,-67.04026,-717.2052);
   spline3->SetPoint(38,1.557302,1.588768);
   spline3->SetPointCoeff(38,-33.88553,-118.4621,-717.2052);
   spline3->SetPoint(39,1.581201,0.7014791);
   spline3->SetPointCoeff(39,-40.77676,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_s2",0.6491338,1.581201,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(6);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,0.6491338,3.777607e-05);
   spline3->SetPointCoeff(0,0.008932149,0.06999033,9.461502);
   spline3->SetPoint(1,0.6730329,0.0004203776);
   spline3->SetPointCoeff(1,0.02848996,0.7483565,9.461502);
   spline3->SetPoint(2,0.6969321,0.001657857);
   spline3->SetPointCoeff(2,0.08047255,1.426723,-11.81281);
   spline3->SetPoint(3,0.7208313,0.004234735);
   spline3->SetPointCoeff(3,0.1284261,0.5797733,56.61978);
   spline3->SetPoint(4,0.7447304,0.008408051);
   spline3->SetPointCoeff(4,0.253157,4.63927,-90.35524);
   spline3->SetPoint(5,0.7686296,0.01587471);
   spline3->SetPointCoeff(5,0.3200817,-1.838976,174.1518);
   spline3->SetPoint(6,0.7925288,0.02485129);
   spline3->SetPointCoeff(6,0.5305927,10.64728,-166.1583);
   spline3->SetPoint(7,0.816428,0.04134528);
   spline3->SetPointCoeff(7,0.7548008,-1.265858,147.0723);
   spline3->SetPoint(8,0.8403271,0.06066898);
   spline3->SetPointCoeff(8,0.9463049,9.278861,-102.9986);
   spline3->SetPoint(9,0.8642263,0.08717871);
   spline3->SetPointCoeff(9,1.21333,1.894121,175.5359);
   spline3->SetPoint(10,0.8881255,0.1196543);
   spline3->SetPointCoeff(10,1.604649,14.47961,-118.9642);
   spline3->SetPoint(11,0.9120246,0.1646505);
   spline3->SetPointCoeff(11,2.092903,5.95017,23.51394);
   spline3->SetPoint(12,0.9359238,0.2183887);
   spline3->SetPointCoeff(12,2.417603,7.636061,332.9594);
   spline3->SetPoint(13,0.959823,0.2850739);
   spline3->SetPointCoeff(13,3.353124,31.50842,-382.566);
   spline3->SetPoint(14,0.9837222,0.3779853);
   spline3->SetPointCoeff(14,4.203643,4.079392,546.5481);
   spline3->SetPoint(15,1.007621,0.4882395);
   spline3->SetPointCoeff(15,5.335147,43.26553,-783.2213);
   spline3->SetPoint(16,1.03152,0.6297657);
   spline3->SetPointCoeff(16,6.06111,-12.88949,1742.604);
   spline3->SetPoint(17,1.05542,0.7910466);
   spline3->SetPointCoeff(17,8.430985,112.0509,-1395.013);
   spline3->SetPoint(18,1.079319,1.037498);
   spline3->SetPointCoeff(18,11.39646,12.03196,237.3306);
   spline3->SetPoint(19,1.103218,1.319976);
   spline3->SetPointCoeff(19,12.37824,29.04797,1912.771);
   spline3->SetPoint(20,1.127117,1.658507);
   spline3->SetPointCoeff(20,17.04424,166.1889,-1709.679);
   spline3->SetPoint(21,1.151016,2.137434);
   spline3->SetPointCoeff(21,22.05824,43.60921,3624.435);
   spline3->SetPoint(22,1.174916,2.738991);
   spline3->SetPointCoeff(22,30.3532,303.4722,-1537.157);
   spline3->SetPoint(23,1.198815,3.616759);
   spline3->SetPointCoeff(23,42.22473,193.2618,3901.19);
   spline3->SetPoint(24,1.222714,4.789534);
   spline3->SetPointCoeff(24,58.14705,472.9674,1577.08);
   spline3->SetPoint(25,1.246613,6.470873);
   spline3->SetPointCoeff(25,83.45646,586.0402,4705.568);
   spline3->SetPoint(26,1.270512,8.864375);
   spline3->SetPointCoeff(26,119.5312,923.4177,11969.34);
   spline3->SetPoint(27,1.294411,12.41189);
   spline3->SetPointCoeff(27,184.1787,1781.59,25845.37);
   spline3->SetPoint(28,1.318311,18.184);
   spline3->SetPointCoeff(28,313.622,3634.638,26783.26);
   spline3->SetPoint(29,1.34221,28.12091);
   spline3->SetPointCoeff(29,533.2451,5554.931,67896.14);
   spline3->SetPoint(30,1.366109,44.96465);
   spline3->SetPointCoeff(30,915.1024,10422.92,-91134.21);
   spline3->SetPoint(31,1.390008,71.54408);
   spline3->SetPointCoeff(31,1257.141,3888.82,-487825.7);
   spline3->SetPoint(32,1.413907,97.15082);
   spline3->SetPointCoeff(32,607.1254,-31087.07,-44180.52);
   spline3->SetPoint(33,1.437806,93.30151);
   spline3->SetPointCoeff(33,-954.4887,-34254.7,711998.1);
   spline3->SetPoint(34,1.461706,60.64388);
   spline3->SetPointCoeff(34,-1371.79,16793.79,-127124.6);
   spline3->SetPoint(35,1.485605,35.71604);
   spline3->SetPointCoeff(35,-786.9043,7679.268,-35440.97);
   spline3->SetPoint(36,1.509504,20.81206);
   spline3->SetPointCoeff(36,-480.5765,5138.239,-35877.85);
   spline3->SetPoint(37,1.533403,11.77174);
   spline3->SetPointCoeff(37,-296.4543,2565.887,-16914.75);
   spline3->SetPoint(38,1.557302,5.921393);
   spline3->SetPointCoeff(38,-202.7928,1353.141,-16914.75);
   spline3->SetPoint(39,1.581201,1.616793);
   spline3->SetPointCoeff(39,-167.0985,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_z2",0.6491338,1.581201,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(7);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,0.6491338,0.4281844);
   spline3->SetPointCoeff(0,21.29808,616.9538,920.3267);
   spline3->SetPoint(1,0.6730329,1.30214);
   spline3->SetPointCoeff(1,52.36444,682.9389,920.3267);
   spline3->SetPoint(2,0.6969321,2.956244);
   spline3->SetPointCoeff(2,86.58477,748.924,-28938.81);
   spline3->SetPoint(3,0.7208313,5.058282);
   spline3->SetPointCoeff(3,72.79514,-1325.916,19782.76);
   spline3->SetPoint(4,0.7447304,6.310746);
   spline3->SetPointCoeff(4,43.31651,92.45819,-16742.11);
   spline3->SetPoint(5,0.7686296,7.170246);
   spline3->SetPointCoeff(5,19.04807,-1107.91,31313.18);
   spline3->SetPoint(6,0.7925288,7.420114);
   spline3->SetPointCoeff(6,19.74731,1137.168,-27913.44);
   spline3->SetPoint(7,0.816428,8.160542);
   spline3->SetPointCoeff(7,26.27205,-864.1563,13874.75);
   spline3->SetPoint(8,0.8403271,8.48424);
   spline3->SetPointCoeff(8,8.741357,130.6289,-2941.888);
   spline3->SetPoint(9,0.8642263,8.727604);
   spline3->SetPointCoeff(9,9.944247,-80.29709,-4142.96);
   spline3->SetPoint(10,0.8881255,8.862846);
   spline3->SetPointCoeff(10,-0.9928291,-377.337,19274.72);
   spline3->SetPoint(11,0.9120246,8.886704);
   spline3->SetPointCoeff(11,13.99854,1004.613,-31156.35);
   spline3->SetPoint(12,0.9359238,9.369763);
   spline3->SetPointCoeff(12,8.630623,-1229.22,33519.73);
   spline3->SetPoint(13,0.959823,9.331495);
   spline3->SetPointCoeff(13,7.312391,1174.062,-28354.32);
   spline3->SetPoint(14,0.9837222,9.789794);
   spline3->SetPointCoeff(14,14.84515,-858.8726,20651.87);
   spline3->SetPoint(15,1.007621,9.935926);
   spline3->SetPointCoeff(15,9.179671,621.8151,-18251.91);
   spline3->SetPoint(16,1.03152,10.26133);
   spline3->SetPointCoeff(16,7.626561,-686.8011,16416.19);
   spline3->SetPoint(17,1.05542,10.2754);
   spline3->SetPointCoeff(17,2.927927,490.1987,-8716.597);
   spline3->SetPoint(18,1.079319,10.50638);
   spline3->SetPointCoeff(18,11.42263,-134.7596,5461.63);
   spline3->SetPoint(19,1.103218,10.77696);
   spline3->SetPointCoeff(19,14.3399,256.8257,-12584.15);
   spline3->SetPoint(20,1.127117,11.09458);
   spline3->SetPointCoeff(20,5.052667,-645.4265,12322.25);
   spline3->SetPoint(21,1.151016,11.01489);
   spline3->SetPointCoeff(21,-4.68333,238.0485,7802.504);
   spline3->SetPoint(22,1.174916,11.14544);
   spline3->SetPointCoeff(22,20.06467,797.4685,-21958.71);
   spline3->SetPoint(23,1.198815,11.78071);
   spline3->SetPointCoeff(23,20.55585,-776.9161,12108.59);
   spline3->SetPoint(24,1.222714,11.99351);
   spline3->SetPointCoeff(24,4.168765,91.23998,1603.882);
   spline3->SetPoint(25,1.246613,12.16715);
   spline3->SetPointCoeff(25,11.27815,206.2343,-8860.224);
   spline3->SetPoint(26,1.270512,12.43354);
   spline3->SetPointCoeff(26,5.95372,-429.0217,11866);
   spline3->SetPoint(27,1.294411,12.49276);
   spline3->SetPointCoeff(27,5.779713,421.7408,-11754.87);
   spline3->SetPoint(28,1.318311,12.71132);
   spline3->SetPointCoeff(28,5.796128,-421.054,12771.1);
   spline3->SetPoint(29,1.34221,12.78368);
   spline3->SetPointCoeff(29,7.553872,494.6024,-11046.83);
   spline3->SetPoint(30,1.366109,13.09591);
   spline3->SetPointCoeff(30,12.26617,-297.4281,2338.958);
   spline3->SetPoint(31,1.390008,13.25111);
   spline3->SetPointCoeff(31,2.057431,-129.7307,8912.393);
   spline3->SetPoint(32,1.413907,13.34784);
   spline3->SetPointCoeff(32,11.128,509.2657,-21937.55);
   spline3->SetPoint(33,1.437806,13.60521);
   spline3->SetPointCoeff(33,-2.120179,-1063.602,25400.4);
   spline3->SetPoint(34,1.461706,13.29377);
   spline3->SetPointCoeff(34,-9.434731,757.5435,-17004.57);
   spline3->SetPoint(35,1.485605,13.26886);
   spline3->SetPointCoeff(35,-2.36292,-461.6415,5394.616);
   spline3->SetPoint(36,1.509504,13.02235);
   spline3->SetPointCoeff(36,-15.18489,-74.86099,-10176.27);
   spline3->SetPoint(37,1.533403,12.47777);
   spline3->SetPointCoeff(37,-36.20027,-804.4742,-27709.95);
   spline3->SetPoint(38,1.557302,10.77487);
   spline3->SetPointCoeff(38,-122.1341,-2791.209,-27709.95);
   spline3->SetPoint(39,1.581201,5.883454);
   spline3->SetPointCoeff(39,-303.0306,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.5,0.3,0.8,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("m1","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerSize(100);
   entry->SetTextFont(132);
   entry=leg->AddEntry("m2","Fit","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("p12","#it{K}^{*}_{0}(1430)","lp");

   ci = TColor::GetColor("#999900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#999900");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("p22","#it{K}^{*}_{0}(800)","lp");
   entry->SetLineColor(8);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(8);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("q2","#it{K}^{*}(1410)","lp");
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(12);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("r2","#it{K}^{*}(892)","lp");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(9);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s2","#it{K}^{*}_{2}(1430)","lp");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("z2","#it{T}_{c#bar{c}1}(4430)","lp");
   entry->SetLineColor(7);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(7);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.3);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig9b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig9b()
{
//=========Macro generated from canvas: c2/
//=========  (Tue Nov 18 23:33:11 2025) by ROOT version 6.26/06
   TCanvas *c2 = new TCanvas("c2", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2->SetHighLightColor(2);
   c2->Range(3.570755,-120.6779,4.845377,589.1922);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.2);
   c2->SetRightMargin(0.05);
   c2->SetTopMargin(0.08);
   c2->SetBottomMargin(0.17);
   c2->SetFrameLineWidth(3);
   c2->SetFrameBorderMode(0);
   c2->SetFrameLineWidth(3);
   c2->SetFrameBorderMode(0);
   
   TH1F *m3__3 = new TH1F("m3__3","",40,3.825679,4.781646);
   m3__3->SetBinContent(1,28.71928);
   m3__3->SetBinContent(2,50.61916);
   m3__3->SetBinContent(3,73.68221);
   m3__3->SetBinContent(4,74.75632);
   m3__3->SetBinContent(5,83.18405);
   m3__3->SetBinContent(6,120.9533);
   m3__3->SetBinContent(7,141.1467);
   m3__3->SetBinContent(8,131.417);
   m3__3->SetBinContent(9,120.8801);
   m3__3->SetBinContent(10,128.4083);
   m3__3->SetBinContent(11,150.5431);
   m3__3->SetBinContent(12,193.4101);
   m3__3->SetBinContent(13,187.9462);
   m3__3->SetBinContent(14,204.5279);
   m3__3->SetBinContent(15,221.3945);
   m3__3->SetBinContent(16,212.5196);
   m3__3->SetBinContent(17,233.9491);
   m3__3->SetBinContent(18,242.1173);
   m3__3->SetBinContent(19,249.3355);
   m3__3->SetBinContent(20,283.3246);
   m3__3->SetBinContent(21,307.9493);
   m3__3->SetBinContent(22,316.5502);
   m3__3->SetBinContent(23,333.4312);
   m3__3->SetBinContent(24,372.2819);
   m3__3->SetBinContent(25,419.1531);
   m3__3->SetBinContent(26,425.3432);
   m3__3->SetBinContent(27,440.9448);
   m3__3->SetBinContent(28,425.5842);
   m3__3->SetBinContent(29,443.6688);
   m3__3->SetBinContent(30,395.2649);
   m3__3->SetBinContent(31,398.6823);
   m3__3->SetBinContent(32,340.1279);
   m3__3->SetBinContent(33,346.3556);
   m3__3->SetBinContent(34,348.3928);
   m3__3->SetBinContent(35,324.6821);
   m3__3->SetBinContent(36,283.2641);
   m3__3->SetBinContent(37,241.3537);
   m3__3->SetBinContent(38,143.0912);
   m3__3->SetBinContent(39,59.46134);
   m3__3->SetBinContent(40,23.79059);
   m3__3->SetBinError(1,5.484642);
   m3__3->SetBinError(2,7.301368);
   m3__3->SetBinError(3,8.797941);
   m3__3->SetBinError(4,8.923233);
   m3__3->SetBinError(5,9.514741);
   m3__3->SetBinError(6,11.56523);
   m3__3->SetBinError(7,12.51298);
   m3__3->SetBinError(8,11.98298);
   m3__3->SetBinError(9,11.67394);
   m3__3->SetBinError(10,11.99476);
   m3__3->SetBinError(11,12.85543);
   m3__3->SetBinError(12,14.71024);
   m3__3->SetBinError(13,14.54288);
   m3__3->SetBinError(14,15.07306);
   m3__3->SetBinError(15,15.84691);
   m3__3->SetBinError(16,15.36264);
   m3__3->SetBinError(17,15.97965);
   m3__3->SetBinError(18,16.31615);
   m3__3->SetBinError(19,16.47729);
   m3__3->SetBinError(20,17.60476);
   m3__3->SetBinError(21,18.41382);
   m3__3->SetBinError(22,18.68296);
   m3__3->SetBinError(23,19.05716);
   m3__3->SetBinError(24,19.98792);
   m3__3->SetBinError(25,21.09782);
   m3__3->SetBinError(26,21.29857);
   m3__3->SetBinError(27,21.67646);
   m3__3->SetBinError(28,21.26589);
   m3__3->SetBinError(29,21.79065);
   m3__3->SetBinError(30,20.62463);
   m3__3->SetBinError(31,20.69637);
   m3__3->SetBinError(32,19.22639);
   m3__3->SetBinError(33,19.17115);
   m3__3->SetBinError(34,19.17307);
   m3__3->SetBinError(35,18.70603);
   m3__3->SetBinError(36,17.37915);
   m3__3->SetBinError(37,15.9905);
   m3__3->SetBinError(38,12.31578);
   m3__3->SetBinError(39,8.302538);
   m3__3->SetBinError(40,5.394528);
   m3__3->SetMinimum(0);
   m3__3->SetMaximum(532.4026);
   m3__3->SetEntries(11965);
   m3__3->SetStats(0);
   m3__3->SetLineWidth(3);
   m3__3->SetMarkerStyle(0);
   m3__3->SetMarkerSize(80);
   m3__3->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{#pi}} [GeV/#it{c}^{2}]");
   m3__3->GetXaxis()->SetNdivisions(505);
   m3__3->GetXaxis()->SetLabelFont(132);
   m3__3->GetXaxis()->SetLabelOffset(0.01);
   m3__3->GetXaxis()->SetLabelSize(0.06);
   m3__3->GetXaxis()->SetTitleSize(0.072);
   m3__3->GetXaxis()->SetTitleOffset(0.95);
   m3__3->GetXaxis()->SetTitleFont(132);
   m3__3->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m3__3->GetYaxis()->SetLabelFont(132);
   m3__3->GetYaxis()->SetLabelOffset(0.01);
   m3__3->GetYaxis()->SetLabelSize(0.06);
   m3__3->GetYaxis()->SetTitleSize(0.072);
   m3__3->GetYaxis()->SetTitleOffset(1.3);
   m3__3->GetYaxis()->SetTitleFont(132);
   m3__3->GetZaxis()->SetLabelFont(132);
   m3__3->GetZaxis()->SetLabelSize(0.06);
   m3__3->GetZaxis()->SetTitleSize(0.072);
   m3__3->GetZaxis()->SetTitleOffset(1);
   m3__3->GetZaxis()->SetTitleFont(132);
   m3__3->Draw("e");
   
   Double_t Graph_from_m4_fx2[25] = {
   3.844799,
   3.883037,
   3.921276,
   3.959515,
   3.997753,
   4.035992,
   4.074231,
   4.112469,
   4.150708,
   4.188947,
   4.227185,
   4.265424,
   4.303663,
   4.341901,
   4.38014,
   4.418379,
   4.456617,
   4.494856,
   4.533095,
   4.571333,
   4.609572,
   4.647811,
   4.686049,
   4.724288,
   4.762527};
   Double_t Graph_from_m4_fy2[25] = {
   39.47001,
   72.39421,
   95.04706,
   112.3771,
   133.0672,
   150.3248,
   167.2814,
   184.0157,
   202.0469,
   214.2272,
   231.3832,
   257.5011,
   282.9832,
   315.306,
   363.9006,
   412.0777,
   421.0182,
   405.1089,
   391.1915,
   359.543,
   364.6186,
   335.737,
   291.7113,
   118.0855,
   30.96226};
   TGraph *graph = new TGraph(25,Graph_from_m4_fx2,Graph_from_m4_fy2);
   graph->SetName("Graph_from_m4");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(8);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_m42 = new TH1F("Graph_Graph_from_m42","",100,3.753026,4.854299);
   Graph_Graph_from_m42->SetMinimum(27.86603);
   Graph_Graph_from_m42->SetMaximum(460.0237);
   Graph_Graph_from_m42->SetDirectory(0);
   Graph_Graph_from_m42->SetStats(0);
   Graph_Graph_from_m42->SetMarkerStyle(20);
   Graph_Graph_from_m42->SetMarkerSize(0.5);
   Graph_Graph_from_m42->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_m42->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_m42->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m42->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m42->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m42->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_m42->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_m42->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_m42->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m42->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m42->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m42->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_m42->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_m42->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_m42->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m42->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m42->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_m42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_m42);
   
   graph->Draw(",c");
   
   TH1F *m3__4 = new TH1F("m3__4","",40,3.825679,4.781646);
   m3__4->SetBinContent(1,28.71928);
   m3__4->SetBinContent(2,50.61916);
   m3__4->SetBinContent(3,73.68221);
   m3__4->SetBinContent(4,74.75632);
   m3__4->SetBinContent(5,83.18405);
   m3__4->SetBinContent(6,120.9533);
   m3__4->SetBinContent(7,141.1467);
   m3__4->SetBinContent(8,131.417);
   m3__4->SetBinContent(9,120.8801);
   m3__4->SetBinContent(10,128.4083);
   m3__4->SetBinContent(11,150.5431);
   m3__4->SetBinContent(12,193.4101);
   m3__4->SetBinContent(13,187.9462);
   m3__4->SetBinContent(14,204.5279);
   m3__4->SetBinContent(15,221.3945);
   m3__4->SetBinContent(16,212.5196);
   m3__4->SetBinContent(17,233.9491);
   m3__4->SetBinContent(18,242.1173);
   m3__4->SetBinContent(19,249.3355);
   m3__4->SetBinContent(20,283.3246);
   m3__4->SetBinContent(21,307.9493);
   m3__4->SetBinContent(22,316.5502);
   m3__4->SetBinContent(23,333.4312);
   m3__4->SetBinContent(24,372.2819);
   m3__4->SetBinContent(25,419.1531);
   m3__4->SetBinContent(26,425.3432);
   m3__4->SetBinContent(27,440.9448);
   m3__4->SetBinContent(28,425.5842);
   m3__4->SetBinContent(29,443.6688);
   m3__4->SetBinContent(30,395.2649);
   m3__4->SetBinContent(31,398.6823);
   m3__4->SetBinContent(32,340.1279);
   m3__4->SetBinContent(33,346.3556);
   m3__4->SetBinContent(34,348.3928);
   m3__4->SetBinContent(35,324.6821);
   m3__4->SetBinContent(36,283.2641);
   m3__4->SetBinContent(37,241.3537);
   m3__4->SetBinContent(38,143.0912);
   m3__4->SetBinContent(39,59.46134);
   m3__4->SetBinContent(40,23.79059);
   m3__4->SetBinError(1,5.484642);
   m3__4->SetBinError(2,7.301368);
   m3__4->SetBinError(3,8.797941);
   m3__4->SetBinError(4,8.923233);
   m3__4->SetBinError(5,9.514741);
   m3__4->SetBinError(6,11.56523);
   m3__4->SetBinError(7,12.51298);
   m3__4->SetBinError(8,11.98298);
   m3__4->SetBinError(9,11.67394);
   m3__4->SetBinError(10,11.99476);
   m3__4->SetBinError(11,12.85543);
   m3__4->SetBinError(12,14.71024);
   m3__4->SetBinError(13,14.54288);
   m3__4->SetBinError(14,15.07306);
   m3__4->SetBinError(15,15.84691);
   m3__4->SetBinError(16,15.36264);
   m3__4->SetBinError(17,15.97965);
   m3__4->SetBinError(18,16.31615);
   m3__4->SetBinError(19,16.47729);
   m3__4->SetBinError(20,17.60476);
   m3__4->SetBinError(21,18.41382);
   m3__4->SetBinError(22,18.68296);
   m3__4->SetBinError(23,19.05716);
   m3__4->SetBinError(24,19.98792);
   m3__4->SetBinError(25,21.09782);
   m3__4->SetBinError(26,21.29857);
   m3__4->SetBinError(27,21.67646);
   m3__4->SetBinError(28,21.26589);
   m3__4->SetBinError(29,21.79065);
   m3__4->SetBinError(30,20.62463);
   m3__4->SetBinError(31,20.69637);
   m3__4->SetBinError(32,19.22639);
   m3__4->SetBinError(33,19.17115);
   m3__4->SetBinError(34,19.17307);
   m3__4->SetBinError(35,18.70603);
   m3__4->SetBinError(36,17.37915);
   m3__4->SetBinError(37,15.9905);
   m3__4->SetBinError(38,12.31578);
   m3__4->SetBinError(39,8.302538);
   m3__4->SetBinError(40,5.394528);
   m3__4->SetMinimum(0);
   m3__4->SetMaximum(532.4026);
   m3__4->SetEntries(11965);
   m3__4->SetStats(0);
   m3__4->SetLineWidth(3);
   m3__4->SetMarkerStyle(0);
   m3__4->SetMarkerSize(80);
   m3__4->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{#pi}} [GeV/#it{c}^{2}]");
   m3__4->GetXaxis()->SetNdivisions(505);
   m3__4->GetXaxis()->SetLabelFont(132);
   m3__4->GetXaxis()->SetLabelOffset(0.01);
   m3__4->GetXaxis()->SetLabelSize(0.06);
   m3__4->GetXaxis()->SetTitleSize(0.072);
   m3__4->GetXaxis()->SetTitleOffset(0.95);
   m3__4->GetXaxis()->SetTitleFont(132);
   m3__4->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m3__4->GetYaxis()->SetLabelFont(132);
   m3__4->GetYaxis()->SetLabelOffset(0.01);
   m3__4->GetYaxis()->SetLabelSize(0.06);
   m3__4->GetYaxis()->SetTitleSize(0.072);
   m3__4->GetYaxis()->SetTitleOffset(1.3);
   m3__4->GetYaxis()->SetTitleFont(132);
   m3__4->GetZaxis()->SetLabelFont(132);
   m3__4->GetZaxis()->SetLabelSize(0.06);
   m3__4->GetZaxis()->SetTitleSize(0.072);
   m3__4->GetZaxis()->SetTitleOffset(1);
   m3__4->GetZaxis()->SetTitleFont(132);
   m3__4->Draw("e,same");
   
   TSpline3 *spline3 = new TSpline3("spline_p14",3.837629,4.769696,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);

   ci = TColor::GetColor("#999900");
   spline3->SetLineColor(ci);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,3.837629,0.1688472);
   spline3->SetPointCoeff(0,19.5062,40.95997,2036.797);
   spline3->SetPoint(1,3.861528,0.6862276);
   spline3->SetPointCoeff(1,24.95409,186.9933,2036.797);
   spline3->SetPoint(2,3.885427,1.417218);
   spline3->SetPointCoeff(2,37.38213,333.0265,-2008.802);
   spline3->SetPoint(3,3.909326,2.473414);
   spline3->SetPointCoeff(3,49.85815,189.0004,4315.466);
   spline3->SetPoint(4,3.933225,3.831842);
   spline3->SetPointCoeff(4,66.28665,498.4086,-5242.832);
   spline3->SetPoint(5,3.957125,5.629147);
   spline3->SetPointCoeff(5,81.1261,122.5105,10144.43);
   spline3->SetPoint(6,3.981024,7.776444);
   spline3->SetPointCoeff(6,104.3645,849.8407,-3183.16);
   spline3->SetPoint(7,4.004923,10.71262);
   spline3->SetPointCoeff(7,139.5311,621.616,-14151.86);
   spline3->SetPoint(8,4.028822,14.20917);
   spline3->SetPointCoeff(8,144.9939,-393.0373,-7659.62);
   spline3->SetPoint(9,4.052721,17.34535);
   spline3->SetPointCoeff(9,113.0826,-942.213,35838.71);
   spline3->SetPoint(10,4.07662,19.99898);
   spline3->SetPointCoeff(10,129.4564,1627.333,-61420.38);
   spline3->SetPoint(11,4.10052,23.18395);
   spline3->SetPointCoeff(11,101.9957,-2776.355,55910.29);
   spline3->SetPoint(12,4.124419,24.79899);
   spline3->SetPointCoeff(12,65.09341,1232.273,-9367.651);
   spline3->SetPoint(13,4.148318,26.93064);
   spline3->SetPointCoeff(13,107.9425,560.6361,-46423.59);
   spline3->SetPoint(14,4.172217,29.19688);
   spline3->SetPointCoeff(14,55.19259,-2767.82,55915.73);
   spline3->SetPoint(15,4.196116,29.69832);
   spline3->SetPointCoeff(15,18.70762,1241.199,-9634.476);
   spline3->SetPoint(16,4.220015,30.72284);
   spline3->SetPointCoeff(16,61.52608,550.4308,-18323.78);
   spline3->SetPoint(17,4.243915,32.25752);
   spline3->SetPointCoeff(17,56.43776,-763.3386,-3569.5);
   spline3->SetPoint(18,4.267814,33.12162);
   spline3->SetPointCoeff(18,13.83506,-1019.263,15477.07);
   spline3->SetPoint(19,4.291713,33.08136);
   spline3->SetPointCoeff(19,-8.363884,90.40428,15260.97);
   spline3->SetPoint(20,4.315612,33.14143);
   spline3->SetPointCoeff(20,22.10714,1184.578,-38192.05);
   spline3->SetPoint(21,4.339511,33.82502);
   spline3->SetPointCoeff(21,13.2855,-1553.697,39400.15);
   spline3->SetPoint(22,4.363411,33.79294);
   spline3->SetPointCoeff(22,6.533955,1271.196,-33897.62);
   spline3->SetPoint(23,4.38731,34.21245);
   spline3->SetPointCoeff(23,9.211057,-1159.179,16566.96);
   spline3->SetPoint(24,4.411209,33.99664);
   spline3->SetPointCoeff(24,-17.80813,28.6303,7377.767);
   spline3->SetPoint(25,4.435108,33.68811);
   spline3->SetPointCoeff(25,-3.797763,557.5978,-36067.67);
   spline3->SetPoint(26,4.459007,33.42348);
   spline3->SetPointCoeff(26,-38.94787,-2028.365,58190.63);
   spline3->SetPoint(27,4.482906,32.12845);
   spline3->SetPointCoeff(27,-36.19005,2143.759,-54781.82);
   spline3->SetPoint(28,4.506806,31.74019);
   spline3->SetPointCoeff(28,-27.5912,-1783.962,37179.95);
   spline3->SetPoint(29,4.530705,30.56936);
   spline3->SetPointCoeff(29,-49.15334,881.7486,-19585.69);
   spline3->SetPoint(30,4.554604,29.63091);
   spline3->SetPointCoeff(30,-40.56752,-522.4966,-2865.306);
   spline3->SetPoint(31,4.578503,28.32384);
   spline3->SetPointCoeff(31,-70.45172,-727.9319,4177.751);
   spline3->SetPoint(32,4.602402,26.28135);
   spline3->SetPointCoeff(32,-98.08703,-428.3975,-282.9177);
   spline3->SetPoint(33,4.626301,23.68861);
   spline3->SetPointCoeff(33,-119.0485,-448.682,943.4168);
   spline3->SetPoint(34,4.650201,20.60005);
   spline3->SetPointCoeff(34,-138.8782,-381.0414,8168.664);
   spline3->SetPoint(35,4.6741,17.17484);
   spline3->SetPointCoeff(35,-143.0943,204.6315,-15776.49);
   spline3->SetPoint(36,4.697999,13.65653);
   spline3->SetPointCoeff(36,-160.3464,-926.5036,26504.38);
   spline3->SetPoint(37,4.721898,9.656992);
   spline3->SetPointCoeff(37,-159.2162,973.7943,-12776.28);
   spline3->SetPoint(38,4.745797,6.233657);
   spline3->SetPointCoeff(38,-134.5627,57.76649,-12776.28);
   spline3->SetPoint(39,4.769696,2.876311);
   spline3->SetPointCoeff(39,-153.6939,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_p24",3.837629,4.769696,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(8);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,3.837629,0.9356981);
   spline3->SetPointCoeff(0,107.1197,-795.1078,8767.422);
   spline3->SetPoint(1,3.861528,3.161309);
   spline3->SetPointCoeff(1,84.13798,-166.5055,8767.422);
   spline3->SetPoint(2,3.885427,5.196713);
   spline3->SetPointCoeff(2,91.20237,462.0968,-20366.93);
   spline3->SetPoint(3,3.909326,7.362292);
   spline3->SetPointCoeff(3,78.39088,-998.1611,27409.88);
   spline3->SetPoint(4,3.933225,9.039807);
   spline3->SetPointCoeff(4,77.64757,967.0592,-28552.06);
   spline3->SetPoint(5,3.957125,11.05813);
   spline3->SetPointCoeff(5,74.94712,-1080.053,24866.88);
   spline3->SetPoint(6,3.981024,12.57185);
   spline3->SetPointCoeff(6,65.93207,702.841,1082.779);
   spline3->SetPoint(7,4.004923,14.5638);
   spline3->SetPointCoeff(7,101.3821,780.4736,-48526.91);
   spline3->SetPoint(8,4.028822,16.77011);
   spline3->SetPointCoeff(8,55.53601,-2698.785,72918.61);
   spline3->SetPoint(9,4.052721,17.55128);
   spline3->SetPointCoeff(9,51.4854,2529.298,-48627.83);
   spline3->SetPoint(10,4.07662,19.56261);
   spline3->SetPointCoeff(10,89.0573,-957.1971,-6593.614);
   spline3->SetPoint(11,4.10052,21.05427);
   spline3->SetPointCoeff(11,32.00663,-1429.943,36150.11);
   spline3->SetPoint(12,4.124419,21.49593);
   spline3->SetPointCoeff(12,25.60135,1161.93,-26735.17);
   spline3->SetPoint(13,4.148318,22.40649);
   spline3->SetPointCoeff(13,35.32866,-754.9152,21175.88);
   spline3->SetPoint(14,4.172217,23.1087);
   spline3->SetPointCoeff(14,35.53008,763.3429,-27626.28);
   spline3->SetPoint(15,4.196116,24.01672);
   spline3->SetPointCoeff(15,24.67867,-1217.392,19123.47);
   spline3->SetPoint(16,4.220015,24.17223);
   spline3->SetPointCoeff(16,-0.7423913,153.7129,15030.85);
   spline3->SetPoint(17,4.243915,24.44746);
   spline3->SetPointCoeff(17,32.36036,1231.388,-43955.79);
   spline3->SetPoint(18,4.267814,25.32416);
   spline3->SetPointCoeff(18,15.89991,-1920.133,21912.08);
   spline3->SetPoint(19,4.291713,24.90654);
   spline3->SetPointCoeff(19,-38.33269,-349.092,35446.3);
   spline3->SetPoint(20,4.315612,24.27489);
   spline3->SetPointCoeff(20,5.718912,2192.319,-54115.34);
   spline3->SetPoint(21,4.339511,24.92505);
   spline3->SetPointCoeff(21,17.7809,-1687.616,25333.45);
   spline3->SetPoint(22,4.363411,24.7319);
   spline3->SetPointCoeff(22,-19.47521,128.7292,-945.7728);
   spline3->SetPoint(23,4.38731,24.32708);
   spline3->SetPointCoeff(23,-14.94275,60.91968,-10168.03);
   spline3->SetPoint(24,4.411209,23.86595);
   spline3->SetPointCoeff(24,-29.45392,-668.1024,18610.08);
   spline3->SetPoint(25,4.435108,23.03447);
   spline3->SetPointCoeff(25,-29.49953,666.1939,-21283.06);
   spline3->SetPoint(26,4.459007,22.41944);
   spline3->SetPointCoeff(26,-34.12532,-859.7483,24573.46);
   spline3->SetPoint(27,4.482906,21.44825);
   spline3->SetPointCoeff(27,-33.11296,902.108,-21377.91);
   spline3->SetPoint(28,4.506806,20.88031);
   spline3->SetPointCoeff(28,-26.62499,-630.6353,5242.152);
   spline3->SetPoint(29,4.530705,19.95536);
   spline3->SetPointCoeff(29,-47.78582,-254.7861,2450.585);
   spline3->SetPoint(30,4.554604,18.70124);
   spline3->SetPointCoeff(30,-55.76507,-79.08525,10296.05);
   spline3->SetPoint(31,4.578503,17.46388);
   spline3->SetPointCoeff(31,-41.90281,659.1161,-29200.26);
   spline3->SetPoint(32,4.602402,16.4403);
   spline3->SetPointCoeff(32,-60.43312,-1434.47,35711.59);
   spline3->SetPoint(33,4.626301,14.66416);
   spline3->SetPointCoeff(33,-67.80618,1125.963,-29388.04);
   spline3->SetPoint(34,4.650201,13.2856);
   spline3->SetPointCoeff(34,-64.34376,-981.0869,27867.45);
   spline3->SetPoint(35,4.6741,11.56787);
   spline3->SetPointCoeff(35,-63.48691,1016.94,-34635.08);
   spline3->SetPoint(36,4.697999,10.15865);
   spline3->SetPointCoeff(36,-74.22646,-1466.309,27170.94);
   spline3->SetPoint(37,4.721898,7.918084);
   spline3->SetPointCoeff(37,-97.7559,481.7795,-12051.38);
   spline3->SetPoint(38,4.745797,5.69247);
   spline3->SetPointCoeff(38,-95.37781,-382.2743,-12051.38);
   spline3->SetPoint(39,4.769696,3.030169);
   spline3->SetPointCoeff(39,-134.3001,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_q4",3.837629,4.769696,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(12);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,3.837629,0.002581301);
   spline3->SetPointCoeff(0,0.305439,1.660194,47.32665);
   spline3->SetPoint(1,3.861528,0.01147533);
   spline3->SetPointCoeff(1,0.4658883,5.053397,47.32665);
   spline3->SetPoint(2,3.885427,0.02614205);
   spline3->SetPointCoeff(2,0.788527,8.446601,1.255299);
   spline3->SetPoint(3,3.909326,0.04982878);
   spline3->SetPointCoeff(3,1.194412,8.536602,104.5547);
   spline3->SetPoint(4,3.933225,0.0846773);
   spline3->SetPointCoeff(4,1.781603,16.03291,-150.2191);
   spline3->SetPoint(5,3.957125,0.1343631);
   spline3->SetPointCoeff(5,2.290547,5.262577,339.2133);
   spline3->SetPoint(6,3.981024,0.1967415);
   spline3->SetPointCoeff(6,3.123335,29.58333,-150.7049);
   spline3->SetPoint(7,4.004923,0.2862266);
   spline3->SetPointCoeff(7,4.279135,18.77816,-345.0462);
   spline3->SetPoint(8,4.028822,0.3945098);
   spline3->SetPointCoeff(8,4.585459,-5.960794,-509.7308);
   spline3->SetPoint(9,4.052721,0.4937358);
   spline3->SetPointCoeff(9,3.427114,-42.50722,1428.69);
   spline3->SetPoint(10,4.07662,0.5708644);
   spline3->SetPointCoeff(10,3.843416,59.92631,-2510.337);
   spline3->SetPoint(11,4.10052,0.6626797);
   spline3->SetPointCoeff(11,2.406304,-120.0586,2673.857);
   spline3->SetPoint(12,4.124419,0.6881139);
   spline3->SetPointCoeff(12,1.249387,71.65031,-552.477);
   spline3->SetPoint(13,4.148318,0.7513562);
   spline3->SetPointCoeff(13,3.727477,32.03908,-2229.986);
   spline3->SetPoint(14,4.172217,0.8282992);
   spline3->SetPointCoeff(14,1.437788,-127.8453,2764.674);
   spline3->SetPoint(15,4.196116,0.8273788);
   spline3->SetPointCoeff(15,0.0642924,70.37492,-680.4064);
   spline3->SetPoint(16,4.220015,0.8598235);
   spline3->SetPointCoeff(16,2.262213,21.59147,-1041.999);
   spline3->SetPoint(17,4.243915,0.9119971);
   spline3->SetPointCoeff(17,1.508773,-53.11726,1004.571);
   spline3->SetPoint(18,4.267814,0.9314294);
   spline3->SetPointCoeff(18,0.6911994,18.90799,-792.7739);
   spline3->SetPoint(19,4.291713,0.9479265);
   spline3->SetPointCoeff(19,0.2365429,-37.93193,1426.336);
   spline3->SetPoint(20,4.315612,0.9513842);
   spline3->SetPointCoeff(20,0.8675024,64.33283,-1974.029);
   spline3->SetPoint(21,4.339511,0.9819154);
   spline3->SetPointCoeff(21,0.5599836,-77.20017,2010.032);
   spline3->SetPoint(22,4.363411,0.978642);
   spline3->SetPointCoeff(22,0.3141554,66.91411,-1948.523);
   spline3->SetPoint(23,4.38731,0.9977711);
   spline3->SetPointCoeff(23,0.1737226,-72.79017,1632.481);
   spline3->SetPoint(24,4.411209,0.9826315);
   spline3->SetPointCoeff(24,-0.5082523,44.25466,-858.0494);
   spline3->SetPoint(25,4.435108,0.9840488);
   spline3->SetPointCoeff(25,0.1367698,-17.26535,-308.5517);
   spline3->SetPoint(26,4.459007,0.9732442);
   spline3->SetPointCoeff(26,-1.217192,-39.38774,1369.071);
   spline3->SetPoint(27,4.482906,0.9403457);
   spline3->SetPointCoeff(27,-0.7539424,58.77123,-1578.104);
   spline3->SetPoint(28,4.506806,0.9343536);
   spline3->SetPointCoeff(28,-0.6488733,-54.37489,908.1612);
   spline3->SetPoint(29,4.530705,0.9001856);
   spline3->SetPointCoeff(29,-1.691758,10.73801,-130.6211);
   spline3->SetPoint(30,4.554604,0.8641042);
   spline3->SetPointCoeff(30,-1.40232,1.372801,-119.3562);
   spline3->SetPoint(31,4.578503,0.8297447);
   spline3->SetPointCoeff(31,-1.541221,-7.184741,-502.2674);
   spline3->SetPoint(32,4.602402,0.7819509);
   spline3->SetPointCoeff(32,-2.74528,-43.19606,705.6863);
   spline3->SetPoint(33,4.626301,0.7013016);
   spline3->SetPointCoeff(33,-3.600779,7.39989,-555.7556);
   spline3->SetPoint(34,4.650201,0.6118863);
   spline3->SetPointCoeff(34,-4.19937,-32.44641,498.0706);
   spline3->SetPoint(35,4.6741,0.4997913);
   spline3->SetPointCoeff(35,-4.896805,3.264016,-288.4216);
   spline3->SetPoint(36,4.697999,0.3806889);
   spline3->SetPointCoeff(36,-5.235004,-17.41509,709.7862);
   spline3->SetPoint(37,4.721898,0.2553186);
   spline3->SetPointCoeff(37,-4.85119,33.47481,-310.715);
   spline3->SetPoint(38,4.745797,0.1542576);
   spline3->SetPointCoeff(38,-3.783563,11.19732,-310.715);
   spline3->SetPoint(39,4.769696,0.0659878);
   spline3->SetPointCoeff(39,-3.780763,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_r4",3.837629,4.769696,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(9);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,3.837629,31.70045);
   spline3->SetPointCoeff(0,1835.599,-30135.77,231882.2);
   spline3->SetPoint(1,3.861528,61.52238);
   spline3->SetPointCoeff(1,792.4914,-13510.39,231882.2);
   spline3->SetPoint(2,3.885427,75.91084);
   spline3->SetPointCoeff(2,544.0496,3114.979,-139633.6);
   spline3->SetPoint(3,3.909326,88.78629);
   spline3->SetPointCoeff(3,453.6767,-6896.404,226454.9);
   spline3->SetPoint(4,3.933225,98.78099);
   spline3->SetPointCoeff(4,512.073,9339.85,-389368);
   spline3->SetPoint(5,3.957125,111.0387);
   spline3->SetPointCoeff(5,291.3159,-18576.87,569360.4);
   spline3->SetPoint(6,3.981024,115.1624);
   spline3->SetPointCoeff(6,378.9776,22244.85,-568309);
   spline3->SetPoint(7,4.004923,129.1675);
   spline3->SetPointCoeff(7,468.4409,-18501.49,126458.3);
   spline3->SetPoint(8,4.028822,131.5216);
   spline3->SetPointCoeff(8,-199.2119,-9434.745,529292.3);
   spline3->SetPoint(9,4.052721,128.5969);
   spline3->SetPointCoeff(9,256.7711,28514.2,-837717.2);
   spline3->SetPoint(10,4.07662,139.5847);
   spline3->SetPointCoeff(10,184.2647,-31548.04,708532.5);
   spline3->SetPoint(11,4.10052,135.641);
   spline3->SetPointCoeff(11,-109.6011,19251.97,-263531.3);
   spline3->SetPoint(12,4.124419,140.4204);
   spline3->SetPointCoeff(12,359.0476,357.4387,-308643.6);
   spline3->SetPoint(13,4.148318,144.9924);
   spline3->SetPointCoeff(13,-152.7316,-21771.54,643773.1);
   spline3->SetPoint(14,4.172217,137.6948);
   spline3->SetPointCoeff(14,-90.26266,24385.39,-564002.3);
   spline3->SetPoint(15,4.196116,141.7669);
   spline3->SetPointCoeff(15,108.8944,-16052.17,318510.2);
   spline3->SetPoint(16,4.220015,139.5487);
   spline3->SetPointCoeff(16,-112.602,6784.216,-9182.508);
   spline3->SetPoint(17,4.243915,140.6072);
   spline3->SetPointCoeff(17,195.9379,6125.853,-94013.34);
   spline3->SetPoint(18,4.267814,147.5055);
   spline3->SetPointCoeff(18,327.6506,-614.6695,-237816.4);
   spline3->SetPoint(19,4.291713,151.7387);
   spline3->SetPointCoeff(19,-109.2306,-17665.52,676052.3);
   spline3->SetPoint(20,4.315612,148.2666);
   spline3->SetPointCoeff(20,204.81,30805.75,-903268.8);
   spline3->SetPoint(21,4.339511,158.4267);
   spline3->SetPointCoeff(21,129.5125,-33956.38,933187.7);
   spline3->SetPoint(22,4.363411,154.8655);
   spline3->SetPointCoeff(22,105.4815,32950.86,-665484.5);
   spline3->SetPoint(23,4.38731,167.1228);
   spline3->SetPointCoeff(23,540.1628,-14762.73,111278.3);
   spline3->SetPoint(24,4.411209,173.1192);
   spline3->SetPointCoeff(24,25.20549,-6784.351,234063.6);
   spline3->SetPoint(25,4.435108,173.0416);
   spline3->SetPointCoeff(25,101.9953,9997.426,-132233.2);
   spline3->SetPoint(26,4.459007,179.3844);
   spline3->SetPointCoeff(26,353.2727,516.6378,-2658.677);
   spline3->SetPoint(27,4.482906,188.0862);
   spline3->SetPointCoeff(27,373.4115,326.0173,109653);
   spline3->SetPoint(28,4.506806,198.6934);
   spline3->SetPointCoeff(28,576.8862,8187.863,-364796.2);
   spline3->SetPoint(29,4.530705,212.1775);
   spline3->SetPointCoeff(29,343.1701,-17967.12,146643.3);
   spline3->SetPoint(30,4.554604,212.1185);
   spline3->SetPointCoeff(30,-264.3535,-7453.158,944440.5);
   spline3->SetPoint(31,4.578503,214.4357);
   spline3->SetPointCoeff(31,997.7071,60260.87,-2086945);
   spline3->SetPoint(32,4.602402,244.2115);
   spline3->SetPointCoeff(32,302.0734,-89367.89,2121277);
   spline3->SetPoint(33,4.626301,229.343);
   spline3->SetPointCoeff(33,-334.732,62722.39,-1429984);
   spline3->SetPoint(34,4.650201,237.6483);
   spline3->SetPointCoeff(34,213.0008,-39803.9,871410);
   spline3->SetPoint(35,4.6741,231.8992);
   spline3->SetPointCoeff(35,-196.3889,22674.03,-2488364);
   spline3->SetPoint(36,4.697999,206.189);
   spline3->SetPointCoeff(36,-3376.447,-155735.5,3794182);
   spline3->SetPoint(37,4.721898,88.33574);
   spline3->SetPointCoeff(37,-4318.971,116298,-1227513);
   spline3->SetPoint(38,4.745797,34.78571);
   spline3->SetPointCoeff(38,-863.4784,28288.32,-1227513);
   spline3->SetPoint(39,4.769696,13.55058);
   spline3->SetPointCoeff(39,-1614.701,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_s4",3.837629,4.769696,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(6);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,3.837629,0.01296861);
   spline3->SetPointCoeff(0,1.865044,8.551252,761.4663);
   spline3->SetPoint(1,3.861528,0.07282024);
   spline3->SetPointCoeff(1,3.578561,63.14649,761.4663);
   spline3->SetPoint(2,3.885427,0.2048067);
   spline3->SetPointCoeff(2,7.901639,117.7417,211.4195);
   spline3->SetPoint(3,3.909326,0.4637859);
   spline3->SetPointCoeff(3,13.89177,132.9,3809);
   spline3->SetPoint(4,3.933225,0.9236909);
   spline3->SetPointCoeff(4,26.77093,405.9958,-2146.278);
   spline3->SetPoint(5,3.957125,1.766089);
   spline3->SetPointCoeff(5,42.49918,252.113,18312.79);
   spline3->SetPoint(6,3.981024,3.175762);
   spline3->SetPointCoeff(6,85.92893,1565.094,15000.16);
   spline3->SetPoint(7,4.004923,6.328087);
   spline3->SetPointCoeff(7,186.4408,2640.568,-16909.15);
   spline3->SetPoint(8,4.028822,12.06126);
   spline3->SetPointCoeff(8,283.6815,1428.224,-81545.72);
   spline3->SetPoint(9,4.052721,18.54364);
   spline3->SetPointCoeff(9,212.2188,-4418.401,74682.83);
   spline3->SetPoint(10,4.07662,22.11129);
   spline3->SetPointCoeff(10,128.9964,936.1721,-109489.8);
   spline3->SetPoint(11,4.10052,24.23432);
   spline3->SetPointCoeff(11,-13.86803,-6913.972,162544.2);
   spline3->SetPoint(12,4.124419,22.17264);
   spline3->SetPointCoeff(12,-65.82321,4740.04,-89830.43);
   spline3->SetPoint(13,4.148318,22.08066);
   spline3->SetPointCoeff(13,6.817397,-1700.578,1314.849);
   spline3->SetPoint(14,4.172217,21.29022);
   spline3->SetPointCoeff(14,-72.21442,-1606.307,32896.63);
   spline3->SetPoint(15,4.196116,19.09593);
   spline3->SetPointCoeff(15,-92.6245,752.2993,3308.967);
   spline3->SetPoint(16,4.220015,17.35714);
   spline3->SetPointCoeff(16,-50.99589,989.544,-27467.85);
   spline3->SetPoint(17,4.243915,16.32863);
   spline3->SetPointCoeff(17,-50.76379,-979.8325,21146.37);
   spline3->SetPoint(18,4.267814,14.84443);
   spline3->SetPointCoeff(18,-61.36362,536.3097,-11192.94);
   spline3->SetPoint(19,4.291713,13.53142);
   spline3->SetPointCoeff(19,-54.90813,-266.1962,18686.52);
   spline3->SetPoint(20,4.315612,12.3222);
   spline3->SetPointCoeff(20,-35.61231,1073.58,-18049.77);
   spline3->SetPoint(21,4.339511,11.8379);
   spline3->SetPointCoeff(21,-15.22544,-220.5434,21179.8);
   spline3->SetPoint(22,4.363411,11.63718);
   spline3->SetPointCoeff(22,10.52477,1297.995,-29227.43);
   spline3->SetPoint(23,4.38731,12.23112);
   spline3->SetPointCoeff(23,22.48527,-797.5387,30857.21);
   spline3->SetPoint(24,4.411209,12.73418);
   spline3->SetPointCoeff(24,37.23842,1414.847,-24757.03);
   spline3->SetPoint(25,4.435108,14.09432);
   spline3->SetPointCoeff(25,62.44429,-360.171,11987.85);
   spline3->SetPoint(26,4.459007,15.54461);
   spline3->SetPointCoeff(26,65.77003,499.3283,-2563.002);
   spline3->SetPoint(27,4.482906,17.36667);
   spline3->SetPointCoeff(27,85.24536,315.5674,-13893.6);
   spline3->SetPoint(28,4.506806,19.39456);
   spline3->SetPointCoeff(28,76.52213,-680.569,23248.51);
   spline3->SetPoint(29,4.530705,21.152);
   spline3->SetPointCoeff(29,83.82863,986.2913,-21308.48);
   spline3->SetPoint(30,4.554604,23.42791);
   spline3->SetPointCoeff(30,94.4594,-541.4741,-4924.577);
   spline3->SetPoint(31,4.578503,25.30891);
   spline3->SetPointCoeff(31,60.13952,-894.554,-1534.054);
   spline3->SetPoint(32,4.602402,26.21431);
   spline3->SetPointCoeff(32,14.7527,-1004.542,-23768.78);
   spline3->SetPoint(33,4.626301,25.66867);
   spline3->SetPointCoeff(33,-73.9908,-2708.704,-12474.9);
   spline3->SetPoint(34,4.650201,22.18293);
   spline3->SetPointCoeff(34,-224.8382,-3603.123,44990.71);
   spline3->SetPoint(35,4.6741,15.36563);
   spline3->SetPointCoeff(35,-319.9695,-377.401,54653.4);
   spline3->SetPoint(36,4.697999,8.249114);
   spline3->SetPointCoeff(36,-244.3594,3541.112,-26152.47);
   spline3->SetPoint(37,4.721898,4.074711);
   spline3->SetPointCoeff(37,-119.9127,1666.045,-13059.87);
   spline3->SetPoint(38,4.745797,1.982219);
   spline3->SetPointCoeff(38,-62.65673,729.6846,-13059.87);
   spline3->SetPoint(39,4.769696,0.7232755);
   spline3->SetPointCoeff(39,-50.15726,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_z4",3.837629,4.769696,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(7);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,3.837629,0.02119839);
   spline3->SetPointCoeff(0,2.473455,-2.204509,199.4375);
   spline3->SetPoint(1,3.861528,0.08177518);
   spline3->SetPointCoeff(1,2.709821,12.09466,199.4375);
   spline3->SetPoint(2,3.885427,0.1561682);
   spline3->SetPointCoeff(2,3.629664,26.39383,-346.149);
   spline3->SetPoint(3,3.909326,0.2532644);
   spline3->SetPointCoeff(3,4.298116,1.575814,396.6793);
   spline3->SetPoint(4,3.933225,0.3623008);
   spline3->SetPointCoeff(4,5.053151,30.01673,-357.3164);
   spline3->SetPoint(5,3.957125,0.495334);
   spline3->SetPointCoeff(5,5.875636,4.398038,668.926);
   spline3->SetPoint(6,3.981024,0.6474);
   spline3->SetPointCoeff(6,7.232067,52.35837,157.8463);
   spline3->SetPoint(7,4.004923,0.8523006);
   spline3->SetPointCoeff(7,10.00518,63.67555,-1491.753);
   spline3->SetPoint(8,4.028822,1.107423);
   spline3->SetPointCoeff(8,10.49263,-43.27943,1681.409);
   spline3->SetPoint(9,4.052721,1.35642);
   spline3->SetPointCoeff(9,11.30506,77.2734,768.0646);
   spline3->SetPoint(10,4.07662,1.681222);
   spline3->SetPointCoeff(10,16.31469,132.3417,-3149.134);
   spline3->SetPoint(11,4.10052,2.103732);
   spline3->SetPointCoeff(11,17.24433,-93.44334,3364.998);
   spline3->SetPoint(12,4.124419,2.508419);
   spline3->SetPointCoeff(12,18.54385,147.8187,1839.556);
   spline3->SetPoint(13,4.148318,3.061142);
   spline3->SetPointCoeff(13,28.76144,279.7103,-5806.162);
   spline3->SetPoint(14,4.172217,3.829022);
   spline3->SetPointCoeff(14,32.1822,-136.5771,6894.715);
   spline3->SetPoint(15,4.196116,4.614257);
   spline3->SetPointCoeff(15,37.46821,357.7568,-1870.573);
   spline3->SetPoint(16,4.220015,5.688522);
   spline3->SetPointCoeff(16,51.36315,223.6413,4129.842);
   spline3->SetPoint(17,4.243915,7.100171);
   spline3->SetPointCoeff(17,69.12936,519.7408,-3576.796);
   spline3->SetPoint(18,4.267814,9.00034);
   spline3->SetPointCoeff(18,87.84323,263.2934,1409.622);
   spline3->SetPoint(19,4.291713,11.26935);
   spline3->SetPointCoeff(19,102.8436,364.3598,22473.36);
   spline3->SetPoint(20,4.315612,14.24211);
   spline3->SetPointCoeff(20,158.7678,1975.644,-21851.62);
   spline3->SetPoint(21,4.339511,18.86667);
   spline3->SetPointCoeff(21,215.7573,408.9372,29044.96);
   spline3->SetPoint(22,4.363411,24.65314);
   spline3->SetPointCoeff(22,285.0726,2491.388,-45956.54);
   spline3->SetPoint(23,4.38731,32.26182);
   spline3->SetPointCoeff(23,325.4098,-803.5814,-10150.92);
   spline3->SetPoint(24,4.411209,39.4413);
   spline3->SetPointCoeff(24,269.6062,-1531.377,-78838.18);
   spline3->SetPoint(25,4.435108,43.9338);
   spline3->SetPointCoeff(25,61.31886,-7183.878,30662.59);
   spline3->SetPoint(26,4.459007,41.71461);
   spline3->SetPointCoeff(26,-229.5179,-4985.447,79382.11);
   spline3->SetPoint(27,4.482906,34.46539);
   spline3->SetPointCoeff(27,-331.7919,706.053,-17985.83);
   spline3->SetPoint(28,4.506806,26.6936);
   spline3->SetPointCoeff(28,-328.8626,-583.4861,43353.23);
   spline3->SetPoint(29,4.530705,19.09258);
   spline3->SetPointCoeff(29,-282.4661,2524.833,-16917.7);
   spline3->SetPoint(30,4.554604,13.55305);
   spline3->SetPointCoeff(30,-190.7719,1311.876,-4323.55);
   spline3->SetPoint(31,4.578503,9.684049);
   spline3->SetPointCoeff(31,-135.4749,1001.888,-6964.928);
   spline3->SetPoint(32,4.602402,6.923486);
   spline3->SetPointCoeff(32,-99.52076,502.52,2915.19);
   spline3->SetPoint(33,4.626301,4.87184);
   spline3->SetPointCoeff(33,-70.50593,711.5319,-8203.951);
   spline3->SetPoint(34,4.650201,3.481225);
   spline3->SetPointCoeff(34,-50.55344,123.3291,3742.052);
   spline3->SetPoint(35,4.6741,2.394563);
   spline3->SetPointCoeff(35,-38.24647,391.6249,-5658.343);
   spline3->SetPoint(36,4.697999,1.626949);
   spline3->SetPointCoeff(36,-29.22308,-14.06419,3176.518);
   spline3->SetPoint(37,4.721898,0.9638698);
   spline3->SetPointCoeff(37,-24.45233,213.6842,-1504.475);
   spline3->SetPoint(38,4.745797,0.4809928);
   spline3->SetPointCoeff(38,-16.81651,105.8172,-1504.475);
   spline3->SetPoint(39,4.769696,0.118995);
   spline3->SetPointCoeff(39,-14.33656,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/Fig9c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig9c()
{
//=========Macro generated from canvas: c3/
//=========  (Tue Nov 18 23:33:11 2025) by ROOT version 6.26/06
   TCanvas *c3 = new TCanvas("c3", "",0,0,300,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->SetHighLightColor(2);
   c3->Range(3.928799,-111.7724,5.203421,545.7121);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.2);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.08);
   c3->SetBottomMargin(0.17);
   c3->SetFrameLineWidth(3);
   c3->SetFrameBorderMode(0);
   c3->SetFrameLineWidth(3);
   c3->SetFrameBorderMode(0);
   
   TH1F *m5__5 = new TH1F("m5__5","",40,4.183723,5.13969);
   m5__5->SetBinContent(1,33.14641);
   m5__5->SetBinContent(2,39.14648);
   m5__5->SetBinContent(3,77.01783);
   m5__5->SetBinContent(4,98.35943);
   m5__5->SetBinContent(5,114.1485);
   m5__5->SetBinContent(6,173.55);
   m5__5->SetBinContent(7,223.4326);
   m5__5->SetBinContent(8,315.0827);
   m5__5->SetBinContent(9,393.0476);
   m5__5->SetBinContent(10,384.5527);
   m5__5->SetBinContent(11,406.8233);
   m5__5->SetBinContent(12,408.4305);
   m5__5->SetBinContent(13,375.5688);
   m5__5->SetBinContent(14,410.9278);
   m5__5->SetBinContent(15,387.7429);
   m5__5->SetBinContent(16,394.7724);
   m5__5->SetBinContent(17,391.4824);
   m5__5->SetBinContent(18,391.5061);
   m5__5->SetBinContent(19,351.0797);
   m5__5->SetBinContent(20,361.3649);
   m5__5->SetBinContent(21,314.8546);
   m5__5->SetBinContent(22,339.5439);
   m5__5->SetBinContent(23,266.4694);
   m5__5->SetBinContent(24,275.1755);
   m5__5->SetBinContent(25,269.3591);
   m5__5->SetBinContent(26,256.241);
   m5__5->SetBinContent(27,203.7608);
   m5__5->SetBinContent(28,229.913);
   m5__5->SetBinContent(29,219.5378);
   m5__5->SetBinContent(30,217.5414);
   m5__5->SetBinContent(31,190.5049);
   m5__5->SetBinContent(32,164.9925);
   m5__5->SetBinContent(33,148.3874);
   m5__5->SetBinContent(34,153.7199);
   m5__5->SetBinContent(35,154.0987);
   m5__5->SetBinContent(36,141.1917);
   m5__5->SetBinContent(37,87.31403);
   m5__5->SetBinContent(38,90.50542);
   m5__5->SetBinContent(39,55.323);
   m5__5->SetBinContent(40,12.59109);
   m5__5->SetBinError(1,6.369419);
   m5__5->SetBinError(2,6.7856);
   m5__5->SetBinError(3,9.240438);
   m5__5->SetBinError(4,10.37689);
   m5__5->SetBinError(5,11.33585);
   m5__5->SetBinError(6,13.88772);
   m5__5->SetBinError(7,15.48911);
   m5__5->SetBinError(8,18.25588);
   m5__5->SetBinError(9,20.3821);
   m5__5->SetBinError(10,20.35057);
   m5__5->SetBinError(11,20.86085);
   m5__5->SetBinError(12,20.85875);
   m5__5->SetBinError(13,20.09747);
   m5__5->SetBinError(14,21.02298);
   m5__5->SetBinError(15,20.52227);
   m5__5->SetBinError(16,20.67188);
   m5__5->SetBinError(17,20.47324);
   m5__5->SetBinError(18,20.4577);
   m5__5->SetBinError(19,19.43036);
   m5__5->SetBinError(20,19.69642);
   m5__5->SetBinError(21,18.67962);
   m5__5->SetBinError(22,19.28171);
   m5__5->SetBinError(23,17.10863);
   m5__5->SetBinError(24,17.4351);
   m5__5->SetBinError(25,17.24888);
   m5__5->SetBinError(26,16.70788);
   m5__5->SetBinError(27,15.02064);
   m5__5->SetBinError(28,15.87318);
   m5__5->SetBinError(29,15.50331);
   m5__5->SetBinError(30,15.54939);
   m5__5->SetBinError(31,14.44371);
   m5__5->SetBinError(32,13.42189);
   m5__5->SetBinError(33,12.64615);
   m5__5->SetBinError(34,12.85755);
   m5__5->SetBinError(35,12.91551);
   m5__5->SetBinError(36,12.34009);
   m5__5->SetBinError(37,9.685175);
   m5__5->SetBinError(38,9.755367);
   m5__5->SetBinError(39,7.575685);
   m5__5->SetBinError(40,3.608078);
   m5__5->SetMinimum(0);
   m5__5->SetMaximum(493.1133);
   m5__5->SetEntries(11965);
   m5__5->SetStats(0);
   m5__5->SetLineWidth(3);
   m5__5->SetMarkerStyle(0);
   m5__5->SetMarkerSize(80);
   m5__5->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{K}} [GeV/#it{c}^{2}]");
   m5__5->GetXaxis()->SetNdivisions(505);
   m5__5->GetXaxis()->SetLabelFont(132);
   m5__5->GetXaxis()->SetLabelOffset(0.01);
   m5__5->GetXaxis()->SetLabelSize(0.06);
   m5__5->GetXaxis()->SetTitleSize(0.072);
   m5__5->GetXaxis()->SetTitleOffset(0.95);
   m5__5->GetXaxis()->SetTitleFont(132);
   m5__5->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m5__5->GetYaxis()->SetLabelFont(132);
   m5__5->GetYaxis()->SetLabelOffset(0.01);
   m5__5->GetYaxis()->SetLabelSize(0.06);
   m5__5->GetYaxis()->SetTitleSize(0.072);
   m5__5->GetYaxis()->SetTitleOffset(1.3);
   m5__5->GetYaxis()->SetTitleFont(132);
   m5__5->GetZaxis()->SetLabelFont(132);
   m5__5->GetZaxis()->SetLabelSize(0.06);
   m5__5->GetZaxis()->SetTitleSize(0.072);
   m5__5->GetZaxis()->SetTitleOffset(1);
   m5__5->GetZaxis()->SetTitleFont(132);
   m5__5->Draw("e");
   
   Double_t Graph_from_m6_fx3[25] = {
   4.202842,
   4.241081,
   4.27932,
   4.317558,
   4.355797,
   4.394036,
   4.432274,
   4.470513,
   4.508752,
   4.54699,
   4.585229,
   4.623468,
   4.661706,
   4.699945,
   4.738184,
   4.776422,
   4.814661,
   4.8529,
   4.891138,
   4.929377,
   4.967616,
   5.005854,
   5.044093,
   5.082332,
   5.12057};
   Double_t Graph_from_m6_fy3[25] = {
   25.93099,
   62.73748,
   97.853,
   180.1667,
   318.1408,
   364.7061,
   403.9571,
   397.7896,
   405.0407,
   398.7641,
   377.6622,
   358.8124,
   338.9518,
   301.5723,
   281.1998,
   253.4,
   233.2094,
   213.3011,
   199.8532,
   185.3291,
   167.7974,
   149.4784,
   122.2434,
   83.64509,
   29.83794};
   TGraph *graph = new TGraph(25,Graph_from_m6_fx3,Graph_from_m6_fy3);
   graph->SetName("Graph_from_m6");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(8);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_from_m63 = new TH1F("Graph_Graph_from_m63","",100,4.11107,5.212343);
   Graph_Graph_from_m63->SetMinimum(23.33789);
   Graph_Graph_from_m63->SetMaximum(442.9517);
   Graph_Graph_from_m63->SetDirectory(0);
   Graph_Graph_from_m63->SetStats(0);
   Graph_Graph_from_m63->SetMarkerStyle(20);
   Graph_Graph_from_m63->SetMarkerSize(0.5);
   Graph_Graph_from_m63->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_m63->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_m63->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m63->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m63->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m63->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_m63->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_m63->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_m63->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_m63->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m63->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m63->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_from_m63->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_m63->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_m63->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_m63->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_m63->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_from_m63->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_from_m63);
   
   graph->Draw(",c");
   
   TH1F *m5__6 = new TH1F("m5__6","",40,4.183723,5.13969);
   m5__6->SetBinContent(1,33.14641);
   m5__6->SetBinContent(2,39.14648);
   m5__6->SetBinContent(3,77.01783);
   m5__6->SetBinContent(4,98.35943);
   m5__6->SetBinContent(5,114.1485);
   m5__6->SetBinContent(6,173.55);
   m5__6->SetBinContent(7,223.4326);
   m5__6->SetBinContent(8,315.0827);
   m5__6->SetBinContent(9,393.0476);
   m5__6->SetBinContent(10,384.5527);
   m5__6->SetBinContent(11,406.8233);
   m5__6->SetBinContent(12,408.4305);
   m5__6->SetBinContent(13,375.5688);
   m5__6->SetBinContent(14,410.9278);
   m5__6->SetBinContent(15,387.7429);
   m5__6->SetBinContent(16,394.7724);
   m5__6->SetBinContent(17,391.4824);
   m5__6->SetBinContent(18,391.5061);
   m5__6->SetBinContent(19,351.0797);
   m5__6->SetBinContent(20,361.3649);
   m5__6->SetBinContent(21,314.8546);
   m5__6->SetBinContent(22,339.5439);
   m5__6->SetBinContent(23,266.4694);
   m5__6->SetBinContent(24,275.1755);
   m5__6->SetBinContent(25,269.3591);
   m5__6->SetBinContent(26,256.241);
   m5__6->SetBinContent(27,203.7608);
   m5__6->SetBinContent(28,229.913);
   m5__6->SetBinContent(29,219.5378);
   m5__6->SetBinContent(30,217.5414);
   m5__6->SetBinContent(31,190.5049);
   m5__6->SetBinContent(32,164.9925);
   m5__6->SetBinContent(33,148.3874);
   m5__6->SetBinContent(34,153.7199);
   m5__6->SetBinContent(35,154.0987);
   m5__6->SetBinContent(36,141.1917);
   m5__6->SetBinContent(37,87.31403);
   m5__6->SetBinContent(38,90.50542);
   m5__6->SetBinContent(39,55.323);
   m5__6->SetBinContent(40,12.59109);
   m5__6->SetBinError(1,6.369419);
   m5__6->SetBinError(2,6.7856);
   m5__6->SetBinError(3,9.240438);
   m5__6->SetBinError(4,10.37689);
   m5__6->SetBinError(5,11.33585);
   m5__6->SetBinError(6,13.88772);
   m5__6->SetBinError(7,15.48911);
   m5__6->SetBinError(8,18.25588);
   m5__6->SetBinError(9,20.3821);
   m5__6->SetBinError(10,20.35057);
   m5__6->SetBinError(11,20.86085);
   m5__6->SetBinError(12,20.85875);
   m5__6->SetBinError(13,20.09747);
   m5__6->SetBinError(14,21.02298);
   m5__6->SetBinError(15,20.52227);
   m5__6->SetBinError(16,20.67188);
   m5__6->SetBinError(17,20.47324);
   m5__6->SetBinError(18,20.4577);
   m5__6->SetBinError(19,19.43036);
   m5__6->SetBinError(20,19.69642);
   m5__6->SetBinError(21,18.67962);
   m5__6->SetBinError(22,19.28171);
   m5__6->SetBinError(23,17.10863);
   m5__6->SetBinError(24,17.4351);
   m5__6->SetBinError(25,17.24888);
   m5__6->SetBinError(26,16.70788);
   m5__6->SetBinError(27,15.02064);
   m5__6->SetBinError(28,15.87318);
   m5__6->SetBinError(29,15.50331);
   m5__6->SetBinError(30,15.54939);
   m5__6->SetBinError(31,14.44371);
   m5__6->SetBinError(32,13.42189);
   m5__6->SetBinError(33,12.64615);
   m5__6->SetBinError(34,12.85755);
   m5__6->SetBinError(35,12.91551);
   m5__6->SetBinError(36,12.34009);
   m5__6->SetBinError(37,9.685175);
   m5__6->SetBinError(38,9.755367);
   m5__6->SetBinError(39,7.575685);
   m5__6->SetBinError(40,3.608078);
   m5__6->SetMinimum(0);
   m5__6->SetMaximum(493.1133);
   m5__6->SetEntries(11965);
   m5__6->SetStats(0);
   m5__6->SetLineWidth(3);
   m5__6->SetMarkerStyle(0);
   m5__6->SetMarkerSize(80);
   m5__6->GetXaxis()->SetTitle("#it{m}_{#it{#psi}#it{K}} [GeV/#it{c}^{2}]");
   m5__6->GetXaxis()->SetNdivisions(505);
   m5__6->GetXaxis()->SetLabelFont(132);
   m5__6->GetXaxis()->SetLabelOffset(0.01);
   m5__6->GetXaxis()->SetLabelSize(0.06);
   m5__6->GetXaxis()->SetTitleSize(0.072);
   m5__6->GetXaxis()->SetTitleOffset(0.95);
   m5__6->GetXaxis()->SetTitleFont(132);
   m5__6->GetYaxis()->SetTitle("Yield/(0.024 GeV/#it{c}^{2})");
   m5__6->GetYaxis()->SetLabelFont(132);
   m5__6->GetYaxis()->SetLabelOffset(0.01);
   m5__6->GetYaxis()->SetLabelSize(0.06);
   m5__6->GetYaxis()->SetTitleSize(0.072);
   m5__6->GetYaxis()->SetTitleOffset(1.3);
   m5__6->GetYaxis()->SetTitleFont(132);
   m5__6->GetZaxis()->SetLabelFont(132);
   m5__6->GetZaxis()->SetLabelSize(0.06);
   m5__6->GetZaxis()->SetTitleSize(0.072);
   m5__6->GetZaxis()->SetTitleOffset(1);
   m5__6->GetZaxis()->SetTitleFont(132);
   m5__6->Draw("e,same");
   
   TSpline3 *spline3 = new TSpline3("spline_p16",4.195673,5.12774,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);

   ci = TColor::GetColor("#999900");
   spline3->SetLineColor(ci);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,4.195673,5.350129);
   spline3->SetPointCoeff(0,249.806,1227.769,-28295.58);
   spline3->SetPoint(1,4.219572,11.6353);
   spline3->SetPointCoeff(1,260.0066,-800.9535,-28295.58);
   spline3->SetPoint(2,4.243471,17.00551);
   spline3->SetPointCoeff(2,173.2375,-2829.676,49338.99);
   spline3->SetPoint(3,4.26737,20.20302);
   spline3->SetPointCoeff(3,122.5266,707.8064,-4188.804);
   spline3->SetPoint(4,4.291269,23.4784);
   spline3->SetPointCoeff(4,149.181,407.4796,-60893.8);
   spline3->SetPoint(5,4.315168,26.44522);
   spline3->SetPointCoeff(5,64.31566,-3958.454,104394.6);
   spline3->SetPoint(6,4.339068,27.14639);
   spline3->SetPointCoeff(6,53.98943,3526.379,-78253.6);
   spline3->SetPoint(7,4.362967,29.38266);
   spline3->SetPointCoeff(7,88.45609,-2084.209,8534.071);
   spline3->SetPoint(8,4.386866,30.42274);
   spline3->SetPointCoeff(8,3.457566,-1472.338,70134.42);
   spline3->SetPoint(9,4.410765,30.62179);
   spline3->SetPointCoeff(9,53.25838,3556.126,-95916.23);
   spline3->SetPoint(10,4.434664,32.61647);
   spline3->SetPointCoeff(10,58.88177,-3320.829,65020.27);
   spline3->SetPoint(11,4.458563,33.0145);
   spline3->SetPointCoeff(11,11.56461,1340.962,-27134.88);
   spline3->SetPoint(12,4.482463,33.68639);
   spline3->SetPointCoeff(12,29.16447,-604.5407,12683.64);
   spline3->SetPoint(13,4.506362,34.21124);
   spline3->SetPointCoeff(13,22.00198,304.8444,-9764.415);
   spline3->SetPoint(14,4.530261,34.7779);
   spline3->SetPointCoeff(14,19.8416,-395.2399,-390.4795);
   spline3->SetPoint(15,4.55416,35.02102);
   spline3->SetPointCoeff(15,0.2807,-423.2363,28412.76);
   spline3->SetPoint(16,4.578059,35.17384);
   spline3->SetPointCoeff(16,28.73628,1613.888,-68211.04);
   spline3->SetPoint(17,4.601958,35.8513);
   spline3->SetPointCoeff(17,-11.00293,-3276.674,67909.59);
   spline3->SetPoint(18,4.625858,34.6438);
   spline3->SetPointCoeff(18,-51.25869,1592.275,-12448.47);
   spline3->SetPoint(19,4.649757,34.15829);
   spline3->SetPointCoeff(19,3.518799,699.7501,-34447.04);
   spline3->SetPoint(20,4.673656,34.17184);
   spline3->SetPointCoeff(20,-22.05969,-1770.017,17129.8);
   spline3->SetPoint(21,4.697555,32.86749);
   spline3->SetPointCoeff(21,-77.31148,-541.8534,19102.8);
   spline3->SetPoint(22,4.721454,30.97108);
   spline3->SetPointCoeff(22,-70.47831,827.77,-6714.395);
   spline3->SetPoint(23,4.745354,29.66785);
   spline3->SetPointCoeff(23,-42.41747,346.3646,-36921.39);
   spline3->SetPoint(24,4.769253,28.34794);
   spline3->SetPointCoeff(24,-89.12701,-2300.807,35972.58);
   spline3->SetPoint(25,4.793152,25.39477);
   spline3->SetPointCoeff(25,-137.4624,278.3374,3348.239);
   spline3->SetPoint(26,4.817051,22.31422);
   spline3->SetPointCoeff(26,-118.421,518.3978,-21950.88);
   spline3->SetPoint(27,4.84095,19.48051);
   spline3->SetPointCoeff(27,-131.2556,-1055.425,28647.16);
   spline3->SetPoint(28,4.864849,16.13183);
   spline3->SetPointCoeff(28,-132.6159,998.505,-22718.68);
   spline3->SetPoint(29,4.888749,13.22261);
   spline3->SetPointCoeff(29,-123.8177,-630.3676,31023.06);
   spline3->SetPoint(30,4.912648,10.32691);
   spline3->SetPointCoeff(30,-100.7899,1593.909,-35352.36);
   spline3->SetPoint(31,4.936547,8.345926);
   spline3->SetPointCoeff(31,-85.18037,-940.7675,29857.76);
   spline3->SetPoint(32,4.960446,6.180421);
   spline3->SetPointCoeff(32,-78.98589,1199.96,-17680.01);
   spline3->SetPoint(33,4.984345,4.736764);
   spline3->SetPointCoeff(33,-51.92471,-67.65331,871.7152);
   spline3->SetPoint(34,5.008244,3.469064);
   spline3->SetPointCoeff(34,-53.66473,-5.153495,8797.911);
   spline3->SetPoint(35,5.032144,2.303674);
   spline3->SetPointCoeff(35,-38.83574,625.6348,-10586.59);
   spline3->SetPoint(36,5.056043,1.588364);
   spline3->SetPointCoeff(36,-27.07168,-133.3973,5433.742);
   spline3->SetPoint(37,5.079942,0.9393539);
   spline3->SetPointCoeff(37,-24.13707,256.1885,-2485.783);
   spline3->SetPoint(38,5.103841,0.4748931);
   spline3->SetPointCoeff(38,-16.1511,77.96404,-2485.783);
   spline3->SetPoint(39,5.12774,0.09949373);
   spline3->SetPointCoeff(39,-16.68396,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_p26",4.195673,5.12774,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(8);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,4.195673,1.784887);
   spline3->SetPointCoeff(0,70.23826,252.2862,-6220.448);
   spline3->SetPoint(1,4.219572,3.52271);
   spline3->SetPointCoeff(1,71.63832,-193.7044,-6220.448);
   spline3->SetPoint(2,4.243471,5.039256);
   spline3->SetPointCoeff(2,51.72077,-639.695,16519.37);
   spline3->SetPoint(3,4.26737,6.135462);
   spline3->SetPointCoeff(3,49.45053,544.7027,-9071.376);
   spline3->SetPoint(4,4.291269,7.504578);
   spline3->SetPointCoeff(4,59.94251,-105.6924,924.4866);
   spline3->SetPoint(5,4.315168,8.889405);
   spline3->SetPointCoeff(5,56.47471,-39.409,-3194.445);
   spline3->SetPoint(6,4.339068,10.17299);
   spline3->SetPointCoeff(6,49.11731,-268.4428,13100.43);
   spline3->SetPoint(7,4.362967,11.37235);
   spline3->SetPointCoeff(7,58.73392,670.8256,-30192.69);
   spline3->SetPoint(8,4.386866,12.74706);
   spline3->SetPointCoeff(8,39.06277,-1493.915,54605.34);
   spline3->SetPoint(9,4.410765,13.57273);
   spline3->SetPointCoeff(9,61.22297,2421.152,-67721.42);
   spline3->SetPoint(10,4.434664,15.49437);
   spline3->SetPointCoeff(10,60.90864,-2434.305,52996.21);
   spline3->SetPoint(11,4.458563,16.28306);
   spline3->SetPointCoeff(11,35.36249,1365.391,-26468.8);
   spline3->SetPoint(12,4.482463,17.54675);
   spline3->SetPointCoeff(12,55.27134,-532.3558,13588.14);
   spline3->SetPoint(13,4.506362,18.74911);
   spline3->SetPointCoeff(13,53.10904,441.8797,-14884.34);
   spline3->SetPoint(14,4.530261,20.06758);
   spline3->SetPointCoeff(14,48.72567,-625.2906,12377.63);
   spline3->SetPoint(15,4.55416,21.0439);
   spline3->SetPointCoeff(15,40.04702,262.1545,-13739.71);
   spline3->SetPoint(16,4.578059,21.96317);
   spline3->SetPointCoeff(16,29.03442,-722.9488,16499.29);
   spline3->SetPoint(17,4.601958,22.46936);
   spline3->SetPointCoeff(17,22.75038,460.0092,10044.07);
   spline3->SetPoint(18,4.625858,23.41293);
   spline3->SetPointCoeff(18,61.94868,1180.144,-48010.37);
   spline3->SetPoint(19,4.649757,24.91215);
   spline3->SetPointCoeff(19,36.09131,-2262.08,43372.74);
   spline3->SetPoint(20,4.673656,25.07473);
   spline3->SetPointCoeff(20,2.28729,847.6371,-9420.332);
   spline3->SetPoint(21,4.697555,25.48495);
   spline3->SetPointCoeff(21,26.66109,172.2227,-14644.72);
   spline3->SetPoint(22,4.721454,26.02058);
   spline3->SetPointCoeff(22,9.799165,-877.7672,28783.73);
   spline3->SetPoint(23,4.745354,26.14633);
   spline3->SetPointCoeff(23,17.16459,1185.955,-33021.16);
   spline3->SetPoint(24,4.769253,26.78318);
   spline3->SetPointCoeff(24,17.26915,-1181.58,5058.42);
   spline3->SetPoint(25,4.793152,26.59007);
   spline3->SetPointCoeff(25,-30.54076,-818.9039,37215.18);
   spline3->SetPoint(26,4.817051,25.90044);
   spline3->SetPointCoeff(26,-5.914381,1849.332,-53416.16);
   spline3->SetPoint(27,4.84095,26.08622);
   spline3->SetPointCoeff(27,-9.04856,-1980.474,41216.67);
   spline3->SetPoint(28,4.864849,25.3014);
   spline3->SetPointCoeff(28,-33.0867,974.659,-41119.3);
   spline3->SetPoint(29,4.888749,24.50606);
   spline3->SetPointCoeff(29,-56.95799,-1973.492,70569.73);
   spline3->SetPoint(30,4.912648,22.98092);
   spline3->SetPointCoeff(30,-30.36563,3086.182,-94190.72);
   spline3->SetPoint(31,4.936547,22.73219);
   spline3->SetPointCoeff(31,-44.24808,-3667.058,68672.61);
   spline3->SetPoint(32,4.960446,20.5176);
   spline3->SetPointCoeff(32,-101.8561,1256.598,-25752.76);
   spline3->SetPoint(33,4.984345,18.44952);
   spline3->SetPointCoeff(33,-85.92045,-589.811,-10113.28);
   spline3->SetPoint(34,5.008244,15.92115);
   spline3->SetPointCoeff(34,-131.4417,-1314.908,48744.91);
   spline3->SetPoint(35,5.032144,12.69416);
   spline3->SetPointCoeff(35,-110.7671,2179.981,-55660.21);
   spline3->SetPoint(36,5.056043,10.53227);
   spline3->SetPointCoeff(36,-101.9421,-1810.718,33393.83);
   spline3->SetPoint(37,5.079942,7.517556);
   spline3->SetPointCoeff(37,-131.2707,583.5365,-14016.46);
   spline3->SetPoint(38,5.103841,4.522263);
   spline3->SetPointCoeff(38,-127.396,-421.4091,-14016.46);
   spline3->SetPoint(39,5.12774,1.045577);
   spline3->SetPointCoeff(39,-171.556,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_q6",4.195673,5.12774,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(12);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,4.195673,0.1505837);
   spline3->SetPointCoeff(0,7.977067,31.14138,-795.3522);
   spline3->SetPoint(1,4.219572,0.348159);
   spline3->SetPointCoeff(1,8.102728,-25.8834,-795.3522);
   spline3->SetPoint(2,4.243471,0.5161667);
   spline3->SetPointCoeff(2,5.5027,-82.90817,1292.063);
   spline3->SetPoint(3,4.26737,0.6179593);
   spline3->SetPointCoeff(3,3.753791,9.729505,17.80176);
   spline3->SetPoint(4,4.291269,0.713472);
   spline3->SetPointCoeff(4,4.249348,11.00585,-1780.758);
   spline3->SetPoint(5,4.315168,0.7970059);
   spline3->SetPointCoeff(5,1.724061,-116.67,3118.885);
   spline3->SetPoint(6,4.339068,0.8141454);
   spline3->SetPointCoeff(6,1.49167,106.9462,-2405.501);
   spline3->SetPoint(7,4.362967,0.8780433);
   spline3->SetPointCoeff(7,2.48167,-65.5222,404.4277);
   spline3->SetPoint(8,4.386866,0.9054495);
   spline3->SetPointCoeff(8,0.04280892,-36.52574,1970.556);
   spline3->SetPoint(9,4.410765,0.9125092);
   spline3->SetPointCoeff(9,1.673509,104.7582,-2940.599);
   spline3->SetPoint(10,4.434664,0.9721988);
   spline3->SetPointCoeff(10,1.64203,-106.0754,2030.333);
   spline3->SetPoint(11,4.458563,0.9785699);
   spline3->SetPointCoeff(11,0.05079943,39.49442,-640.8324);
   spline3->SetPoint(12,4.482463,0.9935943);
   spline3->SetPointCoeff(12,0.8404937,-6.451672,99.0993);
   spline3->SetPoint(13,4.506362,1.011349);
   spline3->SetPointCoeff(13,0.7019222,0.6535018,-540.5097);
   spline3->SetPoint(14,4.530261,1.02112);
   spline3->SetPointCoeff(14,-0.1930108,-38.0997,1108.841);
   spline3->SetPoint(15,4.55416,1.009882);
   spline3->SetPointCoeff(15,-0.1141011,41.40147,-704.3816);
   spline3->SetPoint(16,4.578059,1.021187);
   spline3->SetPointCoeff(16,0.657855,-9.100937,-762.7084);
   spline3->SetPoint(17,4.601958,1.021299);
   spline3->SetPointCoeff(17,-1.084064,-63.78523,1725.828);
   spline3->SetPoint(18,4.625858,0.9825174);
   spline3->SetPointCoeff(18,-1.175668,59.95232,-952.8206);
   spline3->SetPoint(19,4.649757,0.9756564);
   spline3->SetPointCoeff(19,0.057285,-8.362548,-771.198);
   spline3->SetPoint(20,4.673656,0.9617218);
   spline3->SetPointCoeff(20,-1.663887,-63.65553,1537.959);
   spline3->SetPoint(21,4.697555,0.9065921);
   spline3->SetPointCoeff(21,-2.071206,46.61232,-952.852);
   spline3->SetPoint(22,4.721454,0.8707086);
   spline3->SetPointCoeff(22,-1.475937,-21.7048,524.0705);
   spline3->SetPoint(23,4.745354,0.8301917);
   spline3->SetPointCoeff(23,-1.615389,15.86975,-891.9643);
   spline3->SetPoint(24,4.769253,0.7884738);
   spline3->SetPointCoeff(24,-2.385232,-48.08187,589.9071);
   spline3->SetPoint(25,4.793152,0.7120583);
   spline3->SetPointCoeff(25,-3.672653,-5.786996,165.0943);
   spline3->SetPoint(26,4.817051,0.6232332);
   spline3->SetPointCoeff(26,-3.666371,6.049854,-398.8029);
   spline3->SetPoint(27,4.84095,0.5336216);
   spline3->SetPointCoeff(27,-4.060551,-22.54332,509.5779);
   spline3->SetPoint(28,4.864849,0.4306577);
   spline3->SetPointCoeff(28,-4.264917,13.99214,-195.9258);
   spline3->SetPoint(29,4.888749,0.3340471);
   spline3->SetPointCoeff(29,-3.931837,-0.05525138,524.2299);
   spline3->SetPoint(30,4.912648,0.2472039);
   spline3->SetPointCoeff(30,-3.036204,37.53073,-714.1022);
   spline3->SetPoint(31,4.936547,0.1863298);
   spline3->SetPointCoeff(31,-2.46592,-13.66863,636.2999);
   spline3->SetPoint(32,4.960446,0.128275);
   spline3->SetPointCoeff(32,-2.028951,31.95249,-443.4159);
   spline3->SetPoint(33,4.984345,0.09198224);
   spline3->SetPointCoeff(33,-1.261473,0.1606756,49.86758);
   spline3->SetPoint(34,5.008244,0.06260658);
   spline3->SetPointCoeff(34,-1.168344,3.736057,111.8331);
   spline3->SetPoint(35,5.032144,0.03834463);
   spline3->SetPointCoeff(35,-0.7981394,11.75421,-162.6229);
   spline3->SetPoint(36,5.056043,0.02376354);
   spline3->SetPointCoeff(36,-0.5149637,0.09455531,69.4311);
   spline3->SetPoint(37,5.079942,0.01245811);
   spline3->SetPointCoeff(37,-0.3914732,5.072592,-39.01087);
   spline3->SetPoint(38,5.103841,0.005467021);
   spline3->SetPointCoeff(38,-0.2158572,2.27561,-39.01087);
   spline3->SetPoint(39,5.12774,0.001075455);
   spline3->SetPointCoeff(39,-0.1739324,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_r6",4.195673,5.12774,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(9);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,4.195673,5.194939);
   spline3->SetPointCoeff(0,213.0149,1785.142,-10579.51);
   spline3->SetPoint(1,4.219572,11.16102);
   spline3->SetPointCoeff(1,280.2136,1026.618,-10579.51);
   spline3->SetPoint(2,4.243471,18.29985);
   spline3->SetPointCoeff(2,311.1561,268.0929,103147);
   spline3->SetPoint(3,4.26737,27.29736);
   spline3->SetPointCoeff(3,500.714,7663.476,113433.8);
   spline3->SetPoint(4,4.291269,45.18959);
   spline3->SetPointCoeff(4,1061.385,15796.39,606858.8);
   spline3->SetPoint(5,4.315168,87.86217);
   spline3->SetPointCoeff(5,2856.286,59306.66,-1671925);
   spline3->SetPoint(6,4.339068,167.1766);
   spline3->SetPointCoeff(6,2826.183,-60566.22,675468.3);
   spline3->SetPoint(7,4.362967,209.3469);
   spline3->SetPointCoeff(7,1088.641,-12136.83,-499424.7);
   spline3->SetPoint(8,4.386866,221.6149);
   spline3->SetPointCoeff(8,-347.2492,-47944.34,1716680);
   spline3->SetPoint(9,4.410765,209.3651);
   spline3->SetPointCoeff(9,302.6411,75137.35,-2056520);
   spline3->SetPoint(10,4.434664,231.4417);
   spline3->SetPointCoeff(10,370.2111,-72310.05,1274292);
   spline3->SetPoint(11,4.458563,216.3828);
   spline3->SetPointCoeff(11,-902.5761,19053.51,32719.93);
   spline3->SetPoint(12,4.482463,206.1414);
   spline3->SetPointCoeff(12,64.21583,21399.44,-610257.9);
   spline3->SetPoint(13,4.506362,211.5685);
   spline3->SetPointCoeff(13,41.3901,-22354.53,340081);
   spline3->SetPoint(14,4.530261,204.4317);
   spline3->SetPointCoeff(14,-444.3867,2028.432,-64885.29);
   spline3->SetPoint(15,4.55416,194.0841);
   spline3->SetPointCoeff(15,-458.6127,-2623.682,195113.3);
   spline3->SetPoint(16,4.578059,184.2885);
   spline3->SetPointCoeff(16,-249.6915,11365.46,-267722.6);
   spline3->SetPoint(17,4.601958,181.1581);
   spline3->SetPointCoeff(17,-165.1872,-7829.589,415149.6);
   spline3->SetPoint(18,4.625858,178.4053);
   spline3->SetPointCoeff(18,171.9348,21935.6,-818521.2);
   spline3->SetPoint(19,4.649757,183.8701);
   spline3->SetPointCoeff(19,-182.1248,-36750.33,885765);
   spline3->SetPoint(20,4.673656,170.6179);
   spline3->SetPointCoeff(20,-420.9614,26756.82,-585942.7);
   spline3->SetPoint(21,4.697555,167.8416);
   spline3->SetPointCoeff(21,-146.0492,-15253.82,575523.3);
   spline3->SetPoint(22,4.721454,163.4948);
   spline3->SetPointCoeff(22,111.0093,26009.77,-796776.6);
   spline3->SetPoint(23,4.745354,170.1274);
   spline3->SetPointCoeff(23,-11.05216,-31117.12,699771.1);
   spline3->SetPoint(24,4.769253,161.6423);
   spline3->SetPointCoeff(24,-299.3335,19054.72,-337871.7);
   spline3->SetPoint(25,4.793152,160.7599);
   spline3->SetPointCoeff(25,32.50381,-5169.834,111625.5);
   spline3->SetPoint(26,4.817051,160.1076);
   spline3->SetPointCoeff(26,-23.3341,2833.439,53283.39);
   spline3->SetPoint(27,4.84095,161.8956);
   spline3->SetPointCoeff(27,203.4013,6653.725,-239708.7);
   spline3->SetPoint(28,4.864849,167.285);
   spline3->SetPointCoeff(28,110.6948,-10532.79,126836);
   spline3->SetPoint(29,4.888749,165.6459);
   spline3->SetPointCoeff(29,-175.4202,-1438.964,168043.6);
   spline3->SetPoint(30,4.912648,162.9255);
   spline3->SetPointCoeff(30,43.74422,10609.34,-482091.9);
   spline3->SetPoint(31,4.936547,163.4499);
   spline3->SetPointCoeff(31,-275.2165,-23955.45,774443.1);
   spline3->SetPoint(32,4.960446,153.7613);
   spline3->SetPointCoeff(32,-93.2302,31570.2,-845542.3);
   spline3->SetPoint(33,4.984345,158.0231);
   spline3->SetPointCoeff(33,-33.07312,-29053.08,378803.6);
   spline3->SetPoint(34,5.008244,145.8093);
   spline3->SetPointCoeff(34,-772.6781,-1893.808,208583);
   spline3->SetPoint(35,5.032144,129.1085);
   spline3->SetPointCoeff(35,-505.7897,13061.08,-461583.3);
   spline3->SetPoint(36,5.056043,118.1798);
   spline3->SetPointCoeff(36,-672.42,-20033.3,325323.7);
   spline3->SetPoint(37,5.079942,95.10792);
   spline3->SetPointCoeff(37,-1072.533,3291.599,-288063.1);
   spline3->SetPoint(38,5.103841,67.42313);
   spline3->SetPointCoeff(38,-1408.799,-17361.81,-288063.1);
   spline3->SetPoint(39,5.12774,19.90525);
   spline3->SetPointCoeff(39,-2732.264,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_s6",4.195673,5.12774,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(6);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,4.195673,2.79987);
   spline3->SetPointCoeff(0,92.20881,12806.89,-140762.7);
   spline3->SetPoint(1,4.219572,10.39702);
   spline3->SetPointCoeff(1,463.1583,2714.551,-140762.7);
   spline3->SetPoint(2,4.243471,21.09511);
   spline3->SetPointCoeff(2,351.7108,-7377.785,55844.75);
   spline3->SetPoint(3,4.26737,26.04904);
   spline3->SetPointCoeff(3,94.75553,-3373.856,47897.29);
   spline3->SetPoint(4,4.291269,27.04039);
   spline3->SetPointCoeff(4,15.56335,60.26037,-57673.18);
   spline3->SetPoint(5,4.315168,26.6595);
   spline3->SetPointCoeff(5,-80.37993,-4074.763,110126.8);
   spline3->SetPoint(6,4.339068,23.91438);
   spline3->SetPointCoeff(6,-86.44329,3821.057,-89929.62);
   spline3->SetPoint(7,4.362967,22.80335);
   spline3->SetPointCoeff(7,-57.89849,-2626.673,36312.97);
   spline3->SetPoint(8,4.386866,20.41504);
   spline3->SetPointCoeff(8,-121.2264,-23.12294,30863.14);
   spline3->SetPoint(9,4.410765,17.92592);
   spline3->SetPointCoeff(9,-69.44732,2189.687,-61299.34);
   spline3->SetPoint(10,4.434664,16.6801);
   spline3->SetPointCoeff(10,-69.82099,-2205.323,62135.65);
   spline3->SetPoint(11,4.458563,14.60001);
   spline3->SetPointCoeff(11,-68.76164,2249.649,-42365.92);
   spline3->SetPoint(12,4.482463,13.66328);
   spline3->SetPointCoeff(12,-33.82664,-787.8822,22891.66);
   spline3->SetPoint(13,4.506362,12.71732);
   spline3->SetPointCoeff(13,-32.26099,853.3927,-4027.751);
   spline3->SetPoint(14,4.530261,12.37876);
   spline3->SetPointCoeff(14,1.628166,564.6129,-8103.591);
   spline3->SetPoint(15,4.55416,12.62954);
   spline3->SetPointCoeff(15,14.73013,-16.39441,18914.71);
   spline3->SetPoint(16,4.578059,13.23041);
   spline3->SetPointCoeff(16,46.35707,1339.743,-37281.42);
   spline3->SetPoint(17,4.601958,14.59462);
   spline3->SetPointCoeff(17,46.51245,-1333.242,42836.71);
   spline3->SetPoint(18,4.625858,15.52946);
   spline3->SetPointCoeff(18,56.18687,1738.043,-33545.71);
   spline3->SetPoint(19,4.649757,17.40708);
   spline3->SetPointCoeff(19,81.7815,-667.1009,13692.92);
   spline3->SetPoint(20,4.673656,19.16748);
   spline3->SetPointCoeff(20,73.35816,314.6475,-13832.02);
   spline3->SetPoint(21,4.697555,20.91158);
   spline3->SetPointCoeff(21,64.69647,-677.0738,11873.64);
   spline3->SetPoint(22,4.721454,22.23313);
   spline3->SetPointCoeff(22,52.67907,174.2364,-828.124);
   spline3->SetPoint(23,4.745354,23.58033);
   spline3->SetPointCoeff(23,59.58828,114.8619,-19639.15);
   spline3->SetPoint(24,4.769253,24.80196);
   spline3->SetPointCoeff(24,31.42659,-1293.216,-27167.77);
   spline3->SetPoint(25,4.793152,24.44353);
   spline3->SetPointCoeff(25,-76.93927,-3241.078,21683.82);
   spline3->SetPoint(26,4.817051,21.04954);
   spline3->SetPointCoeff(26,-194.7019,-1686.402,14127.44);
   spline3->SetPoint(27,4.84095,15.62595);
   spline3->SetPointCoeff(27,-251.1016,-673.4991,37696.6);
   spline3->SetPoint(28,4.864849,9.75472);
   spline3->SetPointCoeff(28,-218.7002,2029.253,-5323.093);
   spline3->SetPoint(29,4.888749,5.614353);
   spline3->SetPointCoeff(29,-130.8264,1647.601,-8702.154);
   spline3->SetPoint(30,4.912648,3.309981);
   spline3->SetPointCoeff(30,-66.9851,1023.678,-13397.04);
   spline3->SetPoint(31,4.936547,2.110911);
   spline3->SetPointCoeff(31,-41.01097,63.14355,6126.833);
   spline3->SetPoint(32,4.960446,1.250483);
   spline3->SetPointCoeff(32,-27.49442,502.4222,-6627.17);
   spline3->SetPoint(33,4.984345,0.7898933);
   spline3->SetPointCoeff(33,-14.8352,27.27064,1226.974);
   spline3->SetPoint(34,5.008244,0.4676693);
   spline3->SetPointCoeff(34,-11.42928,115.2416,-421.3354);
   spline3->SetPoint(35,5.032144,0.2545902);
   spline3->SetPointCoeff(35,-6.642883,85.03289,-779.3242);
   spline3->SetPoint(36,5.056043,0.1337609);
   spline3->SetPointCoeff(36,-3.913832,29.15729,106.7446);
   spline3->SetPoint(37,5.079942,0.05833448);
   spline3->SetPointCoeff(37,-2.337254,36.81062,-252.2541);
   spline3->SetPoint(38,5.103841,0.02005779);
   spline3->SetPointCoeff(38,-1.010008,18.72462,-252.2541);
   spline3->SetPoint(39,5.12774,0.003171003);
   spline3->SetPointCoeff(39,-0.5472419,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   spline3 = new TSpline3("spline_z6",4.195673,5.12774,(TF1*)0,40,"",0,0);
   spline3->SetName("Spline3");
   spline3->SetFillStyle(1);
   spline3->SetLineColor(7);
   spline3->SetLineWidth(2);
   spline3->SetMarkerStyle(20);
   spline3->SetMarkerSize(0.5);
   spline3->SetPoint(0,4.195673,0.2055496);
   spline3->SetPointCoeff(0,12.88308,250.8388,-1338.198);
   spline3->SetPoint(1,4.219572,0.6384491);
   spline3->SetPointCoeff(1,22.57974,154.8933,-1338.198);
   spline3->SetPoint(2,4.243471,1.24829);
   spline3->SetPointCoeff(2,27.69037,58.94779,3156.113);
   spline3->SetPoint(3,4.26737,1.986818);
   spline3->SetPointCoeff(3,35.91601,285.2332,4003.529);
   spline3->SetPoint(4,4.291269,3.062748);
   spline3->SetPointCoeff(4,56.40977,572.2763,-8130.82);
   spline3->SetPoint(5,4.315168,4.626772);
   spline3->SetPointCoeff(5,69.83138,-10.68328,17676.73);
   spline3->SetPoint(6,4.339068,6.530878);
   spline3->SetPointCoeff(6,99.61,1256.694,-7968.301);
   spline3->SetPoint(7,4.362967,9.52049);
   spline3->SetPointCoeff(7,146.0241,685.3868,-6967.335);
   spline3->SetPoint(8,4.386866,13.30671);
   spline3->SetPointCoeff(8,166.8459,185.8462,19736.85);
   spline3->SetPoint(9,4.410765,17.66976);
   spline3->SetPointCoeff(9,209.5483,1600.929,-62915.26);
   spline3->SetPoint(10,4.434664,22.73337);
   spline3->SetPointCoeff(10,178.2641,-2909.938,50625.55);
   spline3->SetPoint(11,4.458563,26.02272);
   spline3->SetPointCoeff(11,125.9214,719.7884,-37732.11);
   spline3->SetPoint(12,4.482463,28.9282);
   spline3->SetPointCoeff(12,95.67166,-1985.51,20852.62);
   spline3->SetPoint(13,4.506362,30.36526);
   spline3->SetPointCoeff(13,36.49877,-490.4289,-2382.02);
   spline3->SetPoint(14,4.530261,30.92491);
   spline3->SetPointCoeff(14,8.975464,-661.2139,-4150.235);
   spline3->SetPoint(15,4.55416,30.7051);
   spline3->SetPointCoeff(15,-29.74094,-958.7754,-9165.404);
   spline3->SetPoint(16,4.578059,29.32158);
   spline3->SetPointCoeff(16,-91.27383,-1615.912,12652.86);
   spline3->SetPoint(17,4.601958,26.38997);
   spline3->SetPointCoeff(17,-146.8309,-708.7331,18681.86);
   spline3->SetPoint(18,4.625858,22.73104);
   spline3->SetPointCoeff(18,-148.6956,630.7098,-27546.38);
   spline3->SetPoint(19,4.649757,19.16156);
   spline3->SetPointCoeff(19,-165.7498,-1344.297,35513.2);
   spline3->SetPoint(20,4.673656,14.91723);
   spline3->SetPointCoeff(20,-169.1527,1201.911,-2586.382);
   spline3->SetPoint(21,4.697555,11.52581);
   spline3->SetPointCoeff(21,-116.1351,1016.474,-14748.55);
   spline3->SetPoint(22,4.721454,9.129534);
   spline3->SetPointCoeff(22,-92.82111,-40.96016,14021.24);
   spline3->SetPoint(23,4.745354,7.079188);
   spline3->SetPointCoeff(23,-70.75338,964.3282,-14690.66);
   spline3->SetPoint(24,4.769253,5.738502);
   spline3->SetPointCoeff(24,-49.8327,-88.95544,4171.5);
   spline3->SetPoint(25,4.793152,4.553676);
   spline3->SetPointCoeff(25,-46.93671,210.1307,2383.033);
   spline3->SetPoint(26,4.817051,3.584477);
   spline3->SetPointCoeff(26,-32.80946,380.9883,-6120.697);
   spline3->SetPoint(27,4.84095,2.934417);
   spline3->SetPointCoeff(27,-25.08673,-57.85042,3862.462);
   spline3->SetPoint(28,4.864849,2.354547);
   spline3->SetPointCoeff(28,-21.23351,219.0785,-4237.266);
   spline3->SetPoint(29,4.888749,1.914374);
   spline3->SetPointCoeff(29,-18.02253,-84.72296,4769.932);
   spline3->SetPoint(30,4.912648,1.500371);
   spline3->SetPointCoeff(30,-13.89881,257.2693,-5577.635);
   spline3->SetPoint(31,4.936547,1.239008);
   spline3->SetPointCoeff(31,-11.15911,-142.6333,3974.602);
   spline3->SetPoint(32,4.960446,0.9451022);
   spline3->SetPointCoeff(32,-11.16622,142.3358,-2007.556);
   spline3->SetPoint(33,4.984345,0.7321327);
   spline3->SetPointCoeff(33,-7.802771,-1.600945,-67.37701);
   spline3->SetPoint(34,5.008244,0.5438188);
   spline3->SetPointCoeff(34,-7.994745,-6.431709,1429.425);
   spline3->SetPoint(35,5.032144,0.3685898);
   spline3->SetPointCoeff(35,-5.852835,96.0545,-1719.094);
   spline3->SetPoint(36,5.056043,0.2601089);
   spline3->SetPointCoeff(36,-4.207276,-27.20028,924.8359);
   spline3->SetPoint(37,5.079942,0.1566469);
   spline3->SetPointCoeff(37,-3.922687,39.10815,-383.7927);
   spline3->SetPoint(38,5.103841,0.07999642);
   spline3->SetPointCoeff(38,-2.711015,11.59118,-383.7927);
   spline3->SetPoint(39,5.12774,0.01658698);
   spline3->SetPointCoeff(39,-2.814609,0.02389917,0.01109164);
   spline3->Draw("same,C");
   
   TPaveText *pt = new TPaveText(0.4,0.82,0.6,0.88,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(3);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *pt_LaTex = pt->AddText("LHCb, 5.4 fb^{#minus1}");
   pt->Draw();
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> wordcount.sh <==
#!/bin/sh
# wordcount.sh 1.2 Copyright 2000/02/21 Michael John Downes
# This script has no restrictions on its use, distribution, or sale.
#
# This is a Unix Bourne shell script that counts the characters and
# spaces in a LaTeX document by running it through LaTeX using
# wordcount.tex, and then counting the lines in the resulting
# wordcount.log file that match a special pattern. It assumes that you
# have a program "grep" with a -c option meaning "Report the number of
# matching lines". To use perl or some other tool instead of grep,
# redefine $COUNT in some suitable way, below.
#
# The characters that are counted with this method are actual font
# characters in the page body (excluding running heads): in math, each
# subscript and superscript character is counted separately, even when
# they appear one over the other; and so are the separate combining
# pieces used to make large delimiters. Interword spaces are counted as
# separate characters, and so are the spaces around mathrel symbols in
# math formulas (equal signs and the like)---but not the spaces around
# mathbin symbols (plus, minus, and the like).
# 
# You can count words by dividing the character count by 5 (or
# whatever), or by counting the occurrences of interword spaces. The
# latter method (illustrated here) is highly accurate at counting the
# actual number of words---until tables or math formulas enter the
# picture. In the case of tables, the number of words will tend to be
# overestimated because tabskip glue, counted as an interword space,
# appears on both sides of each table cell. (Not counting the tabskip
# glue at all would result in an underestimate, and the underestimate
# would tend to be slightly less accurate than the overestimate that we
# have chosen to do.)
#
# And of course, in the case of math formulas, how do you define what is
# a "word"?

SCRIPT=`basename $0`
LOGFILE=wordcount.log
COUNT="grep -c"
LATEX=pdflatex

die () {
  echo "$@ was apparently unsuccessful."
  exit 1
}

no_files_msg () {
  echo "$SCRIPT: At least one file name must be supplied" \
       "on the command line."
  exit 1
}

case X$1 in
  X) no_files_msg ;;
  *) : ;;
esac

for f in "$@"
do
  # Since \? is not defined by LaTeX itself, this use via \csname causes
  # it to be defined as \relax, and it then serves as a filename
  # terminator. And within wordcount.tex if \? is found to be no longer
  # undefined, certain messages are suppressed.
  echo "$f" | $LATEX 'wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  # Count interword spaces and end-of-paragraph spaces
  words=`$COUNT '3[.]0863[35]' $LOGFILE` || die "Log search"
  # Count nonspace characters and interword spaces
  chars=`$COUNT '3[.]0863[23]' $LOGFILE` || die "Log search"
  # If you want to see what the log file looks like, comment out the
  # following line:
  rm $LOGFILE
  echo "$f contains $chars characters and $words words."
done

